Canonicalizing zeta generators: genus zero and genus one

Zeta generators are derivations associated with odd Riemann zeta values that act freely on the Lie algebra of the fundamental group of Riemann surfaces with marked points. The genus-zero incarnation of zeta generators are Ihara derivations of certain Lie polynomials in two generators that can be obtained from the Drinfeld associator. We characterize a canonical choice of these polynomials, together with their non-Lie counterparts at even degrees $w\geq 2$, through the action of the dual space of formal and motivic multizeta values. Based on these canonical polynomials, we propose a canonical isomorphism that maps motivic multizeta values into the $f$-alphabet. The canonical Lie polynomials from the genus-zero setup determine canonical zeta generators in genus one that act on the two generators of Enriquez' elliptic associators. Up to a single contribution at fixed degree, the zeta generators in genus one are systematically expanded in terms of Tsunogai's geometric derivations dual to holomorphic Eisenstein series, leading to a wealth of explicit high-order computations. Earlier ambiguities in defining the non-geometric part of genus-one zeta generators are resolved by imposing a new representation-theoretic condition. The tight interplay between zeta generators in genus zero and genus one unravelled in this work connects the construction of single-valued multiple polylogarithms on the sphere with iterated-Eisenstein-integral representations of modular graph forms.

==> anc/ArithmeticDerivations_z3,z5,z7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    303349,       7839]
NotebookOptionsPosition[    299884,       7776]
NotebookOutlinePosition[    300279,       7792]
CellTagsIndexPosition[    300236,       7789]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to the preprint 
\[OpenCurlyDoubleQuote]Canonicalizing zeta generators: genus zero and genus \
one\[CloseCurlyDoubleQuote]
by Daniele Dorigoni, Mehregan Doroudiani, Joshua Drewitt, Martijn Hidding, \
Axel Kleinschmidt, Oliver Schlotterer, Leila Schneps and Bram Verbeek\
\>", "Chapter",
 CellChangeTimes->{{3.926768698446106*^9, 3.926768725950103*^9}, {
  3.92676877310872*^9, 
  3.9267688429826813`*^9}},ExpressionUUID->"69834450-4dad-4784-8e08-\
d47f021cfa8d"],

Cell["7 June 2024", "Text",
 CellChangeTimes->{{3.926768809982486*^9, 
  3.9267688138926983`*^9}},ExpressionUUID->"7c4c7025-e3f9-4989-b407-\
ccf1795b6698"],

Cell[CellGroupData[{

Cell["Reading out canonical polynomials", "Section",
 CellChangeTimes->{{3.926679388858624*^9, 3.926679394362397*^9}, {
  3.926766278389226*^9, 
  3.926766282593873*^9}},ExpressionUUID->"2ee3d7e4-7f4e-4a06-b5e6-\
ee42da960b18"],

Cell[TextData[{
 "List  of  all  canonical  polynomials  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "w"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8092b587-98c5-4117-a0a7-7495ab390996"],
 "=  gg[w], discussed in Lemma 3.3.2, for  weight = w  up  to  12"
}], "Text",
 CellChangeTimes->{{3.926768861523163*^9, 3.9267688626425962`*^9}, {
  3.9267689015346813`*^9, 3.926768927124078*^9}, {3.926768957488267*^9, 
  3.9267689784739*^9}},ExpressionUUID->"2e3ce686-e626-42a6-a0ea-84673d874c74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.92667944831738*^9, 3.926679448560465*^9}, {
   3.926679516562415*^9, 3.926679537367895*^9}, {3.926679587315811*^9, 
   3.926679614211787*^9}, {3.926766293648747*^9, 3.926766293995549*^9}, 
   3.926766365754054*^9},
 CellLabel->
  "In[7142]:=",ExpressionUUID->"16bc0440-cafa-43af-a45e-2daec9b50702"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gwpoly", "=", 
   RowBox[{"Get", "[", "\"\<Polyswt12.txt\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.918197990990408*^9, 3.9181979981109962`*^9}, 
   3.918210364253821*^9, {3.9200371667423773`*^9, 3.920037181491723*^9}, {
   3.92003801847797*^9, 3.920038023459489*^9}, {3.9267664017958384`*^9, 
   3.9267664158621063`*^9}, {3.9267666010951643`*^9, 
   3.9267666091690273`*^9}, {3.926766677697626*^9, 3.926766703866366*^9}, {
   3.926766817573553*^9, 3.926766819492688*^9}},
 CellLabel->
  "In[7145]:=",ExpressionUUID->"d5420db6-9ef8-4701-8e63-17377e019840"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gg", "[", "wei_", "]"}], ":=", 
  RowBox[{"gwpoly", "[", 
   RowBox[{"[", 
    RowBox[{"wei", "-", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9267666950667467`*^9, 3.9267667390685463`*^9}, {
  3.926766840365155*^9, 3.926766846477706*^9}},
 CellLabel->
  "In[7150]:=",ExpressionUUID->"dab817de-77c1-41bc-91f4-e82d69cea641"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gg", "[", "2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"gg", "[", "3", "]"}], "\[IndentingNewLine]", 
 RowBox[{"gg", "[", "4", "]"}]}], "Input",
 CellChangeTimes->{{3.918210124135243*^9, 3.9182101506380367`*^9}, {
  3.918210371168247*^9, 3.918210381329486*^9}, {3.9200371846354513`*^9, 
  3.920037189481801*^9}, {3.926766833644855*^9, 3.926766852711039*^9}},
 CellLabel->
  "In[7152]:=",ExpressionUUID->"6928b203-b3b6-48c4-aa2e-5a5ffb9af0b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}], "]"}], "-", 
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"y", ",", "x"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.926766836122593*^9, 3.92676685301026*^9}},
 CellLabel->
  "Out[7152]=",ExpressionUUID->"775c5810-5c6a-4e89-beaa-cde05c607653"],

Cell[BoxData[
 RowBox[{
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "x", ",", "y"}], "}"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "x"}], "}"}], "]"}]}], "+", 
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "y"}], "}"}], "]"}], "+", 
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"y", ",", "x", ",", "x"}], "}"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x", ",", "y"}], "}"}], "]"}]}], "+", 
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"y", ",", "y", ",", "x"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.926766836122593*^9, 3.926766853012587*^9}},
 CellLabel->
  "Out[7153]=",ExpressionUUID->"8cf88f4b-0ebf-4050-a622-0841b6e3d53a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "x", ",", "x", ",", "y"}], "}"}], "]"}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", "x", ",", "y", ",", "x"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", "x", ",", "y", ",", "y"}], "}"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "x", ",", "x"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "x", ",", "y"}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "y", ",", "x"}], "}"}], "]"}]}], "+", 
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "y", ",", "y"}], "}"}], "]"}], "-", 
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"y", ",", "x", ",", "x", ",", "x"}], "}"}], "]"}], "-", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x", ",", "x", ",", "y"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["7", "4"], " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x", ",", "y", ",", "x"}], "}"}], "]"}]}], "-", 
  RowBox[{"3", " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"y", ",", "x", ",", "y", ",", "y"}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"y", ",", "y", ",", "x", ",", "x"}], "}"}], "]"}]}], "+", 
  RowBox[{"3", " ", 
   RowBox[{"word", "[", 
    RowBox[{"{", 
     RowBox[{"y", ",", "y", ",", "x", ",", "y"}], "}"}], "]"}]}], "-", 
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"y", ",", "y", ",", "y", ",", "x"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.926766836122593*^9, 3.926766853014483*^9}},
 CellLabel->
  "Out[7154]=",ExpressionUUID->"461563ef-ad1f-48fe-bad9-04170f21097f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Functions for turning Lyndon words into Lie polynomials or words\
\>", "Section",
 CellChangeTimes->{{3.926679388858624*^9, 3.926679394362397*^9}, {
  3.926769013168373*^9, 
  3.926769035311338*^9}},ExpressionUUID->"285ac1f3-a1d6-4360-a834-\
e033721b3f83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"makelist", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"expr", ",", "#"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"{", "expr", "}"}], ",", 
       RowBox[{"word", "[", "___", "]"}], ",", "Infinity"}], "]"}], "]"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"conc", "[", 
    RowBox[{"gU1_", ",", "gU2_"}], "]"}], ":=", 
   RowBox[{"Plus", "@@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Outer", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"word", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"#1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"#2", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "&"}], ",", 
       RowBox[{"makelist", "[", 
        RowBox[{"Expand", "[", "gU1", "]"}], "]"}], ",", 
       RowBox[{"makelist", "[", 
        RowBox[{"Expand", "[", "gU2", "]"}], "]"}], ",", "1"}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lyndonQ", "[", "list_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"LexicographicOrder", "[", 
         RowBox[{"list", ",", 
          RowBox[{"Join", "[", 
           RowBox[{"list", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ";;", 
              RowBox[{"Length", "[", "list", "]"}]}], "]"}], "]"}], "]"}], 
          ",", 
          RowBox[{"list", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "i"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "list", "]"}], "-", "1"}]}], "}"}]}], "]"}],
       "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "->", "False"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "->", "False"}], ",", 
        RowBox[{"1", "->", "True"}]}], "}"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lyndon2word", "[", "list_", "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "list", "]"}], ">", "1"}]}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"bol", "=", "True"}], ",", "res"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "<", 
          RowBox[{"Length", "[", "list", "]"}]}], "&&", 
         RowBox[{"bol", "==", "True"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lyndonQ", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "i"}], "]"}], "]"}], "]"}], "&&", 
           RowBox[{"lyndonQ", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;", 
               RowBox[{"Length", "[", "list", "]"}]}], "]"}], "]"}], "]"}]}], 
          ",", 
          RowBox[{
           RowBox[{"res", "=", 
            RowBox[{"br", "[", 
             RowBox[{
              RowBox[{"lyndon2word", "[", 
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ";;", "i"}], "]"}], "]"}], "]"}], ",", 
              RowBox[{"lyndon2word", "[", 
               RowBox[{"list", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ";;", 
                  RowBox[{"Length", "[", "list", "]"}]}], "]"}], "]"}], 
               "]"}]}], "]"}]}], ";", 
           RowBox[{"bol", "=", "False"}]}], ",", 
          RowBox[{"i", "++"}]}], "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"bol", "==", "True"}], ",", 
        RowBox[{"Print", "[", "\"\<strange\>\"", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "res", "]"}]}]}], "\[IndentingNewLine]", "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"lyndon2word", "[", "list_", "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "list", "]"}], "==", "1"}]}], ":=", 
   RowBox[{"word", "[", "list", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expandLW", "[", "expr_", "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"expr", "/.", 
      RowBox[{"LW", "->", "lyndon2word"}]}], "//.", 
     RowBox[{
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"u1_", ",", "u2_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"u1", ",", "br"}], "]"}], "&&", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"u2", ",", "br"}], "]"}]}]}], ":>", 
      RowBox[{
       RowBox[{"conc", "[", 
        RowBox[{"u1", ",", "u2"}], "]"}], "-", " ", 
       RowBox[{"conc", "[", 
        RowBox[{"u2", ",", "u1"}], "]"}]}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.92667944831738*^9, 3.926679448560465*^9}, {
  3.926679516562415*^9, 3.926679537367895*^9}, {3.926679587315811*^9, 
  3.926679614211787*^9}},
 CellLabel->
  "In[1290]:=",ExpressionUUID->"e6bdaf80-2551-4120-81e0-5b21908bc0c5"],

Cell["Example Lyndon word to Lie commutator expression", "Text",
 CellChangeTimes->{{3.926679540194652*^9, 3.926679541797011*^9}, {
  3.926679638636552*^9, 
  3.926679686110564*^9}},ExpressionUUID->"627b0323-2796-451d-bc27-\
51fe0dcb7d44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LW", "[", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b"}], "}"}], "]"}], "/.", 
  RowBox[{"LW", "->", "lyndon2word"}]}]], "Input",
 CellChangeTimes->{{3.926679640654148*^9, 3.9266796464688177`*^9}},
 CellLabel->
  "In[1297]:=",ExpressionUUID->"149b1b66-ce97-4636-b09b-cb6b83fbef13"],

Cell[BoxData[
 RowBox[{"br", "[", 
  RowBox[{
   RowBox[{"word", "[", 
    RowBox[{"{", "a", "}"}], "]"}], ",", 
   RowBox[{"word", "[", 
    RowBox[{"{", "b", "}"}], "]"}]}], "]"}]], "Output",
 CellChangeTimes->{3.926679646852694*^9},
 CellLabel->
  "Out[1297]=",ExpressionUUID->"ce3e0839-e64a-4fd1-b843-1d0530856db4"]
}, Open  ]],

Cell["Example Lyndon word to polynomial", "Text",
 CellChangeTimes->{{3.926679673585291*^9, 
  3.926679682415367*^9}},ExpressionUUID->"564b8aaa-7fbb-4dde-8cf3-\
8b576e7bad43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expandLW", "[", 
  RowBox[{"LW", "[", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b"}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926679543516315*^9, 3.926679550137054*^9}},
 CellLabel->
  "In[1296]:=",ExpressionUUID->"8e00173c-b2e4-4d44-945c-6c352c609f62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"a", ",", "b"}], "}"}], "]"}], "-", 
  RowBox[{"word", "[", 
   RowBox[{"{", 
    RowBox[{"b", ",", "a"}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.926679550393759*^9, 3.9266796160087748`*^9},
 CellLabel->
  "Out[1296]=",ExpressionUUID->"db338c31-9d1c-4be1-ac1f-6ac98876da0d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Data for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "w"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d307297a-e0e3-4c49-87bb-1ccebd55d35c"]
}], "Section",
 CellChangeTimes->{{3.9266793855373373`*^9, 3.9266793875926533`*^9}, {
  3.926768936403138*^9, 
  3.926768949145794*^9}},ExpressionUUID->"8e557789-ebc1-4650-8c53-\
aae3b42ac3ef"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["z", "3"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"8e51ebd8-0fe3-41f4-882d-654dc95843c2"]], \
"Subsection",
 CellChangeTimes->{{3.926561470538669*^9, 
  3.92656147265248*^9}},ExpressionUUID->"1aeb0344-13ad-4cc3-96e5-\
481cb1a84715"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z3a", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b"}], 
       "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b"}], 
       "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b"}], 
       "}"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926561474550939*^9, 3.926561475970839*^9}, {
  3.926561549029834*^9, 3.9265615505210543`*^9}},
 CellLabel->
  "In[1084]:=",ExpressionUUID->"6288a5a4-2414-47c4-aadd-61c9af2f6063"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z3b", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "4"]}], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b"}], 
       "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b"}], 
       "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b"}], 
       "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b"}], 
       "}"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926561568288168*^9, 3.926561571850108*^9}},
 CellLabel->
  "In[1085]:=",ExpressionUUID->"7c112c08-7e82-41e9-9fe5-961984077db2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["z", "5"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"bbb9b1eb-1efe-45c4-b100-ea014a84c0dc"]], \
"Subsection",
 CellChangeTimes->{{3.926561425162839*^9, 
  3.926561427316757*^9}},ExpressionUUID->"8c186c76-00b9-491b-9bc3-\
157beb35f0ac"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.92656142999034*^9, 
  3.926561445724997*^9}},ExpressionUUID->"dbe26483-8fc9-4bf9-88c0-\
ac979604b3cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z5a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "240"]}], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "30"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "60"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "30"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["73", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["49", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["149", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "60"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "16"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "30"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "30"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}]}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.926561728498558*^9, 3.926561728503935*^9}, 
   3.926561785003869*^9},ExpressionUUID->"d15ffdd6-73a3-4fec-9d9d-\
71dd47f9a9d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z5b", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "30"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "60"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "60"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "60"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "48"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "30"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["23", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "30"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "30"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["79", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["79", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["23", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "12"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "120"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "80"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["221", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["139", "60"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["241", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["73", "240"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b"}], "}"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926561751506728*^9, 
  3.926561779075741*^9}},ExpressionUUID->"4858d96c-873f-4a30-91c7-\
948fda01b03f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["z", "7"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"f0920a89-2929-4c93-833d-ab630829e217"]], \
"Subsection",
 CellChangeTimes->{{3.9265610445428333`*^9, 
  3.926561051830977*^9}},ExpressionUUID->"76c1c5f7-219b-43e6-bc0c-\
27fd2805a389"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z7a", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2520"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1120"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "40320"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "6720"], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2016"], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2016"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2016"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "40320"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "3360"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "6720"], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2016"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "2520"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "3360"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "3360"], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "+", 
    FractionBox[
     RowBox[{"143", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"53", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"941", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"1207", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"121", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "23040"], "-", 
    FractionBox[
     RowBox[{"1037", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"113", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"1207", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "+", 
    FractionBox[
     RowBox[{"97", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "34560"], "-", 
    FractionBox[
     RowBox[{"415", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"37", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"1147", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "69120"], "-", 
    FractionBox[
     RowBox[{"121", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17280"], "-", 
    RowBox[{
     FractionBox["3", "896"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"1781", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1008"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1344"], "+", 
    RowBox[{
     FractionBox["1", "840"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"61", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5760"], "-", 
    FractionBox[
     RowBox[{"4129", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"451", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "-", 
    FractionBox[
     RowBox[{"681", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "35840"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6720"], "+", 
    FractionBox[
     RowBox[{"149", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "26880"], "+", 
    FractionBox[
     RowBox[{"97", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "34560"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"4489", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"43", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1008"], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"97", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "1260"], "-", 
    FractionBox[
     RowBox[{"143", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"1349", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"103", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "5120"], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "4480"], "-", 
    FractionBox[
     RowBox[{"847", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"59", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1008"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "4480"], "-", 
    FractionBox[
     RowBox[{"61", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"347", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2016"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "3360"], "-", 
    FractionBox[
     RowBox[{"73", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    RowBox[{
     FractionBox["1", "840"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "20160"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5040"], "-", 
    FractionBox[
     RowBox[{"797", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"3653", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"461", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"5371", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"257", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "17920"], "+", 
    FractionBox[
     RowBox[{"4349", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"22469", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"1019", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "24192"], "+", 
    RowBox[{
     FractionBox["1", "280"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"89", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "15360"], "+", 
    RowBox[{
     FractionBox["1", "630"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1260"], "-", 
    FractionBox[
     RowBox[{"1019", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8960"], "+", 
    FractionBox[
     RowBox[{"6437", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"5113", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"2237", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    RowBox[{
     FractionBox["3", "224"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"93", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2560"], "+", 
    FractionBox[
     RowBox[{"30931", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"1531", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "64512"], "-", 
    FractionBox[
     RowBox[{"13637", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"55787", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"101", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8960"], "+", 
    FractionBox[
     RowBox[{"2069", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "60480"], "+", 
    FractionBox[
     RowBox[{"1037", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "161280"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"989", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "+", 
    RowBox[{
     FractionBox["1", "112"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"1369", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"1885", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "32256"], "-", 
    FractionBox[
     RowBox[{"86243", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"20467", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"487", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"15293", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"103", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    FractionBox[
     RowBox[{"341", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "27648"], "+", 
    FractionBox[
     RowBox[{"281", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "60480"], "+", 
    FractionBox[
     RowBox[{"127", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "3780"], "+", 
    FractionBox[
     RowBox[{"3553", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"743", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    RowBox[{
     FractionBox["1", "252"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"83", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "161280"], "+", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "1280"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6720"], "-", 
    FractionBox[
     RowBox[{"169", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "1260"], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"241", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "32256"], "+", 
    FractionBox[
     RowBox[{"4451", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"29159", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2520"], "+", 
    FractionBox[
     RowBox[{"4841", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "+", 
    FractionBox[
     RowBox[{"1417", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "53760"], "+", 
    FractionBox[
     RowBox[{"131", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"8467", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8064"], "-", 
    FractionBox[
     RowBox[{"131", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"5419", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"13081", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"10439", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"5447", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "107520"], "-", 
    FractionBox[
     RowBox[{"11041", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"28627", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"471", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8960"], "-", 
    FractionBox[
     RowBox[{"95323", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"4483", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "4032"], "+", 
    FractionBox[
     RowBox[{"1649", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "48384"], "+", 
    FractionBox[
     RowBox[{"4411", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "-", 
    FractionBox[
     RowBox[{"997", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17280"], "+", 
    FractionBox[
     RowBox[{"4223", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "5040"], "-", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"5227", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "3360"], "+", 
    FractionBox[
     RowBox[{"83", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"3077", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"269", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "7168"], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "1920"], "+", 
    FractionBox[
     RowBox[{"4771", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "138240"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "5760"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1440"], "+", 
    FractionBox[
     RowBox[{"2137", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "107520"], "+", 
    FractionBox[
     RowBox[{"14281", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"32471", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17280"], "+", 
    FractionBox[
     RowBox[{"3559", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    FractionBox[
     RowBox[{"1031", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"4447", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "3360"], "+", 
    FractionBox[
     RowBox[{"61", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"1901", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "5760"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "3360"], "+", 
    FractionBox[
     RowBox[{"1049", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "+", 
    FractionBox[
     RowBox[{"1529", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "5040"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    FractionBox[
     RowBox[{"37", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "5040"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "3360"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2016"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "20160"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "5040"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2880"], "+", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "4480"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "5040"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2240"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "13440"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2520"], "-", 
    RowBox[{
     FractionBox["1", "840"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "3360"], "+", 
    FractionBox[
     RowBox[{"65", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "27648"], "+", 
    FractionBox[
     RowBox[{"2423", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"179", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "26880"], "+", 
    FractionBox[
     RowBox[{"481", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"1517", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"9971", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"15269", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"18007", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"559", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"7253", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "64512"], "-", 
    FractionBox[
     RowBox[{"14291", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"3683", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"52939", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1260"], "+", 
    FractionBox[
     RowBox[{"1513", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"4789", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"377", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"1061", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"4049", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "32256"], "-", 
    FractionBox[
     RowBox[{"17345", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "48384"], "+", 
    FractionBox[
     RowBox[{"325", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "24192"], "-", 
    FractionBox[
     RowBox[{"7823", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "46080"], "-", 
    RowBox[{
     FractionBox["1", "320"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "5040"], "-", 
    FractionBox[
     RowBox[{"2941", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"14753", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"1007", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"21263", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "4032"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1260"], "+", 
    FractionBox[
     RowBox[{"821", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"37", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    RowBox[{
     FractionBox["1", "504"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2520"], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "11520"], "-", 
    FractionBox[
     RowBox[{"58729", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"1651", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "46080"], "-", 
    FractionBox[
     RowBox[{"281", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"11897", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "96768"], "-", 
    FractionBox[
     RowBox[{"18451", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"941", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "107520"], "-", 
    FractionBox[
     RowBox[{"12857", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "5040"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1440"], "-", 
    FractionBox[
     RowBox[{"593", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "17920"], "-", 
    FractionBox[
     RowBox[{"9139", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"20311", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "17280"], "+", 
    FractionBox[
     RowBox[{"30673", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"185117", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"2927", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"130063", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"1949", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "3360"], "-", 
    FractionBox[
     RowBox[{"3601", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "60480"], "-", 
    FractionBox[
     RowBox[{"2375", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "48384"], "+", 
    FractionBox[
     RowBox[{"1843", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "+", 
    FractionBox[
     RowBox[{"1574309", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"193", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    FractionBox[
     RowBox[{"169", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "32256"], "+", 
    FractionBox[
     RowBox[{"6529", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "5040"], "+", 
    FractionBox[
     RowBox[{"89", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"653", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "+", 
    FractionBox[
     RowBox[{"12251", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"2893", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"19879", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"89", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"61", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"103", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"1373", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"5923", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "107520"], "+", 
    FractionBox[
     RowBox[{"16963", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17280"], "-", 
    FractionBox[
     RowBox[{"241", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "64512"], "-", 
    FractionBox[
     RowBox[{"37", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"2323", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"2011", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "2016"], "+", 
    FractionBox[
     RowBox[{"41", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"43", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "23040"], "+", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    RowBox[{
     FractionBox["1", "504"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"239", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17920"], "+", 
    FractionBox[
     RowBox[{"253", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "12096"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "1260"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1680"], "+", 
    RowBox[{
     FractionBox["1", "960"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "5040"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "5040"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "1680"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2520"], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"2381", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"203", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "34560"], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5760"], "+", 
    FractionBox[
     RowBox[{"719", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "107520"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "4032"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2520"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6720"], "-", 
    FractionBox[
     RowBox[{"181", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"8777", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "6720"], "+", 
    FractionBox[
     RowBox[{"121", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"181", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "4032"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "2688"], "-", 
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "4480"], "-", 
    FractionBox[
     RowBox[{"25", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "32256"], "+", 
    FractionBox[
     RowBox[{"45", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "3584"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2240"], "-", 
    FractionBox[
     RowBox[{"4759", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "6720"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1152"], "+", 
    FractionBox[
     RowBox[{"1321", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"2531", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"5447", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    RowBox[{
     FractionBox["21", "64"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"9337", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"893", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"307", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "35840"], "+", 
    RowBox[{
     FractionBox["1", "630"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"41", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "53760"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "2240"], "+", 
    FractionBox[
     RowBox[{"775", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "5120"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "2240"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "1680"], "-", 
    FractionBox[
     RowBox[{"37", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    RowBox[{
     FractionBox["1", "630"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"2237", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"127", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    RowBox[{
     FractionBox["1", "288"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2016"], "+", 
    FractionBox[
     RowBox[{"6721", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "5760"], "+", 
    FractionBox[
     RowBox[{"1241", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "60480"], "+", 
    FractionBox[
     RowBox[{"7969", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"59", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"53", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "2240"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8064"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"277", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"653", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "+", 
    FractionBox[
     RowBox[{"101", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "24192"], "+", 
    FractionBox[
     RowBox[{"97", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17280"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2688"], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "5120"], "+", 
    FractionBox[
     RowBox[{"481", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"2321", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"19591", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"5447", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"1651", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"7979", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    RowBox[{
     FractionBox["1", "180"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"1991", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"2777", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"2647", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"775", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "96768"], "-", 
    FractionBox[
     RowBox[{"14351", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"1501", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1440"], "+", 
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "1120"], "+", 
    FractionBox[
     RowBox[{"9133", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1680"], "+", 
    FractionBox[
     RowBox[{"773", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "53760"], "+", 
    FractionBox[
     RowBox[{"5987", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"3109", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "+", 
    FractionBox[
     RowBox[{"5819", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"997", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17280"], "-", 
    FractionBox[
     RowBox[{"743", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"253", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "48384"], "+", 
    FractionBox[
     RowBox[{"3419", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"283", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "46080"], "-", 
    FractionBox[
     RowBox[{"793", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "34560"], "-", 
    FractionBox[
     RowBox[{"323", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "7680"], "-", 
    FractionBox[
     RowBox[{"73", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "30240"], "-", 
    FractionBox[
     RowBox[{"106459", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"353", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"289", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "34560"], "+", 
    FractionBox[
     RowBox[{"8821", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"2753", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "30240"], "-", 
    FractionBox[
     RowBox[{"331", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "-", 
    FractionBox[
     RowBox[{"63439", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"41", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"59467", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"6887", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"9139", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "17280"], "+", 
    RowBox[{
     FractionBox["3", "64"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926561311373725*^9, 3.926561311692045*^9}, {
  3.9265614148991137`*^9, 3.926561415782731*^9}},
 CellLabel->
  "In[1100]:=",ExpressionUUID->"4e45bb12-904c-4087-b288-5134fb018cda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z7b", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}], "10080"]}], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "10080"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2520"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1152"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "5760"], "-", 
    RowBox[{
     FractionBox["1", "576"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "960"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "5040"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1120"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "4032"], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "6720"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "13440"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "13440"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2016"], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "5040"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "6720"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "5760"], "-", 
    RowBox[{
     FractionBox["1", "576"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    RowBox[{
     FractionBox["1", "576"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2016"], "-", 
    RowBox[{
     FractionBox["1", "960"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1260"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}], "1120"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "3360"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "3360"], "-", 
    FractionBox[
     RowBox[{"101", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"59", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "1440"], "-", 
    RowBox[{
     FractionBox["1", "288"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "640"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"53", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "3360"], "-", 
    FractionBox[
     RowBox[{"643", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"991", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"353", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "53760"], "-", 
    FractionBox[
     RowBox[{"919", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"1027", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    FractionBox[
     RowBox[{"14291", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"8881", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"527", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"2887", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    RowBox[{
     FractionBox["1", "180"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"9361", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"53", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13824"], "+", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "3024"], "+", 
    FractionBox[
     RowBox[{"41", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6720"], "+", 
    FractionBox[
     RowBox[{"2081", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"5407", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "3360"], "+", 
    FractionBox[
     RowBox[{"25", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "48384"], "-", 
    RowBox[{
     FractionBox["1", "504"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6720"], "-", 
    FractionBox[
     RowBox[{"89", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "4032"], "+", 
    FractionBox[
     RowBox[{"43", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"167", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"183", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "35840"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "2688"], "+", 
    FractionBox[
     RowBox[{"1043", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"35923", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"223", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"91", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5120"], "-", 
    FractionBox[
     RowBox[{"97", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "34560"], "+", 
    FractionBox[
     RowBox[{"905", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5760"], "+", 
    FractionBox[
     RowBox[{"5413", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"2471", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    RowBox[{
     FractionBox["1", "336"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"1301", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "107520"], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "4032"], "-", 
    RowBox[{
     FractionBox["1", "504"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"229", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2688"], "+", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    RowBox[{
     FractionBox["1", "252"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"5521", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"779", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "96768"], "+", 
    FractionBox[
     RowBox[{"463", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "10752"], "+", 
    FractionBox[
     RowBox[{"41", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2240"], "+", 
    FractionBox[
     RowBox[{"21173", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"139", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8640"], "+", 
    FractionBox[
     RowBox[{"37", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"6217", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8064"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1008"], "+", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"37", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    FractionBox[
     RowBox[{"67", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"61", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    FractionBox[
     RowBox[{"1997", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "+", 
    FractionBox[
     RowBox[{"311", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "7168"], "+", 
    FractionBox[
     RowBox[{"59", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    RowBox[{
     FractionBox["25", "756"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "5040"], "-", 
    RowBox[{
     FractionBox["1", "672"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"193", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6720"], "+", 
    FractionBox[
     RowBox[{"1661", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}], "1680"], "-", 
    RowBox[{
     FractionBox["1", "420"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "840"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2520"], "+", 
    FractionBox[
     RowBox[{"41", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    FractionBox[
     RowBox[{"41", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5760"], "+", 
    RowBox[{
     FractionBox["3", "640"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "10080"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "4032"], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6720"], "+", 
    FractionBox[
     RowBox[{"1733", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"779", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"2071", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "107520"], "+", 
    FractionBox[
     RowBox[{"83", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"3131", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"295", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "9216"], "-", 
    FractionBox[
     RowBox[{"66863", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"745", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "-", 
    FractionBox[
     RowBox[{"73", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"33403", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"41197", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    RowBox[{
     FractionBox["31", "756"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5040"], "-", 
    FractionBox[
     RowBox[{"1333", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "48384"], "-", 
    FractionBox[
     RowBox[{"4955", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "-", 
    RowBox[{
     FractionBox["3", "448"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"647", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "107520"], "+", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "10080"], "+", 
    RowBox[{
     FractionBox["1", "672"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"353", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "23040"], "+", 
    FractionBox[
     RowBox[{"2789", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"1033", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "64512"], "-", 
    FractionBox[
     RowBox[{"27089", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"2629", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"1013", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"3533", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"3163", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"26753", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"1123", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "27648"], "-", 
    FractionBox[
     RowBox[{"33833", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"43", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"4057", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "+", 
    FractionBox[
     RowBox[{"6023", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"12827", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"197", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "11520"], "+", 
    FractionBox[
     RowBox[{"65959", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"3623", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"519", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8960"], "-", 
    FractionBox[
     RowBox[{"107", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "23040"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}], "40320"], "-", 
    FractionBox[
     RowBox[{"3161", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"3067", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"50789", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"4121", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"1759", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "17920"], "-", 
    FractionBox[
     RowBox[{"173", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"20837", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"389", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"29903", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"92639", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"1451", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "15360"], "-", 
    FractionBox[
     RowBox[{"3721", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"1873", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "48384"], "-", 
    FractionBox[
     RowBox[{"3641", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2240"], "-", 
    FractionBox[
     RowBox[{"3083", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"53", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6048"], "-", 
    FractionBox[
     RowBox[{"11903", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"49583", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"2497", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"1571", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "107520"], "-", 
    FractionBox[
     RowBox[{"1711", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "60480"], "+", 
    FractionBox[
     RowBox[{"665", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "6912"], "-", 
    FractionBox[
     RowBox[{"83", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2688"], "-", 
    FractionBox[
     RowBox[{"2227", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"1409", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "60480"], "-", 
    FractionBox[
     RowBox[{"20171", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"9617", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"521", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "48384"], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2016"], "+", 
    FractionBox[
     RowBox[{"883", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"989", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"47", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "4032"], "+", 
    FractionBox[
     RowBox[{"121", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2240"], "+", 
    RowBox[{
     FractionBox["1", "336"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
        "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "6720"], "-", 
    FractionBox[
     RowBox[{"109", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8960"], "-", 
    FractionBox[
     RowBox[{"4157", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"5309", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"47507", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"12017", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"547", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"2251", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "60480"], "-", 
    FractionBox[
     RowBox[{"191", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"10649", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"12097", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "-", 
    FractionBox[
     RowBox[{"169", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"1357", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "-", 
    FractionBox[
     RowBox[{"149", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "40320"], "+", 
    FractionBox[
     RowBox[{"59", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "8064"], "+", 
    FractionBox[
     RowBox[{"4001", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"3283", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"24313", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"737", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"5293", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "64512"], "+", 
    FractionBox[
     RowBox[{"3971", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"9991", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "120960"], "+", 
    FractionBox[
     RowBox[{"7327", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"4849", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "35840"], "+", 
    FractionBox[
     RowBox[{"38737", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "+", 
    FractionBox[
     RowBox[{"381161", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"33701", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"33167", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"467", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "12096"], "+", 
    RowBox[{
     FractionBox["1", "252"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"16003", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"1649", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "48384"], "-", 
    FractionBox[
     RowBox[{"28571", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"575", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "4032"], "+", 
    FractionBox[
     RowBox[{"58573", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"268727", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"30689", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"697", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "3840"], "-", 
    FractionBox[
     RowBox[{"2663", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "107520"], "-", 
    FractionBox[
     RowBox[{"149", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"27019", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"4673", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"11887", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "107520"], "+", 
    FractionBox[
     RowBox[{"205", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8064"], "-", 
    FractionBox[
     RowBox[{"31369", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"153", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17920"], "-", 
    FractionBox[
     RowBox[{"307", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "8640"], "+", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10080"], "-", 
    FractionBox[
     RowBox[{"8209", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"33317", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"36493", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"31", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "3360"], "-", 
    FractionBox[
     RowBox[{"31027", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"12863", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "-", 
    FractionBox[
     RowBox[{"59", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5760"], "+", 
    FractionBox[
     RowBox[{"10279", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "1680"], "+", 
    FractionBox[
     RowBox[{"17", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2240"], "-", 
    FractionBox[
     RowBox[{"5431", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"85831", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"17009", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"131", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "1792"], "+", 
    FractionBox[
     RowBox[{"1697", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "46080"], "+", 
    FractionBox[
     RowBox[{"8173", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"3103", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "27648"], "+", 
    FractionBox[
     RowBox[{"13207", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"21503", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"8009", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"45133", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"57317", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"1561", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "23040"], "-", 
    FractionBox[
     RowBox[{"4363", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "60480"], "-", 
    FractionBox[
     RowBox[{"563", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "96768"], "-", 
    FractionBox[
     RowBox[{"21911", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"13", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2688"], "-", 
    FractionBox[
     RowBox[{"109", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "7680"], "-", 
    FractionBox[
     RowBox[{"17411", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"11", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "1440"], "-", 
    FractionBox[
     RowBox[{"40939", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "1920"], "-", 
    FractionBox[
     RowBox[{"31009", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"67139", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"1901", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "35840"], "-", 
    FractionBox[
     RowBox[{"1229", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "-", 
    FractionBox[
     RowBox[{"19073", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"257", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17920"], "-", 
    FractionBox[
     RowBox[{"4159", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "53760"], "-", 
    FractionBox[
     RowBox[{"79", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "20160"], "-", 
    FractionBox[
     RowBox[{"221", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "1152"], "-", 
    FractionBox[
     RowBox[{"19", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "3456"], "-", 
    FractionBox[
     RowBox[{"1529", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", 
        "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
        "b"}], "}"}], "]"}], "40320"], "-", 
    FractionBox[
     RowBox[{"2347", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"839", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"143", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "16128"], "-", 
    FractionBox[
     RowBox[{"289", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "24192"], "-", 
    FractionBox[
     RowBox[{"97", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "34560"], "-", 
    FractionBox[
     RowBox[{"1133", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"2987", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"14659", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"93719", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"41", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "6048"], "-", 
    FractionBox[
     RowBox[{"1261", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "120960"], "+", 
    FractionBox[
     RowBox[{"85213", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"6799", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "46080"], "+", 
    FractionBox[
     RowBox[{"7991", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "64512"], "+", 
    FractionBox[
     RowBox[{"505", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "64512"], "+", 
    FractionBox[
     RowBox[{"4087", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "16128"], "+", 
    FractionBox[
     RowBox[{"8011", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "27648"], "+", 
    FractionBox[
     RowBox[{"1033", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"3691", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"1063", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"43", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "2240"], "-", 
    FractionBox[
     RowBox[{"6359", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"197", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "32256"], "-", 
    FractionBox[
     RowBox[{"22441", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"7189", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"28417", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"32869", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "80640"], "-", 
    FractionBox[
     RowBox[{"18619", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"518489", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"12643", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "34560"], "-", 
    FractionBox[
     RowBox[{"493", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "53760"], "+", 
    FractionBox[
     RowBox[{"105743", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "1792"], "-", 
    FractionBox[
     RowBox[{"353", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "9216"], "+", 
    FractionBox[
     RowBox[{"8501", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"1019", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "35840"], "+", 
    FractionBox[
     RowBox[{"139009", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"1683", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "3584"], "-", 
    FractionBox[
     RowBox[{"2869", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"6677", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "13824"], "-", 
    FractionBox[
     RowBox[{"23", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "35840"], "-", 
    FractionBox[
     RowBox[{"11413", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"407", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"383", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "12096"], "+", 
    FractionBox[
     RowBox[{"157", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "-", 
    FractionBox[
     RowBox[{"461", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "+", 
    FractionBox[
     RowBox[{"52411", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"152087", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"481", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "21504"], "+", 
    FractionBox[
     RowBox[{"629", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "+", 
    FractionBox[
     RowBox[{"176249", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"120011", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"18913", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "+", 
    FractionBox[
     RowBox[{"3527", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"196967", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"172057", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"11387", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"1681", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", 
         "b", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "34560"], "+", 
    FractionBox[
     RowBox[{"6067", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"19597", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"113767", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"10837", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"1283", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "60480"], "-", 
    RowBox[{
     FractionBox["135", "448"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
        "b"}], "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"41239", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "120960"], "-", 
    FractionBox[
     RowBox[{"432389", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"53", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "10752"], "-", 
    FractionBox[
     RowBox[{"328927", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"18259", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "48384"], "-", 
    FractionBox[
     RowBox[{"2267", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "64512"], "-", 
    FractionBox[
     RowBox[{"16217", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "10752"], "+", 
    FractionBox[
     RowBox[{"93629", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"83617", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"23455", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "+", 
    FractionBox[
     RowBox[{"2501", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "30240"], "-", 
    FractionBox[
     RowBox[{"1575251", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"2578007", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"69143", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"29719", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17280"], "+", 
    FractionBox[
     RowBox[{"72523", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"79921", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"529", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"106133", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "+", 
    FractionBox[
     RowBox[{"8957", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"7771", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"1429", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "138240"], "-", 
    FractionBox[
     RowBox[{"12899", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "-", 
    FractionBox[
     RowBox[{"6877", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"163", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13440"], "-", 
    FractionBox[
     RowBox[{"79", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "3024"], "+", 
    FractionBox[
     RowBox[{"1139", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "5376"], "+", 
    FractionBox[
     RowBox[{"67309", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"37559", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "+", 
    FractionBox[
     RowBox[{"14009", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "161280"], "-", 
    FractionBox[
     RowBox[{"72281", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "27648"], "-", 
    FractionBox[
     RowBox[{"1746361", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"170059", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"1191509", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "193536"], "-", 
    FractionBox[
     RowBox[{"6121", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "26880"], "-", 
    FractionBox[
     RowBox[{"17741", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "80640"], "-", 
    FractionBox[
     RowBox[{"587729", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "241920"], "-", 
    FractionBox[
     RowBox[{"733", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "40320"], "-", 
    FractionBox[
     RowBox[{"3159", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "17920"], "-", 
    FractionBox[
     RowBox[{"5147", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "60480"], "-", 
    FractionBox[
     RowBox[{"52993", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"151961", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "161280"], "+", 
    FractionBox[
     RowBox[{"6451", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"901", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "69120"], "-", 
    FractionBox[
     RowBox[{"503", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "7680"], "+", 
    FractionBox[
     RowBox[{"44071", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "322560"], "+", 
    FractionBox[
     RowBox[{"511213", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    RowBox[{
     FractionBox["191", "768"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
        "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b"}], "}"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{"3041", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "107520"], "+", 
    FractionBox[
     RowBox[{"6641", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "a", ",", "b", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "120960"], "+", 
    FractionBox[
     RowBox[{"21137", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "64512"], "+", 
    FractionBox[
     RowBox[{"5503", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "20160"], "+", 
    FractionBox[
     RowBox[{"3781", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "32256"], "+", 
    FractionBox[
     RowBox[{"47191", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "+", 
    FractionBox[
     RowBox[{"168061", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "+", 
    FractionBox[
     RowBox[{"32951", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "a", ",", "b", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "483840"], "-", 
    FractionBox[
     RowBox[{"17615", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",",
          "b"}], "}"}], "]"}]}], "13824"], "-", 
    FractionBox[
     RowBox[{"4839341", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"8233783", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "967680"], "-", 
    FractionBox[
     RowBox[{"616573", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
         "b", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "80640"], "-", 
    FractionBox[
     RowBox[{"3793", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "a", ",", "b", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "2160"], "-", 
    FractionBox[
     RowBox[{"697", " ", 
      RowBox[{"LW", "[", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "a", ",", "b", ",", "b", ",", "b", ",", "a", ",", "b", ",", 
         "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",",
          "b"}], "}"}], "]"}]}], "2160"], "-", 
    RowBox[{
     FractionBox["3", "64"], " ", 
     RowBox[{"LW", "[", 
      RowBox[{"{", 
       RowBox[{
       "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", 
        "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", "a", ",", "b", ",", 
        "b"}], "}"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926561300214987*^9, 3.926561304337141*^9}},
 CellLabel->
  "In[1101]:=",ExpressionUUID->"3395c6a7-c904-4b0b-a777-e81fa2efdd8d"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1193, 773},
WindowMargins->{{Automatic, 114}, {Automatic, 566}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"444f5843-3c47-4504-9f66-4f7f0f1ca97a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 487, 10, 213, "Chapter",ExpressionUUID->"69834450-4dad-4784-8e08-d47f021cfa8d"],
Cell[1070, 34, 155, 3, 35, "Text",ExpressionUUID->"7c4c7025-e3f9-4989-b407-ccf1795b6698"],
Cell[CellGroupData[{
Cell[1250, 41, 227, 4, 67, "Section",ExpressionUUID->"2ee3d7e4-7f4e-4a06-b5e6-ee42da960b18"],
Cell[1480, 47, 521, 11, 35, "Text",ExpressionUUID->"2e3ce686-e626-42a6-a0ea-84673d874c74"],
Cell[2004, 60, 444, 9, 30, "Input",ExpressionUUID->"16bc0440-cafa-43af-a45e-2daec9b50702"],
Cell[2451, 71, 602, 11, 30, "Input",ExpressionUUID->"d5420db6-9ef8-4701-8e63-17377e019840"],
Cell[3056, 84, 369, 9, 30, "Input",ExpressionUUID->"dab817de-77c1-41bc-91f4-e82d69cea641"],
Cell[CellGroupData[{
Cell[3450, 97, 467, 8, 73, "Input",ExpressionUUID->"6928b203-b3b6-48c4-aa2e-5a5ffb9af0b2"],
Cell[3920, 107, 359, 10, 34, "Output",ExpressionUUID->"775c5810-5c6a-4e89-beaa-cde05c607653"],
Cell[4282, 119, 832, 24, 34, "Output",ExpressionUUID->"8cf88f4b-0ebf-4050-a622-0841b6e3d53a"],
Cell[5117, 145, 2112, 62, 126, "Output",ExpressionUUID->"461563ef-ad1f-48fe-bad9-04170f21097f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7278, 213, 266, 6, 53, "Section",ExpressionUUID->"285ac1f3-a1d6-4360-a834-e033721b3f83"],
Cell[7547, 221, 5781, 167, 346, "Input",ExpressionUUID->"e6bdaf80-2551-4120-81e0-5b21908bc0c5"],
Cell[13331, 390, 239, 4, 35, "Text",ExpressionUUID->"627b0323-2796-451d-bc27-51fe0dcb7d44"],
Cell[CellGroupData[{
Cell[13595, 398, 315, 8, 30, "Input",ExpressionUUID->"149b1b66-ce97-4636-b09b-cb6b83fbef13"],
Cell[13913, 408, 319, 9, 34, "Output",ExpressionUUID->"ce3e0839-e64a-4fd1-b843-1d0530856db4"]
}, Open  ]],
Cell[14247, 420, 175, 3, 35, "Text",ExpressionUUID->"564b8aaa-7fbb-4dde-8cf3-8b576e7bad43"],
Cell[CellGroupData[{
Cell[14447, 427, 289, 7, 30, "Input",ExpressionUUID->"8e00173c-b2e4-4d44-945c-6c352c609f62"],
Cell[14739, 436, 360, 10, 34, "Output",ExpressionUUID->"db338c31-9d1c-4be1-ac1f-6ac98876da0d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15148, 452, 384, 11, 54, "Section",ExpressionUUID->"8e557789-ebc1-4650-8c53-aae3b42ac3ef"],
Cell[CellGroupData[{
Cell[15557, 467, 313, 8, 54, "Subsection",ExpressionUUID->"1aeb0344-13ad-4cc3-96e5-481cb1a84715"],
Cell[15873, 477, 911, 28, 47, "Input",ExpressionUUID->"6288a5a4-2414-47c4-aadd-61c9af2f6063"],
Cell[16787, 507, 1094, 35, 47, "Input",ExpressionUUID->"7c112c08-7e82-41e9-9fe5-961984077db2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17918, 547, 314, 8, 54, "Subsection",ExpressionUUID->"8c186c76-00b9-491b-9bc3-157beb35f0ac"],
Cell[18235, 557, 151, 3, 30, "Input",ExpressionUUID->"dbe26483-8fc9-4bf9-88c0-ac979604b3cb"],
Cell[18389, 562, 9668, 267, 768, "Input",ExpressionUUID->"d15ffdd6-73a3-4fec-9d9d-71dd47f9a9d5"],
Cell[28060, 831, 10394, 286, 808, InheritFromParent,ExpressionUUID->"4858d96c-873f-4a30-91c7-948fda01b03f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38491, 1122, 316, 8, 54, "Subsection",ExpressionUUID->"76c1c5f7-219b-43e6-bc0c-27fd2805a389"],
Cell[38810, 1132, 128443, 3265, 17084, "Input",ExpressionUUID->"4e45bb12-904c-4087-b288-5134fb018cda"],
Cell[167256, 4399, 132588, 3372, 17367, "Input",ExpressionUUID->"3395c6a7-c904-4b0b-a777-e81fa2efdd8d"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Polyswt12.txt <==
{word[{x, y}] - word[{y, x}], word[{x, x, y}] - 2*word[{x, y, x}] + 
  word[{x, y, y}] + word[{y, x, x}] - 2*word[{y, x, y}] + word[{y, y, x}], 
 word[{x, x, x, y}] - 3*word[{x, x, y, x}] + word[{x, x, y, y}]/4 + 
  3*word[{x, y, x, x}] + (3*word[{x, y, x, y}])/4 - 
  (5*word[{x, y, y, x}])/4 + word[{x, y, y, y}] - word[{y, x, x, x}] - 
  (5*word[{y, x, x, y}])/4 + (7*word[{y, x, y, x}])/4 - 
  3*word[{y, x, y, y}] - word[{y, y, x, x}]/4 + 3*word[{y, y, x, y}] - 
  word[{y, y, y, x}], word[{x, x, x, x, y}] - 4*word[{x, x, x, y, x}] + 
  2*word[{x, x, x, y, y}] + 6*word[{x, x, y, x, x}] - 
  (11*word[{x, x, y, x, y}])/2 - word[{x, x, y, y, x}]/2 + 
  2*word[{x, x, y, y, y}] - 4*word[{x, y, x, x, x}] + 
  (9*word[{x, y, x, x, y}])/2 + 2*word[{x, y, x, y, x}] - 
  (11*word[{x, y, x, y, y}])/2 - word[{x, y, y, x, x}]/2 + 
  (9*word[{x, y, y, x, y}])/2 - 3*word[{x, y, y, y, x}] + 
  word[{x, y, y, y, y}] + word[{y, x, x, x, x}] - 3*word[{y, x, x, x, y}] + 
  (9*word[{y, x, x, y, x}])/2 - word[{y, x, x, y, y}]/2 - 
  (11*word[{y, x, y, x, x}])/2 + 2*word[{y, x, y, x, y}] + 
  (9*word[{y, x, y, y, x}])/2 - 4*word[{y, x, y, y, y}] + 
  2*word[{y, y, x, x, x}] - word[{y, y, x, x, y}]/2 - 
  (11*word[{y, y, x, y, x}])/2 + 6*word[{y, y, x, y, y}] + 
  2*word[{y, y, y, x, x}] - 4*word[{y, y, y, x, y}] + word[{y, y, y, y, x}], 
 (48*word[{x, x, x, x, x, y}] - 240*word[{x, x, x, x, y, x}] + 
   36*word[{x, x, x, x, y, y}] + 480*word[{x, x, x, y, x, x}] - 
   64*word[{x, x, x, y, x, y}] - 80*word[{x, x, x, y, y, x}] + 
   69*word[{x, x, x, y, y, y}] - 480*word[{x, x, y, x, x, x}] - 
   24*word[{x, x, y, x, x, y}] + 240*word[{x, x, y, x, y, x}] - 
   203*word[{x, x, y, x, y, y}] + 106*word[{x, x, y, y, x, y}] - 
   110*word[{x, x, y, y, y, x}] + 36*word[{x, x, y, y, y, y}] + 
   240*word[{x, y, x, x, x, x}] + 100*word[{x, y, x, x, x, y}] - 
   252*word[{x, y, x, x, y, x}] + 106*word[{x, y, x, x, y, y}] + 
   12*word[{x, y, x, y, x, x}] + 9*word[{x, y, x, y, x, y}] + 
   185*word[{x, y, x, y, y, x}] - 64*word[{x, y, x, y, y, y}] - 
   4*word[{x, y, y, x, x, x}] - 39*word[{x, y, y, x, x, y}] - 
   143*word[{x, y, y, x, y, x}] - 24*word[{x, y, y, x, y, y}] + 
   89*word[{x, y, y, y, x, x}] + 100*word[{x, y, y, y, x, y}] - 
   84*word[{x, y, y, y, y, x}] + 48*word[{x, y, y, y, y, y}] - 
   48*word[{y, x, x, x, x, x}] - 84*word[{y, x, x, x, x, y}] + 
   236*word[{y, x, x, x, y, x}] - 110*word[{y, x, x, x, y, y}] - 
   228*word[{y, x, x, y, x, x}] + 185*word[{y, x, x, y, x, y}] + 
   39*word[{y, x, x, y, y, x}] - 80*word[{y, x, x, y, y, y}] + 
   148*word[{y, x, y, x, x, x}] - 143*word[{y, x, y, x, x, y}] - 
   93*word[{y, x, y, x, y, x}] + 240*word[{y, x, y, x, y, y}] - 
   85*word[{y, x, y, y, x, x}] - 252*word[{y, x, y, y, x, y}] + 
   236*word[{y, x, y, y, y, x}] - 240*word[{y, x, y, y, y, y}] - 
   36*word[{y, y, x, x, x, x}] + 89*word[{y, y, x, x, x, y}] - 
   85*word[{y, y, x, x, y, x}] + 203*word[{y, y, x, y, x, x}] + 
   12*word[{y, y, x, y, x, y}] - 228*word[{y, y, x, y, y, x}] + 
   480*word[{y, y, x, y, y, y}] - 69*word[{y, y, y, x, x, x}] - 
   4*(word[{y, y, y, x, x, y}] - 37*word[{y, y, y, x, y, x}] + 
     120*word[{y, y, y, x, y, y}] + 9*word[{y, y, y, y, x, x}] - 
     60*word[{y, y, y, y, x, y}] + 12*word[{y, y, y, y, y, x}]))/48, 
 word[{x, x, x, x, x, x, y}] - 6*word[{x, x, x, x, x, y, x}] + 
  3*word[{x, x, x, x, x, y, y}] + 15*word[{x, x, x, x, y, x, x}] - 
  11*word[{x, x, x, x, y, x, y}] - 4*word[{x, x, x, x, y, y, x}] + 
  5*word[{x, x, x, x, y, y, y}] - 20*word[{x, x, x, y, x, x, x}] + 
  17*word[{x, x, x, y, x, x, y}] + 10*word[{x, x, x, y, x, y, x}] - 
  (221*word[{x, x, x, y, x, y, y}])/16 + 3*word[{x, x, x, y, y, x, x}] + 
  (5*word[{x, x, x, y, y, x, y}])/8 - (109*word[{x, x, x, y, y, y, x}])/16 + 
  5*word[{x, x, x, y, y, y, y}] + 15*word[{x, x, y, x, x, x, x}] - 
  18*word[{x, x, y, x, x, x, y}] + 3*word[{x, x, y, x, x, y, x}] + 
  (61*word[{x, x, y, x, x, y, y}])/8 - 18*word[{x, x, y, x, y, x, x}] + 
  (157*word[{x, x, y, x, y, x, y}])/16 + (131*word[{x, x, y, x, y, y, x}])/
   8 - (221*word[{x, x, y, x, y, y, y}])/16 + 3*word[{x, x, y, y, x, x, x}] - 
  word[{x, x, y, y, x, x, y}]/4 - (179*word[{x, x, y, y, x, y, x}])/16 + 
  (61*word[{x, x, y, y, x, y, y}])/8 + (61*word[{x, x, y, y, y, x, x}])/8 - 
  (109*word[{x, x, y, y, y, x, y}])/16 - 2*word[{x, x, y, y, y, y, x}] + 
  3*word[{x, x, y, y, y, y, y}] - 6*word[{x, y, x, x, x, x, x}] + 
  10*word[{x, y, x, x, x, x, y}] - 4*word[{x, y, x, x, x, y, x}] - 
  (109*word[{x, y, x, x, x, y, y}])/16 + 3*word[{x, y, x, x, y, x, x}] + 
  (75*word[{x, y, x, x, y, x, y}])/8 - (67*word[{x, y, x, x, y, y, x}])/16 + 
  (5*word[{x, y, x, x, y, y, y}])/8 + 10*word[{x, y, x, y, x, x, x}] - 
  (291*word[{x, y, x, y, x, x, y}])/16 - 2*word[{x, y, x, y, x, y, x}] + 
  (157*word[{x, y, x, y, x, y, y}])/16 - (179*word[{x, y, x, y, y, x, x}])/
   16 + (75*word[{x, y, x, y, y, x, y}])/8 + 
  (115*word[{x, y, x, y, y, y, x}])/16 - 11*word[{x, y, x, y, y, y, y}] - 
  4*word[{x, y, y, x, x, x, x}] + (61*word[{x, y, y, x, x, x, y}])/8 - 
  (67*word[{x, y, y, x, x, y, x}])/16 - word[{x, y, y, x, x, y, y}]/4 + 
  (131*word[{x, y, y, x, y, x, x}])/8 - (291*word[{x, y, y, x, y, x, y}])/
   16 - (51*word[{x, y, y, x, y, y, x}])/8 + 17*word[{x, y, y, x, y, y, y}] - 
  (109*word[{x, y, y, y, x, x, x}])/16 + (61*word[{x, y, y, y, x, x, y}])/8 + 
  (115*word[{x, y, y, y, x, y, x}])/16 - 18*word[{x, y, y, y, x, y, y}] - 
  2*word[{x, y, y, y, y, x, x}] + 10*word[{x, y, y, y, y, x, y}] - 
  4*word[{x, y, y, y, y, y, x}] + word[{x, y, y, y, y, y, y}] + 
  word[{y, x, x, x, x, x, x}] - 4*word[{y, x, x, x, x, x, y}] + 
  10*word[{y, x, x, x, x, y, x}] - 2*word[{y, x, x, x, x, y, y}] - 
  18*word[{y, x, x, x, y, x, x}] + (115*word[{y, x, x, x, y, x, y}])/16 + 
  (61*word[{y, x, x, x, y, y, x}])/8 - (109*word[{y, x, x, x, y, y, y}])/16 + 
  17*word[{y, x, x, y, x, x, x}] - (51*word[{y, x, x, y, x, x, y}])/8 - 
  (291*word[{y, x, x, y, x, y, x}])/16 + (131*word[{y, x, x, y, x, y, y}])/
   8 - word[{y, x, x, y, y, x, x}]/4 - (67*word[{y, x, x, y, y, x, y}])/16 + 
  (61*word[{y, x, x, y, y, y, x}])/8 - 4*word[{y, x, x, y, y, y, y}] - 
  11*word[{y, x, y, x, x, x, x}] + (115*word[{y, x, y, x, x, x, y}])/16 + 
  (75*word[{y, x, y, x, x, y, x}])/8 - (179*word[{y, x, y, x, x, y, y}])/16 + 
  (157*word[{y, x, y, x, y, x, x}])/16 - 2*word[{y, x, y, x, y, x, y}] - 
  (291*word[{y, x, y, x, y, y, x}])/16 + 10*word[{y, x, y, x, y, y, y}] + 
  (5*word[{y, x, y, y, x, x, x}])/8 - (67*word[{y, x, y, y, x, x, y}])/16 + 
  (75*word[{y, x, y, y, x, y, x}])/8 + 3*word[{y, x, y, y, x, y, y}] - 
  (109*word[{y, x, y, y, y, x, x}])/16 - 4*word[{y, x, y, y, y, x, y}] + 
  10*word[{y, x, y, y, y, y, x}] - 6*word[{y, x, y, y, y, y, y}] + 
  3*word[{y, y, x, x, x, x, x}] - 2*word[{y, y, x, x, x, x, y}] - 
  (109*word[{y, y, x, x, x, y, x}])/16 + (61*word[{y, y, x, x, x, y, y}])/8 + 
  (61*word[{y, y, x, x, y, x, x}])/8 - (179*word[{y, y, x, x, y, x, y}])/16 - 
  word[{y, y, x, x, y, y, x}]/4 + 3*word[{y, y, x, x, y, y, y}] - 
  (221*word[{y, y, x, y, x, x, x}])/16 + (131*word[{y, y, x, y, x, x, y}])/
   8 + (157*word[{y, y, x, y, x, y, x}])/16 - 
  18*word[{y, y, x, y, x, y, y}] + (61*word[{y, y, x, y, y, x, x}])/8 + 
  3*word[{y, y, x, y, y, x, y}] - 18*word[{y, y, x, y, y, y, x}] + 
  15*word[{y, y, x, y, y, y, y}] + 5*word[{y, y, y, x, x, x, x}] - 
  (109*word[{y, y, y, x, x, x, y}])/16 + (5*word[{y, y, y, x, x, y, x}])/8 + 
  3*word[{y, y, y, x, x, y, y}] - (221*word[{y, y, y, x, y, x, x}])/16 + 
  10*word[{y, y, y, x, y, x, y}] + 17*word[{y, y, y, x, y, y, x}] - 
  20*word[{y, y, y, x, y, y, y}] + 5*word[{y, y, y, y, x, x, x}] - 
  4*word[{y, y, y, y, x, x, y}] - 11*word[{y, y, y, y, x, y, x}] + 
  15*word[{y, y, y, y, x, y, y}] + 3*word[{y, y, y, y, y, x, x}] - 
  6*word[{y, y, y, y, y, x, y}] + word[{y, y, y, y, y, y, x}], 
 word[{x, x, x, x, x, x, x, y}] - 7*word[{x, x, x, x, x, x, y, x}] + 
  (5*word[{x, x, x, x, x, x, y, y}])/4 + 21*word[{x, x, x, x, x, y, x, x}] - 
  (63665*word[{x, x, x, x, x, y, x, y}])/17784 - 
  (69715*word[{x, x, x, x, x, y, y, x}])/17784 + 
  (61*word[{x, x, x, x, x, y, y, y}])/24 - 
  35*word[{x, x, x, x, y, x, x, x}] + (100471*word[{x, x, x, x, y, x, x, y}])/
   35568 + (49*word[{x, x, x, x, y, x, y, x}])/4 - 
  (588421*word[{x, x, x, x, y, x, y, y}])/71136 + 
  (130721*word[{x, x, x, x, y, y, x, x}])/35568 + 
  (13925*word[{x, x, x, x, y, y, x, y}])/8892 - 
  (142333*word[{x, x, x, x, y, y, y, x}])/23712 + 
  (499*word[{x, x, x, x, y, y, y, y}])/192 + 
  35*word[{x, x, x, y, x, x, x, x}] + word[{x, x, x, y, x, x, x, y}]/12 - 
  (51347*word[{x, x, x, y, x, x, y, x}])/4446 + 
  (588311*word[{x, x, x, y, x, x, y, y}])/71136 - 
  (28790*word[{x, x, x, y, x, y, x, x}])/2223 + 
  (54889*word[{x, x, x, y, x, y, x, y}])/35568 + 
  (266821*word[{x, x, x, y, x, y, y, x}])/17784 - 
  (977141*word[{x, x, x, y, x, y, y, y}])/142272 - 
  (7*word[{x, x, x, y, y, x, x, x}])/12 - 
  (30323*word[{x, x, x, y, y, x, x, y}])/35568 - 
  (217043*word[{x, x, x, y, y, x, y, x}])/35568 + 
  (128833*word[{x, x, x, y, y, x, y, y}])/142272 + 
  (59711*word[{x, x, x, y, y, y, x, x}])/7904 - 
  (113885*word[{x, x, x, y, y, y, x, y}])/142272 - 
  (57427*word[{x, x, x, y, y, y, y, x}])/15808 + 
  (61*word[{x, x, x, y, y, y, y, y}])/24 - 
  21*word[{x, x, y, x, x, x, x, x}] - (136039*word[{x, x, y, x, x, x, x, y}])/
   35568 + (33454*word[{x, x, y, x, x, x, y, x}])/2223 - 
  (622513*word[{x, x, y, x, x, x, y, y}])/71136 - 
  (21*word[{x, x, y, x, x, y, x, x}])/4 + 
  (34033*word[{x, x, y, x, x, y, x, y}])/5472 - 
  (339823*word[{x, x, y, x, x, y, y, x}])/71136 + 
  (128833*word[{x, x, y, x, x, y, y, y}])/142272 + 
  (73141*word[{x, x, y, x, y, x, x, x}])/4446 - 
  (44765*word[{x, x, y, x, y, x, x, y}])/8892 - 
  7*word[{x, x, y, x, y, x, y, x}] + (456685*word[{x, x, y, x, y, x, y, y}])/
   47424 - (1012127*word[{x, x, y, x, y, y, x, x}])/71136 - 
  (302411*word[{x, x, y, x, y, y, x, y}])/142272 + 
  (178457*word[{x, x, y, x, y, y, y, x}])/15808 - 
  (588421*word[{x, x, y, x, y, y, y, y}])/71136 - 
  (130721*word[{x, x, y, y, x, x, x, x}])/35568 + 
  (241*word[{x, x, y, y, x, x, x, y}])/72 - 
  (87133*word[{x, x, y, y, x, x, y, x}])/35568 + 
  word[{x, x, y, y, x, x, y, y}]/192 + 
  (1074371*word[{x, x, y, y, x, y, x, x}])/71136 - 
  (227725*word[{x, x, y, y, x, y, x, y}])/47424 - 
  (119429*word[{x, x, y, y, x, y, y, x}])/15808 + 
  (588311*word[{x, x, y, y, x, y, y, y}])/71136 - 
  (186049*word[{x, x, y, y, y, x, x, x}])/23712 + 
  (148795*word[{x, x, y, y, y, x, x, y}])/142272 + 
  (343217*word[{x, x, y, y, y, x, y, x}])/47424 - 
  (622513*word[{x, x, y, y, y, x, y, y}])/71136 - 
  (7*word[{x, x, y, y, y, y, x, x}])/192 + 
  (276079*word[{x, x, y, y, y, y, x, y}])/71136 - 
  (48967*word[{x, x, y, y, y, y, y, x}])/17784 + 
  (5*word[{x, x, y, y, y, y, y, y}])/4 + 7*word[{x, y, x, x, x, x, x, x}] + 
  (75521*word[{x, y, x, x, x, x, x, y}])/17784 - 
  (163*word[{x, y, x, x, x, x, y, x}])/12 + 
  (276079*word[{x, y, x, x, x, x, y, y}])/71136 + 
  (53875*word[{x, y, x, x, x, y, x, x}])/4446 - 
  (5371*word[{x, y, x, x, x, y, x, y}])/2964 + 
  (134807*word[{x, y, x, x, x, y, y, x}])/35568 - 
  (113885*word[{x, y, x, x, x, y, y, y}])/142272 - 
  (19157*word[{x, y, x, x, y, x, x, x}])/2223 - 
  (24151*word[{x, y, x, x, y, x, x, y}])/23712 - 
  (44155*word[{x, y, x, x, y, x, y, x}])/8892 - 
  (302411*word[{x, y, x, x, y, x, y, y}])/142272 + 
  (56011*word[{x, y, x, x, y, y, x, x}])/35568 + 
  (608527*word[{x, y, x, x, y, y, x, y}])/142272 - 
  (222127*word[{x, y, x, x, y, y, y, x}])/142272 + 
  (13925*word[{x, y, x, x, y, y, y, y}])/8892 - 
  (47*word[{x, y, x, y, x, x, x, x}])/12 + 
  (16973*word[{x, y, x, y, x, x, x, y}])/35568 + 
  (189827*word[{x, y, x, y, x, x, y, x}])/17784 - 
  (227725*word[{x, y, x, y, x, x, y, y}])/47424 + 
  (31*word[{x, y, x, y, x, y, x, x}])/24 + (5*word[{x, y, x, y, x, y, x, y}])/
   192 - (772643*word[{x, y, x, y, x, y, y, x}])/142272 + 
  (54889*word[{x, y, x, y, x, y, y, y}])/35568 + 
  (94907*word[{x, y, x, y, y, x, x, x}])/11856 + 
  (19147*word[{x, y, x, y, y, x, x, y}])/15808 - 
  (3889*word[{x, y, x, y, y, x, y, x}])/576 + 
  (34033*word[{x, y, x, y, y, x, y, y}])/5472 - 
  (517373*word[{x, y, x, y, y, y, x, x}])/142272 - 
  (5371*word[{x, y, x, y, y, y, x, y}])/2964 + 
  (58971*word[{x, y, x, y, y, y, y, x}])/7904 - 
  (63665*word[{x, y, x, y, y, y, y, y}])/17784 + 
  (40075*word[{x, y, y, x, x, x, x, x}])/17784 - 
  (39331*word[{x, y, y, x, x, x, x, y}])/35568 - 
  (97757*word[{x, y, y, x, x, x, y, x}])/35568 + 
  (148795*word[{x, y, y, x, x, x, y, y}])/142272 + 
  (87883*word[{x, y, y, x, x, y, x, x}])/71136 + 
  (19147*word[{x, y, y, x, x, y, x, y}])/15808 + 
  (85*word[{x, y, y, x, x, y, y, x}])/192 - 
  (30323*word[{x, y, y, x, x, y, y, y}])/35568 - 
  (11187*word[{x, y, y, x, y, x, x, x}])/988 - 
  (95369*word[{x, y, y, x, y, x, x, y}])/47424 + 
  (530071*word[{x, y, y, x, y, x, y, x}])/47424 - 
  (44765*word[{x, y, y, x, y, x, y, y}])/8892 + 
  (603091*word[{x, y, y, x, y, y, x, x}])/142272 - 
  (24151*word[{x, y, y, x, y, y, x, y}])/23712 - 
  (81615*word[{x, y, y, x, y, y, y, x}])/7904 + 
  (100471*word[{x, y, y, x, y, y, y, y}])/35568 + 
  (112693*word[{x, y, y, y, x, x, x, x}])/23712 + 
  (351773*word[{x, y, y, y, x, x, x, y}])/142272 - 
  (1239125*word[{x, y, y, y, x, x, y, x}])/142272 + 
  (241*word[{x, y, y, y, x, x, y, y}])/72 - 
  (105341*word[{x, y, y, y, x, y, x, x}])/142272 + 
  (16973*word[{x, y, y, y, x, y, x, y}])/35568 + 
  (650555*word[{x, y, y, y, x, y, y, x}])/71136 + 
  word[{x, y, y, y, x, y, y, y}]/12 + (1111*word[{x, y, y, y, y, x, x, x}])/
   15808 - (39331*word[{x, y, y, y, y, x, x, y}])/35568 - 
  (227423*word[{x, y, y, y, y, x, y, x}])/71136 - 
  (136039*word[{x, y, y, y, y, x, y, y}])/35568 + 
  (10775*word[{x, y, y, y, y, y, x, x}])/8892 + 
  (75521*word[{x, y, y, y, y, y, x, y}])/17784 - 
  (9*word[{x, y, y, y, y, y, y, x}])/4 + word[{x, y, y, y, y, y, y, y}] - 
  word[{y, x, x, x, x, x, x, x}] - (9*word[{y, x, x, x, x, x, x, y}])/4 + 
  (164563*word[{y, x, x, x, x, x, y, x}])/17784 - 
  (48967*word[{y, x, x, x, x, x, y, y}])/17784 - 
  (581249*word[{y, x, x, x, x, y, x, x}])/35568 + 
  (58971*word[{y, x, x, x, x, y, x, y}])/7904 + 
  (86261*word[{y, x, x, x, x, y, y, x}])/35568 - 
  (57427*word[{y, x, x, x, x, y, y, y}])/15808 + 
  (71*word[{y, x, x, x, y, x, x, x}])/4 - 
  (81615*word[{y, x, x, x, y, x, x, y}])/7904 - 
  (87497*word[{y, x, x, x, y, x, y, x}])/11856 + 
  (178457*word[{y, x, x, x, y, x, y, y}])/15808 - 
  (55*word[{y, x, x, x, y, y, x, x}])/18 - 
  (222127*word[{y, x, x, x, y, y, x, y}])/142272 + 
  (265757*word[{y, x, x, x, y, y, y, x}])/47424 - 
  (142333*word[{y, x, x, x, y, y, y, y}])/23712 - 
  (396871*word[{y, x, x, y, x, x, x, x}])/35568 + 
  (650555*word[{y, x, x, y, x, x, x, y}])/71136 + 
  (108131*word[{y, x, x, y, x, x, y, x}])/23712 - 
  (119429*word[{y, x, x, y, x, x, y, y}])/15808 + 
  (159925*word[{y, x, x, y, x, y, x, x}])/17784 - 
  (772643*word[{y, x, x, y, x, y, x, y}])/142272 - 
  (1593563*word[{y, x, x, y, x, y, y, x}])/142272 + 
  (266821*word[{y, x, x, y, x, y, y, y}])/17784 - 
  (16607*word[{y, x, x, y, y, x, x, x}])/35568 + 
  (85*word[{y, x, x, y, y, x, x, y}])/192 + 
  (704527*word[{y, x, x, y, y, x, y, x}])/142272 - 
  (339823*word[{y, x, x, y, y, x, y, y}])/71136 - 
  (640325*word[{y, x, x, y, y, y, x, x}])/142272 + 
  (134807*word[{y, x, x, y, y, y, x, y}])/35568 + 
  (86261*word[{y, x, x, y, y, y, y, x}])/35568 - 
  (69715*word[{y, x, x, y, y, y, y, y}])/17784 + 
  (93305*word[{y, x, y, x, x, x, x, x}])/17784 - 
  (227423*word[{y, x, y, x, x, x, x, y}])/71136 - 
  (35447*word[{y, x, y, x, x, x, y, x}])/5928 + 
  (343217*word[{y, x, y, x, x, x, y, y}])/47424 - 
  (5077*word[{y, x, y, x, x, y, x, x}])/5472 - 
  (3889*word[{y, x, y, x, x, y, x, y}])/576 + 
  (704527*word[{y, x, y, x, x, y, y, x}])/142272 - 
  (217043*word[{y, x, y, x, x, y, y, y}])/35568 - 
  (68849*word[{y, x, y, x, y, x, x, x}])/11856 + 
  (530071*word[{y, x, y, x, y, x, x, y}])/47424 + 
  (127*word[{y, x, y, x, y, x, y, x}])/64 - 
  7*word[{y, x, y, x, y, x, y, y}] + (1134197*word[{y, x, y, x, y, y, x, x}])/
   142272 - (44155*word[{y, x, y, x, y, y, x, y}])/8892 - 
  (87497*word[{y, x, y, x, y, y, y, x}])/11856 + 
  (49*word[{y, x, y, x, y, y, y, y}])/4 - 
  (1405*word[{y, x, y, y, x, x, x, x}])/4446 - 
  (1239125*word[{y, x, y, y, x, x, x, y}])/142272 + 
  (609623*word[{y, x, y, y, x, x, y, x}])/47424 - 
  (87133*word[{y, x, y, y, x, x, y, y}])/35568 - 
  (2194265*word[{y, x, y, y, x, y, x, x}])/142272 + 
  (189827*word[{y, x, y, y, x, y, x, y}])/17784 + 
  (108131*word[{y, x, y, y, x, y, y, x}])/23712 - 
  (51347*word[{y, x, y, y, x, y, y, y}])/4446 + 
  (952697*word[{y, x, y, y, y, x, x, x}])/142272 - 
  (97757*word[{y, x, y, y, y, x, x, y}])/35568 - 
  (35447*word[{y, x, y, y, y, x, y, x}])/5928 + 
  (33454*word[{y, x, y, y, y, x, y, y}])/2223 - 
  (124915*word[{y, x, y, y, y, y, x, x}])/71136 - 
  (163*word[{y, x, y, y, y, y, x, y}])/12 + 
  (164563*word[{y, x, y, y, y, y, y, x}])/17784 - 
  7*word[{y, x, y, y, y, y, y, y}] - (5*word[{y, y, x, x, x, x, x, x}])/4 + 
  (10775*word[{y, y, x, x, x, x, x, y}])/8892 - 
  (124915*word[{y, y, x, x, x, x, y, x}])/71136 - 
  (7*word[{y, y, x, x, x, x, y, y}])/192 + 
  (560269*word[{y, y, x, x, x, y, x, x}])/71136 - 
  (517373*word[{y, y, x, x, x, y, x, y}])/142272 - 
  (640325*word[{y, y, x, x, x, y, y, x}])/142272 + 
  (59711*word[{y, y, x, x, x, y, y, y}])/7904 - 
  (567563*word[{y, y, x, x, y, x, x, x}])/71136 + 
  (603091*word[{y, y, x, x, y, x, x, y}])/142272 + 
  (1134197*word[{y, y, x, x, y, x, y, x}])/142272 - 
  (1012127*word[{y, y, x, x, y, x, y, y}])/71136 + 
  (13*word[{y, y, x, x, y, y, x, x}])/192 + 
  (56011*word[{y, y, x, x, y, y, x, y}])/35568 - 
  (55*word[{y, y, x, x, y, y, y, x}])/18 + 
  (130721*word[{y, y, x, x, y, y, y, y}])/35568 + 
  (588421*word[{y, y, x, y, x, x, x, x}])/71136 - 
  (105341*word[{y, y, x, y, x, x, x, y}])/142272 - 
  (2194265*word[{y, y, x, y, x, x, y, x}])/142272 + 
  (1074371*word[{y, y, x, y, x, x, y, y}])/71136 + 
  (41267*word[{y, y, x, y, x, y, x, x}])/47424 + 
  (31*word[{y, y, x, y, x, y, x, y}])/24 + 
  (159925*word[{y, y, x, y, x, y, y, x}])/17784 - 
  (28790*word[{y, y, x, y, x, y, y, y}])/2223 - 
  (626785*word[{y, y, x, y, y, x, x, x}])/142272 + 
  (87883*word[{y, y, x, y, y, x, x, y}])/71136 - 
  (5077*word[{y, y, x, y, y, x, y, x}])/5472 - 
  (21*word[{y, y, x, y, y, x, y, y}])/4 + 
  (560269*word[{y, y, x, y, y, y, x, x}])/71136 + 
  (53875*word[{y, y, x, y, y, y, x, y}])/4446 - 
  (581249*word[{y, y, x, y, y, y, y, x}])/35568 + 
  21*word[{y, y, x, y, y, y, y, y}] - (61*word[{y, y, y, x, x, x, x, x}])/
   24 + (1111*word[{y, y, y, x, x, x, x, y}])/15808 + 
  (952697*word[{y, y, y, x, x, x, y, x}])/142272 - 
  (186049*word[{y, y, y, x, x, x, y, y}])/23712 - 
  (626785*word[{y, y, y, x, x, y, x, x}])/142272 + 
  (94907*word[{y, y, y, x, x, y, x, y}])/11856 - 
  (16607*word[{y, y, y, x, x, y, y, x}])/35568 - 
  (7*word[{y, y, y, x, x, y, y, y}])/12 + 
  (1143125*word[{y, y, y, x, y, x, x, x}])/142272 - 
  (11187*word[{y, y, y, x, y, x, x, y}])/988 - 
  (68849*word[{y, y, y, x, y, x, y, x}])/11856 + 
  (73141*word[{y, y, y, x, y, x, y, y}])/4446 - 
  (567563*word[{y, y, y, x, y, y, x, x}])/71136 - 
  (19157*word[{y, y, y, x, y, y, x, y}])/2223 + 
  (71*word[{y, y, y, x, y, y, y, x}])/4 - 35*word[{y, y, y, x, y, y, y, y}] - 
  (499*word[{y, y, y, y, x, x, x, x}])/192 + 
  (112693*word[{y, y, y, y, x, x, x, y}])/23712 - 
  (1405*word[{y, y, y, y, x, x, y, x}])/4446 - 
  (130721*word[{y, y, y, y, x, x, y, y}])/35568 + 
  (588421*word[{y, y, y, y, x, y, x, x}])/71136 - 
  (47*word[{y, y, y, y, x, y, x, y}])/12 - 
  (396871*word[{y, y, y, y, x, y, y, x}])/35568 + 
  35*word[{y, y, y, y, x, y, y, y}] - (61*word[{y, y, y, y, y, x, x, x}])/
   24 + (40075*word[{y, y, y, y, y, x, x, y}])/17784 + 
  (93305*word[{y, y, y, y, y, x, y, x}])/17784 - 
  21*word[{y, y, y, y, y, x, y, y}] - (5*word[{y, y, y, y, y, y, x, x}])/4 + 
  7*word[{y, y, y, y, y, y, x, y}] - word[{y, y, y, y, y, y, y, x}], 
 word[{x, x, x, x, x, x, x, x, y}] - 8*word[{x, x, x, x, x, x, x, y, x}] + 
  4*word[{x, x, x, x, x, x, x, y, y}] + 
  28*word[{x, x, x, x, x, x, y, x, x}] - 
  (37*word[{x, x, x, x, x, x, y, x, y}])/2 - 
  (19*word[{x, x, x, x, x, x, y, y, x}])/2 + 
  (28*word[{x, x, x, x, x, x, y, y, y}])/3 - 
  56*word[{x, x, x, x, x, y, x, x, x}] + 
  (83*word[{x, x, x, x, x, y, x, x, y}])/2 + 
  28*word[{x, x, x, x, x, y, x, y, x}] - 
  (2189*word[{x, x, x, x, x, y, x, y, y}])/72 + 
  (29*word[{x, x, x, x, x, y, y, x, x}])/2 - 
  (313*word[{x, x, x, x, x, y, y, x, y}])/36 - 
  (1217*word[{x, x, x, x, x, y, y, y, x}])/72 + 
  14*word[{x, x, x, x, x, y, y, y, y}] + 
  70*word[{x, x, x, x, y, x, x, x, x}] - 
  (127*word[{x, x, x, x, y, x, x, x, y}])/2 - 
  17*word[{x, x, x, x, y, x, x, y, x}] + 
  (845*word[{x, x, x, x, y, x, x, y, y}])/24 - 
  53*word[{x, x, x, x, y, x, y, x, x}] + 
  (2513*word[{x, x, x, x, y, x, y, x, y}])/72 + 
  (1681*word[{x, x, x, x, y, x, y, y, x}])/36 - 
  (1909*word[{x, x, x, x, y, x, y, y, y}])/48 - 
  (13*word[{x, x, x, x, y, y, x, x, x}])/2 + 
  (121*word[{x, x, x, x, y, y, x, x, y}])/12 - 
  (835*word[{x, x, x, x, y, y, x, y, x}])/72 + 
  (361*word[{x, x, x, x, y, y, x, y, y}])/144 + 
  (593*word[{x, x, x, x, y, y, y, x, x}])/24 - 
  (2765*word[{x, x, x, x, y, y, y, x, y}])/144 - 
  (1949*word[{x, x, x, x, y, y, y, y, x}])/144 + 
  14*word[{x, x, x, x, y, y, y, y, y}] - 
  56*word[{x, x, x, y, x, x, x, x, x}] + 
  (125*word[{x, x, x, y, x, x, x, x, y}])/2 + 
  4*word[{x, x, x, y, x, x, x, y, x}] - 
  (328*word[{x, x, x, y, x, x, x, y, y}])/9 + 
  28*word[{x, x, x, y, x, x, y, x, x}] - 
  (53*word[{x, x, x, y, x, x, y, x, y}])/36 - 
  (1081*word[{x, x, x, y, x, x, y, y, x}])/36 + 
  (3227*word[{x, x, x, y, x, x, y, y, y}])/144 + 
  52*word[{x, x, x, y, x, y, x, x, x}] - 
  59*word[{x, x, x, y, x, y, x, x, y}] - 
  (56*word[{x, x, x, y, x, y, x, y, x}])/3 + 
  (845*word[{x, x, x, y, x, y, x, y, y}])/24 - 
  (1945*word[{x, x, x, y, x, y, y, x, x}])/36 + 
  (1501*word[{x, x, x, y, x, y, y, x, y}])/36 + 
  (1345*word[{x, x, x, y, x, y, y, y, x}])/36 - 
  (1909*word[{x, x, x, y, x, y, y, y, y}])/48 - 
  (13*word[{x, x, x, y, y, x, x, x, x}])/2 + 
  (115*word[{x, x, x, y, y, x, x, x, y}])/18 - 
  word[{x, x, x, y, y, x, x, y, x}]/2 + 
  (103*word[{x, x, x, y, y, x, x, y, y}])/144 + 
  (1189*word[{x, x, x, y, y, x, y, x, x}])/36 - 
  (1187*word[{x, x, x, y, y, x, y, x, y}])/36 - 
  (493*word[{x, x, x, y, y, x, y, y, x}])/36 + 
  (3227*word[{x, x, x, y, y, x, y, y, y}])/144 - 
  (467*word[{x, x, x, y, y, y, x, x, x}])/18 + 
  (3721*word[{x, x, x, y, y, y, x, x, y}])/144 + 
  (1181*word[{x, x, x, y, y, y, x, y, x}])/72 - 
  (4067*word[{x, x, x, y, y, y, x, y, y}])/144 + 
  (1013*word[{x, x, x, y, y, y, y, x, x}])/144 + 
  (265*word[{x, x, x, y, y, y, y, x, y}])/144 - 
  (881*word[{x, x, x, y, y, y, y, y, x}])/72 + 
  (28*word[{x, x, x, y, y, y, y, y, y}])/3 + 
  28*word[{x, x, y, x, x, x, x, x, x}] - 
  (85*word[{x, x, y, x, x, x, x, x, y}])/2 + 
  25*word[{x, x, y, x, x, x, x, y, x}] + 
  (341*word[{x, x, y, x, x, x, x, y, y}])/24 - 
  56*word[{x, x, y, x, x, x, y, x, x}] + 
  (593*word[{x, x, y, x, x, x, y, x, y}])/36 + 
  (1297*word[{x, x, y, x, x, x, y, y, x}])/36 - 
  (4067*word[{x, x, y, x, x, x, y, y, y}])/144 + 
  28*word[{x, x, y, x, x, y, x, x, x}] + word[{x, x, y, x, x, y, x, x, y}]/
   3 - (137*word[{x, x, y, x, x, y, x, y, x}])/3 + 
  (1009*word[{x, x, y, x, x, y, x, y, y}])/36 + 
  (83*word[{x, x, y, x, x, y, y, x, x}])/6 - 
  (1205*word[{x, x, y, x, x, y, y, x, y}])/72 + 
  (149*word[{x, x, y, x, x, y, y, y, x}])/24 + 
  (361*word[{x, x, y, x, x, y, y, y, y}])/144 - 
  53*word[{x, x, y, x, y, x, x, x, x}] + 
  46*word[{x, x, y, x, y, x, x, x, y}] + 
  (115*word[{x, x, y, x, y, x, x, y, x}])/3 - 
  (367*word[{x, x, y, x, y, x, x, y, y}])/8 + 
  (106*word[{x, x, y, x, y, x, y, x, x}])/3 - 
  (223*word[{x, x, y, x, y, x, y, x, y}])/16 - 
  (8063*word[{x, x, y, x, y, x, y, y, x}])/144 + 
  (845*word[{x, x, y, x, y, x, y, y, y}])/24 + 
  (1189*word[{x, x, y, x, y, y, x, x, x}])/36 - 
  (2879*word[{x, x, y, x, y, y, x, x, y}])/72 + 
  (331*word[{x, x, y, x, y, y, x, y, x}])/144 + 
  (1009*word[{x, x, y, x, y, y, x, y, y}])/36 - 
  (2549*word[{x, x, y, x, y, y, y, x, x}])/72 + 
  (989*word[{x, x, y, x, y, y, y, x, y}])/72 + 
  (5375*word[{x, x, y, x, y, y, y, y, x}])/144 - 
  (2189*word[{x, x, y, x, y, y, y, y, y}])/72 + 
  (29*word[{x, x, y, y, x, x, x, x, x}])/2 - 
  (131*word[{x, x, y, y, x, x, x, x, y}])/12 - 
  (43*word[{x, x, y, y, x, x, x, y, x}])/2 + 
  (865*word[{x, x, y, y, x, x, x, y, y}])/48 + 
  (83*word[{x, x, y, y, x, x, y, x, x}])/6 - 
  (251*word[{x, x, y, y, x, x, y, x, y}])/24 + 
  word[{x, x, y, y, x, x, y, y, x}]/8 + 
  (103*word[{x, x, y, y, x, x, y, y, y}])/144 - 
  (1945*word[{x, x, y, y, x, y, x, x, x}])/36 + 
  (3389*word[{x, x, y, y, x, y, x, x, y}])/72 + 
  (5707*word[{x, x, y, y, x, y, x, y, x}])/144 - 
  (367*word[{x, x, y, y, x, y, x, y, y}])/8 + 
  (2059*word[{x, x, y, y, x, y, y, x, x}])/72 - 
  (91*word[{x, x, y, y, x, y, y, x, y}])/6 - 
  (6167*word[{x, x, y, y, x, y, y, y, x}])/144 + 
  (845*word[{x, x, y, y, x, y, y, y, y}])/24 + 
  (593*word[{x, x, y, y, y, x, x, x, x}])/24 - 
  (397*word[{x, x, y, y, y, x, x, x, y}])/16 - 
  (61*word[{x, x, y, y, y, x, x, y, x}])/6 + 
  (865*word[{x, x, y, y, y, x, x, y, y}])/48 - 
  (2549*word[{x, x, y, y, y, x, y, x, x}])/72 + 
  (803*word[{x, x, y, y, y, x, y, x, y}])/36 + 
  (2123*word[{x, x, y, y, y, x, y, y, x}])/48 - 
  (328*word[{x, x, y, y, y, x, y, y, y}])/9 + 
  (1013*word[{x, x, y, y, y, y, x, x, x}])/144 - 
  (391*word[{x, x, y, y, y, y, x, x, y}])/144 - 
  (3019*word[{x, x, y, y, y, y, x, y, x}])/144 + 
  (341*word[{x, x, y, y, y, y, x, y, y}])/24 + 
  (341*word[{x, x, y, y, y, y, y, x, x}])/36 - 
  (461*word[{x, x, y, y, y, y, y, x, y}])/72 - 
  (25*word[{x, x, y, y, y, y, y, y, x}])/6 + 
  4*word[{x, x, y, y, y, y, y, y, y}] - 8*word[{x, y, x, x, x, x, x, x, x}] + 
  (35*word[{x, y, x, x, x, x, x, x, y}])/2 - 
  20*word[{x, y, x, x, x, x, x, y, x}] - 
  (461*word[{x, y, x, x, x, x, x, y, y}])/72 + 
  25*word[{x, y, x, x, x, x, y, x, x}] + 
  (439*word[{x, y, x, x, x, x, y, x, y}])/36 - 
  (619*word[{x, y, x, x, x, x, y, y, x}])/72 + 
  (265*word[{x, y, x, x, x, x, y, y, y}])/144 + 
  4*word[{x, y, x, x, x, y, x, x, x}] - 
  (1567*word[{x, y, x, x, x, y, x, x, y}])/36 + 
  (16*word[{x, y, x, x, x, y, x, y, x}])/3 + 
  (989*word[{x, y, x, x, x, y, x, y, y}])/72 - 
  (43*word[{x, y, x, x, x, y, y, x, x}])/2 + 
  (1009*word[{x, y, x, x, x, y, y, x, y}])/36 + 
  (265*word[{x, y, x, x, x, y, y, y, x}])/36 - 
  (2765*word[{x, y, x, x, x, y, y, y, y}])/144 - 
  17*word[{x, y, x, x, y, x, x, x, x}] + 
  (1567*word[{x, y, x, x, y, x, x, x, y}])/36 - 
  (2*word[{x, y, x, x, y, x, x, y, x}])/3 - 
  (91*word[{x, y, x, x, y, x, x, y, y}])/6 + 
  (115*word[{x, y, x, x, y, x, y, x, x}])/3 - 
  (889*word[{x, y, x, x, y, x, y, x, y}])/16 - 
  (1637*word[{x, y, x, x, y, x, y, y, x}])/144 + 
  (1501*word[{x, y, x, x, y, x, y, y, y}])/36 - 
  word[{x, y, x, x, y, y, x, x, x}]/2 + 
  (31*word[{x, y, x, x, y, y, x, x, y}])/8 - 
  (403*word[{x, y, x, x, y, y, x, y, x}])/144 - 
  (1205*word[{x, y, x, x, y, y, x, y, y}])/72 - 
  (61*word[{x, y, x, x, y, y, y, x, x}])/6 + 
  (1009*word[{x, y, x, x, y, y, y, x, y}])/36 - 
  (19*word[{x, y, x, x, y, y, y, y, x}])/48 - 
  (313*word[{x, y, x, x, y, y, y, y, y}])/36 + 
  28*word[{x, y, x, y, x, x, x, x, x}] - 
  (3319*word[{x, y, x, y, x, x, x, x, y}])/72 + 
  (16*word[{x, y, x, y, x, x, x, y, x}])/3 + 
  (803*word[{x, y, x, y, x, x, x, y, y}])/36 - 
  (137*word[{x, y, x, y, x, x, y, x, x}])/3 + 
  (455*word[{x, y, x, y, x, x, y, x, y}])/16 + 
  (1283*word[{x, y, x, y, x, x, y, y, x}])/48 - 
  (1187*word[{x, y, x, y, x, x, y, y, y}])/36 - 
  (56*word[{x, y, x, y, x, y, x, x, x}])/3 + 
  (641*word[{x, y, x, y, x, y, x, x, y}])/16 + 
  2*word[{x, y, x, y, x, y, x, y, x}] - 
  (223*word[{x, y, x, y, x, y, x, y, y}])/16 + 
  (5707*word[{x, y, x, y, x, y, y, x, x}])/144 - 
  (889*word[{x, y, x, y, x, y, y, x, y}])/16 - 
  (661*word[{x, y, x, y, x, y, y, y, x}])/36 + 
  (2513*word[{x, y, x, y, x, y, y, y, y}])/72 - 
  (835*word[{x, y, x, y, y, x, x, x, x}])/72 + 
  (839*word[{x, y, x, y, y, x, x, x, y}])/72 - 
  (403*word[{x, y, x, y, y, x, x, y, x}])/144 - 
  (251*word[{x, y, x, y, y, x, x, y, y}])/24 + 
  (331*word[{x, y, x, y, y, x, y, x, x}])/144 + 
  (455*word[{x, y, x, y, y, x, y, x, y}])/16 - 
  (97*word[{x, y, x, y, y, x, y, y, x}])/6 - 
  (53*word[{x, y, x, y, y, x, y, y, y}])/36 + 
  (1181*word[{x, y, x, y, y, y, x, x, x}])/72 - 
  (59*word[{x, y, x, y, y, y, x, x, y}])/2 + 
  (187*word[{x, y, x, y, y, y, x, y, x}])/72 + 
  (593*word[{x, y, x, y, y, y, x, y, y}])/36 - 
  (3019*word[{x, y, x, y, y, y, y, x, x}])/144 + 
  (439*word[{x, y, x, y, y, y, y, x, y}])/36 + 
  (1159*word[{x, y, x, y, y, y, y, y, x}])/72 - 
  (37*word[{x, y, x, y, y, y, y, y, y}])/2 - 
  (19*word[{x, y, y, x, x, x, x, x, x}])/2 + 
  (551*word[{x, y, y, x, x, x, x, x, y}])/36 - 
  (619*word[{x, y, y, x, x, x, x, y, x}])/72 - 
  (391*word[{x, y, y, x, x, x, x, y, y}])/144 + 
  (1297*word[{x, y, y, x, x, x, y, x, x}])/36 - 
  (59*word[{x, y, y, x, x, x, y, x, y}])/2 - 
  (1295*word[{x, y, y, x, x, x, y, y, x}])/72 + 
  (3721*word[{x, y, y, x, x, x, y, y, y}])/144 - 
  (1081*word[{x, y, y, x, x, y, x, x, x}])/36 + 
  (217*word[{x, y, y, x, x, y, x, x, y}])/8 + 
  (1283*word[{x, y, y, x, x, y, x, y, x}])/48 - 
  (2879*word[{x, y, y, x, x, y, x, y, y}])/72 + 
  word[{x, y, y, x, x, y, y, x, x}]/8 + 
  (31*word[{x, y, y, x, x, y, y, x, y}])/8 - 
  (1421*word[{x, y, y, x, x, y, y, y, x}])/144 + 
  (121*word[{x, y, y, x, x, y, y, y, y}])/12 + 
  (1681*word[{x, y, y, x, y, x, x, x, x}])/36 - 
  (2125*word[{x, y, y, x, y, x, x, x, y}])/36 - 
  (1637*word[{x, y, y, x, y, x, x, y, x}])/144 + 
  (3389*word[{x, y, y, x, y, x, x, y, y}])/72 - 
  (8063*word[{x, y, y, x, y, x, y, x, x}])/144 + 
  (641*word[{x, y, y, x, y, x, y, x, y}])/16 + 
  (1235*word[{x, y, y, x, y, x, y, y, x}])/24 - 
  59*word[{x, y, y, x, y, x, y, y, y}] - 
  (493*word[{x, y, y, x, y, y, x, x, x}])/36 + 
  (217*word[{x, y, y, x, y, y, x, x, y}])/8 - 
  (97*word[{x, y, y, x, y, y, x, y, x}])/6 + 
  word[{x, y, y, x, y, y, x, y, y}]/3 + 
  (2123*word[{x, y, y, x, y, y, y, x, x}])/48 - 
  (1567*word[{x, y, y, x, y, y, y, x, y}])/36 - 
  (559*word[{x, y, y, x, y, y, y, y, x}])/24 + 
  (83*word[{x, y, y, x, y, y, y, y, y}])/2 - 
  (1217*word[{x, y, y, y, x, x, x, x, x}])/72 + 
  (3227*word[{x, y, y, y, x, x, x, x, y}])/144 + 
  (265*word[{x, y, y, y, x, x, x, y, x}])/36 - 
  (397*word[{x, y, y, y, x, x, x, y, y}])/16 + 
  (149*word[{x, y, y, y, x, x, y, x, x}])/24 + 
  (839*word[{x, y, y, y, x, x, y, x, y}])/72 - 
  (1421*word[{x, y, y, y, x, x, y, y, x}])/144 + 
  (115*word[{x, y, y, y, x, x, y, y, y}])/18 + 
  (1345*word[{x, y, y, y, x, y, x, x, x}])/36 - 
  (2125*word[{x, y, y, y, x, y, x, x, y}])/36 - 
  (661*word[{x, y, y, y, x, y, x, y, x}])/36 + 
  46*word[{x, y, y, y, x, y, x, y, y}] - 
  (6167*word[{x, y, y, y, x, y, y, x, x}])/144 + 
  (1567*word[{x, y, y, y, x, y, y, x, y}])/36 + 
  (559*word[{x, y, y, y, x, y, y, y, x}])/18 - 
  (127*word[{x, y, y, y, x, y, y, y, y}])/2 - 
  (1949*word[{x, y, y, y, y, x, x, x, x}])/144 + 
  (3227*word[{x, y, y, y, y, x, x, x, y}])/144 - 
  (19*word[{x, y, y, y, y, x, x, y, x}])/48 - 
  (131*word[{x, y, y, y, y, x, x, y, y}])/12 + 
  (5375*word[{x, y, y, y, y, x, y, x, x}])/144 - 
  (3319*word[{x, y, y, y, y, x, y, x, y}])/72 - 
  (559*word[{x, y, y, y, y, x, y, y, x}])/24 + 
  (125*word[{x, y, y, y, y, x, y, y, y}])/2 - 
  (881*word[{x, y, y, y, y, y, x, x, x}])/72 + 
  (551*word[{x, y, y, y, y, y, x, x, y}])/36 + 
  (1159*word[{x, y, y, y, y, y, x, y, x}])/72 - 
  (85*word[{x, y, y, y, y, y, x, y, y}])/2 - 
  (25*word[{x, y, y, y, y, y, y, x, x}])/6 + 
  (35*word[{x, y, y, y, y, y, y, x, y}])/2 - 
  5*word[{x, y, y, y, y, y, y, y, x}] + word[{x, y, y, y, y, y, y, y, y}] + 
  word[{y, x, x, x, x, x, x, x, x}] - 5*word[{y, x, x, x, x, x, x, x, y}] + 
  (35*word[{y, x, x, x, x, x, x, y, x}])/2 - 
  (25*word[{y, x, x, x, x, x, x, y, y}])/6 - 
  (85*word[{y, x, x, x, x, x, y, x, x}])/2 + 
  (1159*word[{y, x, x, x, x, x, y, x, y}])/72 + 
  (551*word[{y, x, x, x, x, x, y, y, x}])/36 - 
  (881*word[{y, x, x, x, x, x, y, y, y}])/72 + 
  (125*word[{y, x, x, x, x, y, x, x, x}])/2 - 
  (559*word[{y, x, x, x, x, y, x, x, y}])/24 - 
  (3319*word[{y, x, x, x, x, y, x, y, x}])/72 + 
  (5375*word[{y, x, x, x, x, y, x, y, y}])/144 - 
  (131*word[{y, x, x, x, x, y, y, x, x}])/12 - 
  (19*word[{y, x, x, x, x, y, y, x, y}])/48 + 
  (3227*word[{y, x, x, x, x, y, y, y, x}])/144 - 
  (1949*word[{y, x, x, x, x, y, y, y, y}])/144 - 
  (127*word[{y, x, x, x, y, x, x, x, x}])/2 + 
  (559*word[{y, x, x, x, y, x, x, x, y}])/18 + 
  (1567*word[{y, x, x, x, y, x, x, y, x}])/36 - 
  (6167*word[{y, x, x, x, y, x, x, y, y}])/144 + 
  46*word[{y, x, x, x, y, x, y, x, x}] - 
  (661*word[{y, x, x, x, y, x, y, x, y}])/36 - 
  (2125*word[{y, x, x, x, y, x, y, y, x}])/36 + 
  (1345*word[{y, x, x, x, y, x, y, y, y}])/36 + 
  (115*word[{y, x, x, x, y, y, x, x, x}])/18 - 
  (1421*word[{y, x, x, x, y, y, x, x, y}])/144 + 
  (839*word[{y, x, x, x, y, y, x, y, x}])/72 + 
  (149*word[{y, x, x, x, y, y, x, y, y}])/24 - 
  (397*word[{y, x, x, x, y, y, y, x, x}])/16 + 
  (265*word[{y, x, x, x, y, y, y, x, y}])/36 + 
  (3227*word[{y, x, x, x, y, y, y, y, x}])/144 - 
  (1217*word[{y, x, x, x, y, y, y, y, y}])/72 + 
  (83*word[{y, x, x, y, x, x, x, x, x}])/2 - 
  (559*word[{y, x, x, y, x, x, x, x, y}])/24 - 
  (1567*word[{y, x, x, y, x, x, x, y, x}])/36 + 
  (2123*word[{y, x, x, y, x, x, x, y, y}])/48 + 
  word[{y, x, x, y, x, x, y, x, x}]/3 - 
  (97*word[{y, x, x, y, x, x, y, x, y}])/6 + 
  (217*word[{y, x, x, y, x, x, y, y, x}])/8 - 
  (493*word[{y, x, x, y, x, x, y, y, y}])/36 - 
  59*word[{y, x, x, y, x, y, x, x, x}] + 
  (1235*word[{y, x, x, y, x, y, x, x, y}])/24 + 
  (641*word[{y, x, x, y, x, y, x, y, x}])/16 - 
  (8063*word[{y, x, x, y, x, y, x, y, y}])/144 + 
  (3389*word[{y, x, x, y, x, y, y, x, x}])/72 - 
  (1637*word[{y, x, x, y, x, y, y, x, y}])/144 - 
  (2125*word[{y, x, x, y, x, y, y, y, x}])/36 + 
  (1681*word[{y, x, x, y, x, y, y, y, y}])/36 + 
  (121*word[{y, x, x, y, y, x, x, x, x}])/12 - 
  (1421*word[{y, x, x, y, y, x, x, x, y}])/144 + 
  (31*word[{y, x, x, y, y, x, x, y, x}])/8 + 
  word[{y, x, x, y, y, x, x, y, y}]/8 - 
  (2879*word[{y, x, x, y, y, x, y, x, x}])/72 + 
  (1283*word[{y, x, x, y, y, x, y, x, y}])/48 + 
  (217*word[{y, x, x, y, y, x, y, y, x}])/8 - 
  (1081*word[{y, x, x, y, y, x, y, y, y}])/36 + 
  (3721*word[{y, x, x, y, y, y, x, x, x}])/144 - 
  (1295*word[{y, x, x, y, y, y, x, x, y}])/72 - 
  (59*word[{y, x, x, y, y, y, x, y, x}])/2 + 
  (1297*word[{y, x, x, y, y, y, x, y, y}])/36 - 
  (391*word[{y, x, x, y, y, y, y, x, x}])/144 - 
  (619*word[{y, x, x, y, y, y, y, x, y}])/72 + 
  (551*word[{y, x, x, y, y, y, y, y, x}])/36 - 
  (19*word[{y, x, x, y, y, y, y, y, y}])/2 - 
  (37*word[{y, x, y, x, x, x, x, x, x}])/2 + 
  (1159*word[{y, x, y, x, x, x, x, x, y}])/72 + 
  (439*word[{y, x, y, x, x, x, x, y, x}])/36 - 
  (3019*word[{y, x, y, x, x, x, x, y, y}])/144 + 
  (593*word[{y, x, y, x, x, x, y, x, x}])/36 + 
  (187*word[{y, x, y, x, x, x, y, x, y}])/72 - 
  (59*word[{y, x, y, x, x, x, y, y, x}])/2 + 
  (1181*word[{y, x, y, x, x, x, y, y, y}])/72 - 
  (53*word[{y, x, y, x, x, y, x, x, x}])/36 - 
  (97*word[{y, x, y, x, x, y, x, x, y}])/6 + 
  (455*word[{y, x, y, x, x, y, x, y, x}])/16 + 
  (331*word[{y, x, y, x, x, y, x, y, y}])/144 - 
  (251*word[{y, x, y, x, x, y, y, x, x}])/24 - 
  (403*word[{y, x, y, x, x, y, y, x, y}])/144 + 
  (839*word[{y, x, y, x, x, y, y, y, x}])/72 - 
  (835*word[{y, x, y, x, x, y, y, y, y}])/72 + 
  (2513*word[{y, x, y, x, y, x, x, x, x}])/72 - 
  (661*word[{y, x, y, x, y, x, x, x, y}])/36 - 
  (889*word[{y, x, y, x, y, x, x, y, x}])/16 + 
  (5707*word[{y, x, y, x, y, x, x, y, y}])/144 - 
  (223*word[{y, x, y, x, y, x, y, x, x}])/16 + 
  2*word[{y, x, y, x, y, x, y, x, y}] + 
  (641*word[{y, x, y, x, y, x, y, y, x}])/16 - 
  (56*word[{y, x, y, x, y, x, y, y, y}])/3 - 
  (1187*word[{y, x, y, x, y, y, x, x, x}])/36 + 
  (1283*word[{y, x, y, x, y, y, x, x, y}])/48 + 
  (455*word[{y, x, y, x, y, y, x, y, x}])/16 - 
  (137*word[{y, x, y, x, y, y, x, y, y}])/3 + 
  (803*word[{y, x, y, x, y, y, y, x, x}])/36 + 
  (16*word[{y, x, y, x, y, y, y, x, y}])/3 - 
  (3319*word[{y, x, y, x, y, y, y, y, x}])/72 + 
  28*word[{y, x, y, x, y, y, y, y, y}] - 
  (313*word[{y, x, y, y, x, x, x, x, x}])/36 - 
  (19*word[{y, x, y, y, x, x, x, x, y}])/48 + 
  (1009*word[{y, x, y, y, x, x, x, y, x}])/36 - 
  (61*word[{y, x, y, y, x, x, x, y, y}])/6 - 
  (1205*word[{y, x, y, y, x, x, y, x, x}])/72 - 
  (403*word[{y, x, y, y, x, x, y, x, y}])/144 + 
  (31*word[{y, x, y, y, x, x, y, y, x}])/8 - 
  word[{y, x, y, y, x, x, y, y, y}]/2 + 
  (1501*word[{y, x, y, y, x, y, x, x, x}])/36 - 
  (1637*word[{y, x, y, y, x, y, x, x, y}])/144 - 
  (889*word[{y, x, y, y, x, y, x, y, x}])/16 + 
  (115*word[{y, x, y, y, x, y, x, y, y}])/3 - 
  (91*word[{y, x, y, y, x, y, y, x, x}])/6 - 
  (2*word[{y, x, y, y, x, y, y, x, y}])/3 + 
  (1567*word[{y, x, y, y, x, y, y, y, x}])/36 - 
  17*word[{y, x, y, y, x, y, y, y, y}] - 
  (2765*word[{y, x, y, y, y, x, x, x, x}])/144 + 
  (265*word[{y, x, y, y, y, x, x, x, y}])/36 + 
  (1009*word[{y, x, y, y, y, x, x, y, x}])/36 - 
  (43*word[{y, x, y, y, y, x, x, y, y}])/2 + 
  (989*word[{y, x, y, y, y, x, y, x, x}])/72 + 
  (16*word[{y, x, y, y, y, x, y, x, y}])/3 - 
  (1567*word[{y, x, y, y, y, x, y, y, x}])/36 + 
  4*word[{y, x, y, y, y, x, y, y, y}] + 
  (265*word[{y, x, y, y, y, y, x, x, x}])/144 - 
  (619*word[{y, x, y, y, y, y, x, x, y}])/72 + 
  (439*word[{y, x, y, y, y, y, x, y, x}])/36 + 
  25*word[{y, x, y, y, y, y, x, y, y}] - 
  (461*word[{y, x, y, y, y, y, y, x, x}])/72 - 
  20*word[{y, x, y, y, y, y, y, x, y}] + 
  (35*word[{y, x, y, y, y, y, y, y, x}])/2 - 
  8*word[{y, x, y, y, y, y, y, y, y}] + 4*word[{y, y, x, x, x, x, x, x, x}] - 
  (25*word[{y, y, x, x, x, x, x, x, y}])/6 - 
  (461*word[{y, y, x, x, x, x, x, y, x}])/72 + 
  (341*word[{y, y, x, x, x, x, x, y, y}])/36 + 
  (341*word[{y, y, x, x, x, x, y, x, x}])/24 - 
  (3019*word[{y, y, x, x, x, x, y, x, y}])/144 - 
  (391*word[{y, y, x, x, x, x, y, y, x}])/144 + 
  (1013*word[{y, y, x, x, x, x, y, y, y}])/144 - 
  (328*word[{y, y, x, x, x, y, x, x, x}])/9 + 
  (2123*word[{y, y, x, x, x, y, x, x, y}])/48 + 
  (803*word[{y, y, x, x, x, y, x, y, x}])/36 - 
  (2549*word[{y, y, x, x, x, y, x, y, y}])/72 + 
  (865*word[{y, y, x, x, x, y, y, x, x}])/48 - 
  (61*word[{y, y, x, x, x, y, y, x, y}])/6 - 
  (397*word[{y, y, x, x, x, y, y, y, x}])/16 + 
  (593*word[{y, y, x, x, x, y, y, y, y}])/24 + 
  (845*word[{y, y, x, x, y, x, x, x, x}])/24 - 
  (6167*word[{y, y, x, x, y, x, x, x, y}])/144 - 
  (91*word[{y, y, x, x, y, x, x, y, x}])/6 + 
  (2059*word[{y, y, x, x, y, x, x, y, y}])/72 - 
  (367*word[{y, y, x, x, y, x, y, x, x}])/8 + 
  (5707*word[{y, y, x, x, y, x, y, x, y}])/144 + 
  (3389*word[{y, y, x, x, y, x, y, y, x}])/72 - 
  (1945*word[{y, y, x, x, y, x, y, y, y}])/36 + 
  (103*word[{y, y, x, x, y, y, x, x, x}])/144 + 
  word[{y, y, x, x, y, y, x, x, y}]/8 - 
  (251*word[{y, y, x, x, y, y, x, y, x}])/24 + 
  (83*word[{y, y, x, x, y, y, x, y, y}])/6 + 
  (865*word[{y, y, x, x, y, y, y, x, x}])/48 - 
  (43*word[{y, y, x, x, y, y, y, x, y}])/2 - 
  (131*word[{y, y, x, x, y, y, y, y, x}])/12 + 
  (29*word[{y, y, x, x, y, y, y, y, y}])/2 - 
  (2189*word[{y, y, x, y, x, x, x, x, x}])/72 + 
  (5375*word[{y, y, x, y, x, x, x, x, y}])/144 + 
  (989*word[{y, y, x, y, x, x, x, y, x}])/72 - 
  (2549*word[{y, y, x, y, x, x, x, y, y}])/72 + 
  (1009*word[{y, y, x, y, x, x, y, x, x}])/36 + 
  (331*word[{y, y, x, y, x, x, y, x, y}])/144 - 
  (2879*word[{y, y, x, y, x, x, y, y, x}])/72 + 
  (1189*word[{y, y, x, y, x, x, y, y, y}])/36 + 
  (845*word[{y, y, x, y, x, y, x, x, x}])/24 - 
  (8063*word[{y, y, x, y, x, y, x, x, y}])/144 - 
  (223*word[{y, y, x, y, x, y, x, y, x}])/16 + 
  (106*word[{y, y, x, y, x, y, x, y, y}])/3 - 
  (367*word[{y, y, x, y, x, y, y, x, x}])/8 + 
  (115*word[{y, y, x, y, x, y, y, x, y}])/3 + 
  46*word[{y, y, x, y, x, y, y, y, x}] - 
  53*word[{y, y, x, y, x, y, y, y, y}] + 
  (361*word[{y, y, x, y, y, x, x, x, x}])/144 + 
  (149*word[{y, y, x, y, y, x, x, x, y}])/24 - 
  (1205*word[{y, y, x, y, y, x, x, y, x}])/72 + 
  (83*word[{y, y, x, y, y, x, x, y, y}])/6 + 
  (1009*word[{y, y, x, y, y, x, y, x, x}])/36 - 
  (137*word[{y, y, x, y, y, x, y, x, y}])/3 + 
  word[{y, y, x, y, y, x, y, y, x}]/3 + 
  28*word[{y, y, x, y, y, x, y, y, y}] - 
  (4067*word[{y, y, x, y, y, y, x, x, x}])/144 + 
  (1297*word[{y, y, x, y, y, y, x, x, y}])/36 + 
  (593*word[{y, y, x, y, y, y, x, y, x}])/36 - 
  56*word[{y, y, x, y, y, y, x, y, y}] + 
  (341*word[{y, y, x, y, y, y, y, x, x}])/24 + 
  25*word[{y, y, x, y, y, y, y, x, y}] - 
  (85*word[{y, y, x, y, y, y, y, y, x}])/2 + 
  28*word[{y, y, x, y, y, y, y, y, y}] + 
  (28*word[{y, y, y, x, x, x, x, x, x}])/3 - 
  (881*word[{y, y, y, x, x, x, x, x, y}])/72 + 
  (265*word[{y, y, y, x, x, x, x, y, x}])/144 + 
  (1013*word[{y, y, y, x, x, x, x, y, y}])/144 - 
  (4067*word[{y, y, y, x, x, x, y, x, x}])/144 + 
  (1181*word[{y, y, y, x, x, x, y, x, y}])/72 + 
  (3721*word[{y, y, y, x, x, x, y, y, x}])/144 - 
  (467*word[{y, y, y, x, x, x, y, y, y}])/18 + 
  (3227*word[{y, y, y, x, x, y, x, x, x}])/144 - 
  (493*word[{y, y, y, x, x, y, x, x, y}])/36 - 
  (1187*word[{y, y, y, x, x, y, x, y, x}])/36 + 
  (1189*word[{y, y, y, x, x, y, x, y, y}])/36 + 
  (103*word[{y, y, y, x, x, y, y, x, x}])/144 - 
  word[{y, y, y, x, x, y, y, x, y}]/2 + 
  (115*word[{y, y, y, x, x, y, y, y, x}])/18 - 
  (13*word[{y, y, y, x, x, y, y, y, y}])/2 - 
  (1909*word[{y, y, y, x, y, x, x, x, x}])/48 + 
  (1345*word[{y, y, y, x, y, x, x, x, y}])/36 + 
  (1501*word[{y, y, y, x, y, x, x, y, x}])/36 - 
  (1945*word[{y, y, y, x, y, x, x, y, y}])/36 + 
  (845*word[{y, y, y, x, y, x, y, x, x}])/24 - 
  (56*word[{y, y, y, x, y, x, y, x, y}])/3 - 
  59*word[{y, y, y, x, y, x, y, y, x}] + 
  52*word[{y, y, y, x, y, x, y, y, y}] + 
  (3227*word[{y, y, y, x, y, y, x, x, x}])/144 - 
  (1081*word[{y, y, y, x, y, y, x, x, y}])/36 - 
  (53*word[{y, y, y, x, y, y, x, y, x}])/36 + 
  28*word[{y, y, y, x, y, y, x, y, y}] - 
  (328*word[{y, y, y, x, y, y, y, x, x}])/9 + 
  4*word[{y, y, y, x, y, y, y, x, y}] + 
  (125*word[{y, y, y, x, y, y, y, y, x}])/2 - 
  56*word[{y, y, y, x, y, y, y, y, y}] + 
  14*word[{y, y, y, y, x, x, x, x, x}] - 
  (1949*word[{y, y, y, y, x, x, x, x, y}])/144 - 
  (2765*word[{y, y, y, y, x, x, x, y, x}])/144 + 
  (593*word[{y, y, y, y, x, x, x, y, y}])/24 + 
  (361*word[{y, y, y, y, x, x, y, x, x}])/144 - 
  (835*word[{y, y, y, y, x, x, y, x, y}])/72 + 
  (121*word[{y, y, y, y, x, x, y, y, x}])/12 - 
  (13*word[{y, y, y, y, x, x, y, y, y}])/2 - 
  (1909*word[{y, y, y, y, x, y, x, x, x}])/48 + 
  (1681*word[{y, y, y, y, x, y, x, x, y}])/36 + 
  (2513*word[{y, y, y, y, x, y, x, y, x}])/72 - 
  53*word[{y, y, y, y, x, y, x, y, y}] + 
  (845*word[{y, y, y, y, x, y, y, x, x}])/24 - 
  17*word[{y, y, y, y, x, y, y, x, y}] - 
  (127*word[{y, y, y, y, x, y, y, y, x}])/2 + 
  70*word[{y, y, y, y, x, y, y, y, y}] + 
  14*word[{y, y, y, y, y, x, x, x, x}] - 
  (1217*word[{y, y, y, y, y, x, x, x, y}])/72 - 
  (313*word[{y, y, y, y, y, x, x, y, x}])/36 + 
  (29*word[{y, y, y, y, y, x, x, y, y}])/2 - 
  (2189*word[{y, y, y, y, y, x, y, x, x}])/72 + 
  28*word[{y, y, y, y, y, x, y, x, y}] + 
  (83*word[{y, y, y, y, y, x, y, y, x}])/2 - 
  56*word[{y, y, y, y, y, x, y, y, y}] + 
  (28*word[{y, y, y, y, y, y, x, x, x}])/3 - 
  (19*word[{y, y, y, y, y, y, x, x, y}])/2 - 
  (37*word[{y, y, y, y, y, y, x, y, x}])/2 + 
  28*word[{y, y, y, y, y, y, x, y, y}] + 
  4*word[{y, y, y, y, y, y, y, x, x}] - 8*word[{y, y, y, y, y, y, y, x, y}] + 
  word[{y, y, y, y, y, y, y, y, x}], word[{x, x, x, x, x, x, x, x, x, y}] - 
  9*word[{x, x, x, x, x, x, x, x, y, x}] + 
  (7*word[{x, x, x, x, x, x, x, x, y, y}])/4 + 
  36*word[{x, x, x, x, x, x, x, y, x, x}] - 
  (131659139341*word[{x, x, x, x, x, x, x, y, x, y}])/20107499360 - 
  (149845851699*word[{x, x, x, x, x, x, x, y, y, x}])/20107499360 + 
  (333*word[{x, x, x, x, x, x, x, y, y, y}])/80 - 
  84*word[{x, x, x, x, x, x, y, x, x, x}] + 
  (408872741707*word[{x, x, x, x, x, x, y, x, x, y}])/40214998720 + 
  (51*word[{x, x, x, x, x, x, y, x, y, x}])/2 - 
  (1215213578257*word[{x, x, x, x, x, x, y, x, y, y}])/80429997440 + 
  (536179728213*word[{x, x, x, x, x, x, y, y, x, x}])/40214998720 - 
  (9684215407*word[{x, x, x, x, x, x, y, y, x, y}])/10053749680 - 
  (210168349779*word[{x, x, x, x, x, x, y, y, y, x}])/16085999488 + 
  (973*word[{x, x, x, x, x, x, y, y, y, y}])/160 + 
  126*word[{x, x, x, x, x, y, x, x, x, x}] - 
  (72927248623*word[{x, x, x, x, x, y, x, x, x, y}])/8042999744 - 
  (1359327720897*word[{x, x, x, x, x, y, x, x, y, x}])/40214998720 + 
  (415892530759*word[{x, x, x, x, x, y, x, x, y, y}])/18560768640 - 
  (1717119681183*word[{x, x, x, x, x, y, x, y, x, x}])/40214998720 + 
  (18879481931*word[{x, x, x, x, x, y, x, y, x, y}])/2320096080 + 
  (758097707339*word[{x, x, x, x, x, y, x, y, y, x}])/20107499360 - 
  (69007034580187*word[{x, x, x, x, x, y, x, y, y, y}])/3860639877120 - 
  (99997245873*word[{x, x, x, x, x, y, y, x, x, x}])/8042999744 + 
  (11467561889*word[{x, x, x, x, x, y, y, x, x, y}])/12064499616 - 
  (21409199537*word[{x, x, x, x, x, y, y, x, y, x}])/5026874840 - 
  (88771531315*word[{x, x, x, x, x, y, y, x, y, y}])/45419292672 + 
  (1807603428303*word[{x, x, x, x, x, y, y, y, x, x}])/80429997440 - 
  (3591091953245*word[{x, x, x, x, x, y, y, y, x, y}])/772127975424 - 
  (15452341002743*word[{x, x, x, x, x, y, y, y, y, x}])/1286879959040 + 
  (9387*word[{x, x, x, x, x, y, y, y, y, y}])/1280 - 
  126*word[{x, x, x, x, y, x, x, x, x, x}] - 
  word[{x, x, x, x, y, x, x, x, x, y}]/2 + 
  (380722242603*word[{x, x, x, x, y, x, x, x, y, x}])/8042999744 - 
  (3665276738327*word[{x, x, x, x, y, x, x, x, y, y}])/120644996160 + 
  (27*word[{x, x, x, x, y, x, x, y, x, x}])/2 + 
  (133913740969*word[{x, x, x, x, y, x, x, y, x, y}])/18560768640 - 
  (226074423399*word[{x, x, x, x, y, x, x, y, y, x}])/8042999744 + 
  (594100052077*word[{x, x, x, x, y, x, x, y, y, y}])/49495383040 + 
  (499986229365*word[{x, x, x, x, y, x, y, x, x, x}])/8042999744 - 
  (274853579429*word[{x, x, x, x, y, x, y, x, x, y}])/18560768640 - 
  (51*word[{x, x, x, x, y, x, y, x, y, x}])/2 + 
  (31467977372919*word[{x, x, x, x, y, x, y, x, y, y}])/1286879959040 - 
  (107368759301*word[{x, x, x, x, y, x, y, y, x, x}])/2010749936 + 
  (10846210721363*word[{x, x, x, x, y, x, y, y, x, y}])/1930319938560 + 
  (1703240140193*word[{x, x, x, x, y, x, y, y, y, x}])/48257998464 - 
  (42718997674543*word[{x, x, x, x, y, x, y, y, y, y}])/1930319938560 + 
  (90641881769*word[{x, x, x, x, y, y, x, x, x, y}])/15080624520 - 
  (128297998749*word[{x, x, x, x, y, y, x, x, y, x}])/16085999488 + 
  (541106230987*word[{x, x, x, x, y, y, x, x, y, y}])/148486149120 + 
  (26561478343*word[{x, x, x, x, y, y, x, y, x, x}])/846631552 - 
  (269138710765*word[{x, x, x, x, y, y, x, y, x, y}])/24128999232 - 
  (20875680799403*word[{x, x, x, x, y, y, x, y, y, x}])/1930319938560 + 
  (36592487039983*word[{x, x, x, x, y, y, x, y, y, y}])/3860639877120 - 
  (121110120201*word[{x, x, x, x, y, y, y, x, x, x}])/4021499872 + 
  (9677448999833*word[{x, x, x, x, y, y, y, x, x, y}])/1930319938560 + 
  (24145758370489*word[{x, x, x, x, y, y, y, x, y, x}])/1286879959040 - 
  (3714992142793*word[{x, x, x, x, y, y, y, x, y, y}])/227096463360 + 
  (5403332526087*word[{x, x, x, x, y, y, y, y, x, x}])/643439979520 + 
  (843830133819*word[{x, x, x, x, y, y, y, y, x, y}])/257375991808 - 
  (14072966546647*word[{x, x, x, x, y, y, y, y, y, x}])/1286879959040 + 
  (973*word[{x, x, x, x, y, y, y, y, y, y}])/160 + 
  84*word[{x, x, x, y, x, x, x, x, x, x}] + 
  (368657742987*word[{x, x, x, y, x, x, x, x, x, y}])/40214998720 - 
  (352571743499*word[{x, x, x, y, x, x, x, x, y, x}])/8042999744 + 
  (2888867560807*word[{x, x, x, y, x, x, x, x, y, y}])/120644996160 - 
  7*word[{x, x, x, y, x, x, x, y, x, x}] - 
  (450631024459*word[{x, x, x, y, x, x, x, y, x, y}])/120644996160 + 
  (273559056503*word[{x, x, x, y, x, x, x, y, y, x}])/9280384320 - 
  (3093373272401*word[{x, x, x, y, x, x, x, y, y, y}])/241289992320 - 
  11*word[{x, x, x, y, x, x, y, x, x, x}] - 
  (140017507429*word[{x, x, x, y, x, x, y, x, x, y}])/120644996160 - 
  (616609725653*word[{x, x, x, y, x, x, y, x, y, x}])/40214998720 - 
  (828574675891*word[{x, x, x, y, x, x, y, x, y, y}])/193031993856 + 
  (790915229547*word[{x, x, x, y, x, x, y, y, x, x}])/40214998720 + 
  (22368252640453*word[{x, x, x, y, x, x, y, y, x, y}])/3860639877120 - 
  (42674058295409*word[{x, x, x, y, x, x, y, y, y, x}])/3860639877120 + 
  (36592487039983*word[{x, x, x, y, x, x, y, y, y, y}])/3860639877120 - 
  (455749730773*word[{x, x, x, y, x, y, x, x, x, x}])/8042999744 + 
  (27219844109*word[{x, x, x, y, x, y, x, x, x, y}])/8042999744 + 
  (2067111698369*word[{x, x, x, y, x, y, x, x, y, x}])/40214998720 - 
  (878607418595*word[{x, x, x, y, x, y, x, x, y, y}])/32171998976 + 
  (150115740501*word[{x, x, x, y, x, y, x, y, x, x}])/10053749680 - 
  (1291915765463*word[{x, x, x, y, x, y, x, y, x, y}])/643439979520 - 
  (12585546638381*word[{x, x, x, y, x, y, x, y, y, x}])/386063987712 + 
  (27227520618593*word[{x, x, x, y, x, y, x, y, y, y}])/1930319938560 + 
  (3203603661491*word[{x, x, x, y, x, y, y, x, x, x}])/60322498080 - 
  (816999036157*word[{x, x, x, y, x, y, y, x, x, y}])/227096463360 - 
  (47988364614847*word[{x, x, x, y, x, y, y, x, y, x}])/1930319938560 + 
  (45238340995841*word[{x, x, x, y, x, y, y, x, y, y}])/1930319938560 - 
  (118928266328719*word[{x, x, x, y, x, y, y, y, x, x}])/3860639877120 - 
  (2657091876463*word[{x, x, x, y, x, y, y, y, x, y}])/3860639877120 + 
  (126292375963973*word[{x, x, x, y, x, y, y, y, y, x}])/3860639877120 - 
  (69007034580187*word[{x, x, x, y, x, y, y, y, y, y}])/3860639877120 + 
  (455749730773*word[{x, x, x, y, y, x, x, x, x, x}])/40214998720 - 
  (1062697*word[{x, x, x, y, y, x, x, x, x, y}])/237120 - 
  (1146066699359*word[{x, x, x, y, y, x, x, x, y, x}])/120644996160 + 
  (109*word[{x, x, x, y, y, x, x, x, y, y}])/24 + 
  (9*word[{x, x, x, y, y, x, x, y, x, x}])/2 - 
  (95015825823*word[{x, x, x, y, y, x, x, y, x, y}])/75698821120 + 
  (280486199993*word[{x, x, x, y, y, x, x, y, y, x}])/772127975424 - 
  (329572409923*word[{x, x, x, y, y, x, x, y, y, y}])/965159969280 - 
  (3004539417827*word[{x, x, x, y, y, x, y, x, x, x}])/60322498080 + 
  (32179874479517*word[{x, x, x, y, y, x, y, x, x, y}])/3860639877120 + 
  (4177737825243*word[{x, x, x, y, y, x, y, x, y, x}])/128687995904 - 
  (2159945033717*word[{x, x, x, y, y, x, y, x, y, y}])/120644996160 + 
  (82361958010907*word[{x, x, x, y, y, x, y, y, x, x}])/3860639877120 - 
  (31523520583*word[{x, x, x, y, y, x, y, y, x, y}])/6773052416 - 
  (1388772028831*word[{x, x, x, y, y, x, y, y, y, x}])/48257998464 + 
  (594100052077*word[{x, x, x, y, y, x, y, y, y, y}])/49495383040 + 
  (588961914033*word[{x, x, x, y, y, y, x, x, x, x}])/20107499360 - 
  (114145747583*word[{x, x, x, y, y, y, x, x, x, y}])/120644996160 - 
  (10594061386943*word[{x, x, x, y, y, y, x, x, y, x}])/482579984640 + 
  (24421373785693*word[{x, x, x, y, y, y, x, x, y, y}])/1930319938560 - 
  (18699940472797*word[{x, x, x, y, y, y, x, y, x, x}])/965159969280 + 
  (16163974851827*word[{x, x, x, y, y, y, x, y, x, y}])/3860639877120 + 
  (6906562047211*word[{x, x, x, y, y, y, x, y, y, x}])/227096463360 - 
  (3093373272401*word[{x, x, x, y, y, y, x, y, y, y}])/241289992320 - 
  (253*word[{x, x, x, y, y, y, y, x, x, x}])/160 - 
  (441334897889*word[{x, x, x, y, y, y, y, x, x, y}])/193031993856 - 
  (82412972129*word[{x, x, x, y, y, y, y, x, y, x}])/11157918720 - 
  (874421831123*word[{x, x, x, y, y, y, y, x, y, y}])/1930319938560 + 
  (635179592709*word[{x, x, x, y, y, y, y, y, x, x}])/75698821120 + 
  (890690660399*word[{x, x, x, y, y, y, y, y, x, y}])/772127975424 - 
  (509447328627*word[{x, x, x, y, y, y, y, y, y, x}])/80429997440 + 
  (333*word[{x, x, x, y, y, y, y, y, y, y}])/80 - 
  36*word[{x, x, y, x, x, x, x, x, x, x}] - 
  (449087740427*word[{x, x, y, x, x, x, x, x, x, y}])/40214998720 + 
  (1588553213601*word[{x, x, y, x, x, x, x, x, y, x}])/40214998720 - 
  (3870394165517*word[{x, x, y, x, x, x, x, x, y, y}])/241289992320 - 
  33*word[{x, x, y, x, x, x, x, y, x, x}] + 
  (23241924791*word[{x, x, y, x, x, x, x, y, x, y}])/1587434160 - 
  (504669035163*word[{x, x, y, x, x, x, x, y, y, x}])/80429997440 - 
  (874421831123*word[{x, x, y, x, x, x, x, y, y, y}])/1930319938560 + 
  51*word[{x, x, y, x, x, x, y, x, x, x}] - 
  (504271*word[{x, x, y, x, x, x, y, x, x, y}])/29640 - 
  (536179728213*word[{x, x, y, x, x, x, y, x, y, x}])/40214998720 + 
  (88714332002081*word[{x, x, y, x, x, x, y, x, y, y}])/3860639877120 - 
  25*word[{x, x, y, x, x, x, y, y, x, x}] - 
  (4753739690983*word[{x, x, y, x, x, x, y, y, x, y}])/1286879959040 + 
  (213221523145*word[{x, x, y, x, x, x, y, y, y, x}])/10159578624 - 
  (3714992142793*word[{x, x, y, x, x, x, y, y, y, y}])/227096463360 - 
  30*word[{x, x, y, x, x, y, x, x, x, x}] + 
  (449372838985*word[{x, x, y, x, x, y, x, x, x, y}])/24128999232 - 
  (27*word[{x, x, y, x, x, y, x, x, y, x}])/20 - 
  (628288777969*word[{x, x, y, x, x, y, x, x, y, y}])/80429997440 + 
  (1783474429071*word[{x, x, y, x, x, y, x, y, x, x}])/40214998720 - 
  (22068913362741*word[{x, x, y, x, x, y, x, y, x, y}])/1286879959040 - 
  (1873042764157*word[{x, x, y, x, x, y, x, y, y, x}])/80429997440 + 
  (45238340995841*word[{x, x, y, x, x, y, x, y, y, y}])/1930319938560 - 
  (189*word[{x, x, y, x, x, y, y, x, x, x}])/20 - 
  (245901*word[{x, x, y, x, x, y, y, x, x, y}])/158080 + 
  (1381960495001*word[{x, x, y, x, x, y, y, x, y, x}])/98990766080 - 
  (8658231655781*word[{x, x, y, x, x, y, y, x, y, y}])/643439979520 - 
  (823341334631*word[{x, x, y, x, x, y, y, y, x, x}])/80429997440 + 
  (450000074223*word[{x, x, y, x, x, y, y, y, x, y}])/37849410560 - 
  (148130045789*word[{x, x, y, x, x, y, y, y, y, x}])/120644996160 - 
  (88771531315*word[{x, x, y, x, x, y, y, y, y, y}])/45419292672 + 
  (1849829176959*word[{x, x, y, x, y, x, x, x, x, x}])/40214998720 - 
  (199843017235*word[{x, x, y, x, y, x, x, x, x, y}])/48257998464 - 
  (248012746827*word[{x, x, y, x, y, x, x, x, y, x}])/8042999744 + 
  (11737751007227*word[{x, x, y, x, y, x, x, x, y, y}])/482579984640 - 
  (1186281698079*word[{x, x, y, x, y, x, x, y, x, x}])/40214998720 - 
  (330781780551*word[{x, x, y, x, y, x, x, y, x, y}])/128687995904 + 
  (1343997725927*word[{x, x, y, x, y, x, x, y, y, x}])/49495383040 - 
  (2159945033717*word[{x, x, y, x, y, x, x, y, y, y}])/120644996160 - 
  (249647862333*word[{x, x, y, x, y, x, y, x, x, x}])/10053749680 + 
  (36658622889*word[{x, x, y, x, y, x, y, x, x, y}])/2010749936 + 
  9*word[{x, x, y, x, y, x, y, x, y, x}] - 
  (5310952061757*word[{x, x, y, x, y, x, y, x, y, y}])/321719989760 + 
  (10432303345727*word[{x, x, y, x, y, x, y, y, x, x}])/257375991808 - 
  (15811334544027*word[{x, x, y, x, y, x, y, y, x, y}])/1286879959040 - 
  (31638859054623*word[{x, x, y, x, y, x, y, y, y, x}])/1286879959040 + 
  (31467977372919*word[{x, x, y, x, y, x, y, y, y, y}])/1286879959040 - 
  (122330326259*word[{x, x, y, x, y, y, x, x, x, x}])/4233157760 - 
  (47760865187021*word[{x, x, y, x, y, y, x, x, x, y}])/3860639877120 + 
  (21095968396253*word[{x, x, y, x, y, y, x, x, y, x}])/643439979520 - 
  (6480664155229*word[{x, x, y, x, y, y, x, x, y, y}])/386063987712 - 
  (2233*word[{x, x, y, x, y, y, x, y, x, x}])/160 + 
  (1370604401873*word[{x, x, y, x, y, y, x, y, x, y}])/80429997440 - 
  (19987784774957*word[{x, x, y, x, y, y, x, y, y, x}])/1930319938560 - 
  (828574675891*word[{x, x, y, x, y, y, x, y, y, y}])/193031993856 + 
  (9256140894719*word[{x, x, y, x, y, y, y, x, x, x}])/321719989760 - 
  (1867812165041*word[{x, x, y, x, y, y, y, x, x, y}])/321719989760 - 
  (9559375868157*word[{x, x, y, x, y, y, y, x, y, x}])/643439979520 + 
  (88714332002081*word[{x, x, y, x, y, y, y, x, y, y}])/3860639877120 - 
  (133596080723*word[{x, x, y, x, y, y, y, y, x, x}])/5822986240 - 
  (475051613849*word[{x, x, y, x, y, y, y, y, x, y}])/60322498080 + 
  (85968796747429*word[{x, x, y, x, y, y, y, y, y, x}])/3860639877120 - 
  (1215213578257*word[{x, x, y, x, y, y, y, y, y, y}])/80429997440 - 
  (536179728213*word[{x, x, y, y, x, x, x, x, x, x}])/40214998720 + 
  (40120748477*word[{x, x, y, y, x, x, x, x, x, y}])/12064499616 + 
  (77099002267*word[{x, x, y, y, x, x, x, x, y, x}])/80429997440 - 
  (556882884331*word[{x, x, y, y, x, x, x, x, y, y}])/148486149120 + 
  (111*word[{x, x, y, y, x, x, x, y, x, x}])/4 - 
  (32241099251197*word[{x, x, y, y, x, x, x, y, x, y}])/3860639877120 - 
  (11269261432391*word[{x, x, y, y, x, x, x, y, y, x}])/772127975424 + 
  (24421373785693*word[{x, x, y, y, x, x, x, y, y, y}])/1930319938560 - 
  (901506476027*word[{x, x, y, y, x, x, y, x, x, x}])/40214998720 + 
  (637337152681*word[{x, x, y, y, x, x, y, x, x, y}])/80429997440 + 
  (1249995955493*word[{x, x, y, y, x, x, y, x, y, x}])/80429997440 - 
  (6480664155229*word[{x, x, y, y, x, x, y, x, y, y}])/386063987712 + 
  (7724228798749*word[{x, x, y, y, x, x, y, y, x, y}])/3860639877120 - 
  (16372719962597*word[{x, x, y, y, x, x, y, y, y, x}])/3860639877120 + 
  (541106230987*word[{x, x, y, y, x, x, y, y, y, y}])/148486149120 + 
  (110133540463*word[{x, x, y, y, x, y, x, x, x, x}])/2010749936 - 
  (32132058502867*word[{x, x, y, y, x, y, x, x, x, y}])/3860639877120 - 
  (21952061755701*word[{x, x, y, y, x, y, x, x, y, x}])/643439979520 + 
  (19028978980299*word[{x, x, y, y, x, y, x, x, y, y}])/643439979520 - 
  (44552838970811*word[{x, x, y, y, x, y, x, y, x, x}])/1286879959040 + 
  (5311706092983*word[{x, x, y, y, x, y, x, y, x, y}])/643439979520 + 
  (14048144676101*word[{x, x, y, y, x, y, x, y, y, x}])/386063987712 - 
  (878607418595*word[{x, x, y, y, x, y, x, y, y, y}])/32171998976 - 
  (89970635768731*word[{x, x, y, y, x, y, y, x, x, x}])/3860639877120 + 
  (1331587279669*word[{x, x, y, y, x, y, y, x, x, y}])/257375991808 + 
  (2814582256709*word[{x, x, y, y, x, y, y, x, y, x}])/772127975424 - 
  (628288777969*word[{x, x, y, y, x, y, y, x, y, y}])/80429997440 + 
  (76603236490987*word[{x, x, y, y, x, y, y, y, x, x}])/1930319938560 - 
  (22150897719553*word[{x, x, y, y, x, y, y, y, x, y}])/3860639877120 - 
  (17303203170439*word[{x, x, y, y, x, y, y, y, y, x}])/643439979520 + 
  (415892530759*word[{x, x, y, y, x, y, y, y, y, y}])/18560768640 - 
  (1829721677599*word[{x, x, y, y, y, x, x, x, x, x}])/80429997440 + 
  (111759547691*word[{x, x, y, y, y, x, x, x, x, y}])/148486149120 + 
  (9903490312249*word[{x, x, y, y, y, x, x, x, y, x}])/482579984640 - 
  (15263119*word[{x, x, y, y, y, x, x, x, y, y}])/948480 + 
  (226148603639*word[{x, x, y, y, y, x, x, y, x, x}])/80429997440 + 
  (28631858197979*word[{x, x, y, y, y, x, x, y, x, y}])/3860639877120 - 
  (38148898712833*word[{x, x, y, y, y, x, x, y, y, x}])/3860639877120 + 
  (109*word[{x, x, y, y, y, x, x, y, y, y}])/24 + 
  (130075863973903*word[{x, x, y, y, y, x, y, x, x, x}])/3860639877120 - 
  (13320814457563*word[{x, x, y, y, y, x, y, x, x, y}])/772127975424 - 
  (23402248074537*word[{x, x, y, y, y, x, y, x, y, x}])/1286879959040 + 
  (11737751007227*word[{x, x, y, y, y, x, y, x, y, y}])/482579984640 - 
  (15311799998479*word[{x, x, y, y, y, x, y, y, x, x}])/386063987712 + 
  (5199330536143*word[{x, x, y, y, y, x, y, y, x, y}])/965159969280 + 
  (188624205841*word[{x, x, y, y, y, x, y, y, y, x}])/6032249808 - 
  (3665276738327*word[{x, x, y, y, y, x, y, y, y, y}])/120644996160 - 
  (5536042021863*word[{x, x, y, y, y, y, x, x, x, x}])/643439979520 + 
  (16437669359911*word[{x, x, y, y, y, y, x, x, x, y}])/1930319938560 - 
  (1550956606427*word[{x, x, y, y, y, y, x, x, y, x}])/1930319938560 - 
  (556882884331*word[{x, x, y, y, y, y, x, x, y, y}])/148486149120 + 
  (464340677929*word[{x, x, y, y, y, y, x, y, x, x}])/17468958720 - 
  (14964667987*word[{x, x, y, y, y, y, x, y, x, y}])/1174517760 - 
  (11510862345361*word[{x, x, y, y, y, y, x, y, y, x}])/643439979520 + 
  (2888867560807*word[{x, x, y, y, y, y, x, y, y, y}])/120644996160 - 
  (727555810357*word[{x, x, y, y, y, y, y, x, x, x}])/75698821120 + 
  (51835977937*word[{x, x, y, y, y, y, y, x, x, y}])/15139764224 + 
  (41149033880731*word[{x, x, y, y, y, y, y, x, y, x}])/3860639877120 - 
  (3870394165517*word[{x, x, y, y, y, y, y, x, y, y}])/241289992320 - 
  (33*word[{x, x, y, y, y, y, y, y, x, x}])/160 + 
  (500076192299*word[{x, x, y, y, y, y, y, y, x, y}])/80429997440 - 
  (70923916711*word[{x, x, y, y, y, y, y, y, y, x}])/20107499360 + 
  (7*word[{x, x, y, y, y, y, y, y, y, y}])/4 + 
  9*word[{x, y, x, x, x, x, x, x, x, x}] + 
  (28945802785*word[{x, y, x, x, x, x, x, x, x, y}])/4021499872 - 
  (561*word[{x, y, x, x, x, x, x, x, y, x}])/20 + 
  (500076192299*word[{x, y, x, x, x, x, x, x, y, y}])/80429997440 + 
  (1795538928687*word[{x, y, x, x, x, x, x, y, x, x}])/40214998720 - 
  (792233295023*word[{x, y, x, x, x, x, x, y, x, y}])/120644996160 + 
  (161941729849*word[{x, y, x, x, x, x, x, y, y, x}])/120644996160 + 
  (890690660399*word[{x, y, x, x, x, x, x, y, y, y}])/772127975424 - 
  (421566981861*word[{x, y, x, x, x, x, y, x, x, x}])/8042999744 + 
  (52020263247*word[{x, y, x, x, x, x, y, x, x, y}])/20107499360 - 
  (65283084027*word[{x, y, x, x, x, x, y, x, y, x}])/40214998720 - 
  (475051613849*word[{x, y, x, x, x, x, y, x, y, y}])/60322498080 + 
  (9475239035*word[{x, y, x, x, x, x, y, y, x, x}])/2539894656 + 
  (13533961969573*word[{x, y, x, x, x, x, y, y, x, y}])/1930319938560 - 
  (5144733279431*word[{x, y, x, x, x, x, y, y, y, x}])/1286879959040 + 
  (843830133819*word[{x, y, x, x, x, x, y, y, y, y}])/257375991808 + 
  (216470488389*word[{x, y, x, x, x, y, x, x, x, x}])/8042999744 + 
  (2342877509*word[{x, y, x, x, x, y, x, x, x, y}])/6032249808 + 
  (135802695499*word[{x, y, x, x, x, y, x, x, y, x}])/6032249808 - 
  (22150897719553*word[{x, y, x, x, x, y, x, x, y, y}])/3860639877120 - 
  (715816221179*word[{x, y, x, x, x, y, x, y, x, x}])/120644996160 + 
  (504007729237*word[{x, y, x, x, x, y, x, y, x, y}])/643439979520 - 
  (2422950299189*word[{x, y, x, x, x, y, x, y, y, x}])/643439979520 - 
  (2657091876463*word[{x, y, x, x, x, y, x, y, y, y}])/3860639877120 + 
  (549752290281*word[{x, y, x, x, x, y, y, x, x, x}])/40214998720 - 
  (762675692483*word[{x, y, x, x, x, y, y, x, x, y}])/3860639877120 - 
  (40623976300571*word[{x, y, x, x, x, y, y, x, y, x}])/1930319938560 + 
  (450000074223*word[{x, y, x, x, x, y, y, x, y, y}])/37849410560 - 
  (94289663349*word[{x, y, x, x, x, y, y, y, x, x}])/160859994880 - 
  (24348643*word[{x, y, x, x, x, y, y, y, x, y}])/7392463 + 
  (45152844451859*word[{x, y, x, x, x, y, y, y, y, x}])/3860639877120 - 
  (3591091953245*word[{x, y, x, x, x, y, y, y, y, y}])/772127975424 - 
  (166831480527*word[{x, y, x, x, y, x, x, x, x, x}])/40214998720 - 
  (95471634133*word[{x, y, x, x, y, x, x, x, x, y}])/18560768640 - 
  (538009638233*word[{x, y, x, x, y, x, x, x, y, x}])/30161249040 + 
  (5199330536143*word[{x, y, x, x, y, x, x, x, y, y}])/965159969280 - 
  (453*word[{x, y, x, x, y, x, x, y, x, x}])/80 + 
  (3154193*word[{x, y, x, x, y, x, x, y, x, y}])/474240 + 
  (38699148305183*word[{x, y, x, x, y, x, x, y, y, x}])/3860639877120 - 
  (31523520583*word[{x, y, x, x, y, x, x, y, y, y}])/6773052416 - 
  (184284444343*word[{x, y, x, x, y, x, y, x, x, x}])/9280384320 - 
  (2407564157419*word[{x, y, x, x, y, x, y, x, x, y}])/386063987712 + 
  (312859432263*word[{x, y, x, x, y, x, y, x, y, x}])/10053749680 - 
  (15811334544027*word[{x, y, x, x, y, x, y, x, y, y}])/1286879959040 + 
  (497863310483*word[{x, y, x, x, y, x, y, y, x, x}])/148486149120 + 
  word[{x, y, x, x, y, x, y, y, x, y}]/1280 - 
  (3446703360853*word[{x, y, x, x, y, x, y, y, y, x}])/148486149120 + 
  (10846210721363*word[{x, y, x, x, y, x, y, y, y, y}])/1930319938560 - 
  (135941204323*word[{x, y, x, x, y, y, x, x, x, x}])/241289992320 + 
  (5102679955865*word[{x, y, x, x, y, y, x, x, x, y}])/772127975424 - 
  (2344133*word[{x, y, x, x, y, y, x, x, y, x}])/237120 + 
  (7724228798749*word[{x, y, x, x, y, y, x, x, y, y}])/3860639877120 + 
  (23036084684593*word[{x, y, x, x, y, y, x, y, x, x}])/1930319938560 - 
  (6115319761037*word[{x, y, x, x, y, y, x, y, x, y}])/1286879959040 + 
  (4132565618707*word[{x, y, x, x, y, y, x, y, y, x}])/965159969280 + 
  (22368252640453*word[{x, y, x, x, y, y, x, y, y, y}])/3860639877120 + 
  (74480579011*word[{x, y, x, x, y, y, y, x, x, x}])/32171998976 + 
  (75615485639*word[{x, y, x, x, y, y, y, x, x, y}])/1286879959040 - 
  (11921086312053*word[{x, y, x, x, y, y, y, x, y, x}])/1286879959040 - 
  (4753739690983*word[{x, y, x, x, y, y, y, x, y, y}])/1286879959040 - 
  (1427577215131*word[{x, y, x, x, y, y, y, y, x, x}])/643439979520 + 
  (13533961969573*word[{x, y, x, x, y, y, y, y, x, y}])/1930319938560 + 
  (12090160672849*word[{x, y, x, x, y, y, y, y, y, x}])/3860639877120 - 
  (9684215407*word[{x, y, x, x, y, y, y, y, y, y}])/10053749680 - 
  (279*word[{x, y, x, y, x, x, x, x, x, x}])/20 - 
  (56128963687*word[{x, y, x, y, x, x, x, x, x, y}])/40214998720 + 
  (1027426928403*word[{x, y, x, y, x, x, x, x, y, x}])/40214998720 - 
  (14964667987*word[{x, y, x, y, x, x, x, x, y, y}])/1174517760 - 
  (292331815081*word[{x, y, x, y, x, x, x, y, x, x}])/120644996160 + 
  (397713156949*word[{x, y, x, y, x, x, x, y, x, y}])/148486149120 - 
  (21491873896187*word[{x, y, x, y, x, x, x, y, y, x}])/1930319938560 + 
  (16163974851827*word[{x, y, x, y, x, x, x, y, y, y}])/3860639877120 + 
  (3120330071743*word[{x, y, x, y, x, x, y, x, x, x}])/120644996160 + 
  (208704003969*word[{x, y, x, y, x, x, y, x, x, y}])/257375991808 - 
  (211255*word[{x, y, x, y, x, x, y, x, y, x}])/11856 + 
  (1370604401873*word[{x, y, x, y, x, x, y, x, y, y}])/80429997440 - 
  (146908317007*word[{x, y, x, y, x, x, y, y, x, x}])/12699473280 - 
  (6115319761037*word[{x, y, x, y, x, x, y, y, x, y}])/1286879959040 + 
  (39119159530117*word[{x, y, x, y, x, x, y, y, y, x}])/1930319938560 - 
  (269138710765*word[{x, y, x, y, x, x, y, y, y, y}])/24128999232 + 
  (753*word[{x, y, x, y, x, y, x, x, x, x}])/80 - 
  (2746224433579*word[{x, y, x, y, x, y, x, x, x, y}])/1930319938560 - 
  (1287525035359*word[{x, y, x, y, x, y, x, x, y, x}])/60322498080 + 
  (5311706092983*word[{x, y, x, y, x, y, x, x, y, y}])/643439979520 - 
  (153*word[{x, y, x, y, x, y, x, y, x, x}])/160 + 
  (3*word[{x, y, x, y, x, y, x, y, x, y}])/1280 + 
  (4500552112669*word[{x, y, x, y, x, y, x, y, y, x}])/643439979520 - 
  (1291915765463*word[{x, y, x, y, x, y, x, y, y, y}])/643439979520 - 
  (40974333149029*word[{x, y, x, y, x, y, y, x, x, x}])/1930319938560 + 
  (1395621411123*word[{x, y, x, y, x, y, y, x, x, y}])/1286879959040 + 
  (20528519456521*word[{x, y, x, y, x, y, y, x, y, x}])/643439979520 - 
  (22068913362741*word[{x, y, x, y, x, y, y, x, y, y}])/1286879959040 + 
  (10401776926081*word[{x, y, x, y, x, y, y, y, x, x}])/1286879959040 + 
  (504007729237*word[{x, y, x, y, x, y, y, y, x, y}])/643439979520 - 
  (25044710457529*word[{x, y, x, y, x, y, y, y, y, x}])/1286879959040 + 
  (18879481931*word[{x, y, x, y, x, y, y, y, y, y}])/2320096080 + 
  (597319877473*word[{x, y, x, y, y, x, x, x, x, x}])/60322498080 + 
  (1556450617549*word[{x, y, x, y, y, x, x, x, x, y}])/241289992320 - 
  (8270909973431*word[{x, y, x, y, y, x, x, x, y, x}])/643439979520 + 
  (28631858197979*word[{x, y, x, y, y, x, x, x, y, y}])/3860639877120 + 
  (27228891281857*word[{x, y, x, y, y, x, x, y, x, x}])/3860639877120 - 
  (1653154871529*word[{x, y, x, y, y, x, x, y, x, y}])/321719989760 + 
  (1082458187573*word[{x, y, x, y, y, x, x, y, y, x}])/257375991808 - 
  (95015825823*word[{x, y, x, y, y, x, x, y, y, y}])/75698821120 - 
  (5858378974913*word[{x, y, x, y, y, x, y, x, x, x}])/1930319938560 + 
  (268451317551*word[{x, y, x, y, y, x, y, x, x, y}])/643439979520 - 
  (9740141880369*word[{x, y, x, y, y, x, y, x, y, x}])/643439979520 - 
  (330781780551*word[{x, y, x, y, y, x, y, x, y, y}])/128687995904 + 
  (7642401188197*word[{x, y, x, y, y, x, y, y, x, x}])/1286879959040 + 
  (3154193*word[{x, y, x, y, y, x, y, y, x, y}])/474240 - 
  (190466482823*word[{x, y, x, y, y, x, y, y, y, x}])/74243074560 + 
  (133913740969*word[{x, y, x, y, y, x, y, y, y, y}])/18560768640 - 
  (938187796077*word[{x, y, x, y, y, y, x, x, x, x}])/98990766080 - 
  (3354204789907*word[{x, y, x, y, y, y, x, x, x, y}])/965159969280 + 
  (26275561462453*word[{x, y, x, y, y, y, x, x, y, x}])/1286879959040 - 
  (32241099251197*word[{x, y, x, y, y, y, x, x, y, y}])/3860639877120 - 
  (3012050495119*word[{x, y, x, y, y, y, x, y, x, x}])/643439979520 + 
  (397713156949*word[{x, y, x, y, y, y, x, y, x, y}])/148486149120 - 
  (980756627989*word[{x, y, x, y, y, y, x, y, y, x}])/203191572480 - 
  (450631024459*word[{x, y, x, y, y, y, x, y, y, y}])/120644996160 + 
  (10161791795*word[{x, y, x, y, y, y, y, x, x, x}])/743861248 + 
  (181809199357*word[{x, y, x, y, y, y, y, x, x, y}])/128687995904 - 
  (354431*word[{x, y, x, y, y, y, y, x, y, x}])/31616 + 
  (23241924791*word[{x, y, x, y, y, y, y, x, y, y}])/1587434160 - 
  (24582733800731*word[{x, y, x, y, y, y, y, y, x, x}])/3860639877120 - 
  (792233295023*word[{x, y, x, y, y, y, y, y, x, y}])/120644996160 + 
  (1001578375463*word[{x, y, x, y, y, y, y, y, y, x}])/80429997440 - 
  (131659139341*word[{x, y, x, y, y, y, y, y, y, y}])/20107499360 + 
  (23333695551*word[{x, y, y, x, x, x, x, x, x, x}])/4021499872 - 
  (174275587*word[{x, y, y, x, x, x, x, x, x, y}])/3093461440 - 
  (593247591121*word[{x, y, y, x, x, x, x, x, y, x}])/120644996160 + 
  (51835977937*word[{x, y, y, x, x, x, x, x, y, y}])/15139764224 - 
  (69467967281*word[{x, y, y, x, x, x, x, y, x, x}])/48257998464 + 
  (181809199357*word[{x, y, y, x, x, x, x, y, x, y}])/128687995904 + 
  (135157*word[{x, y, y, x, x, x, x, y, y, x}])/79040 - 
  (441334897889*word[{x, y, y, x, x, x, x, y, y, y}])/193031993856 - 
  (48793041017*word[{x, y, y, x, x, x, y, x, x, x}])/3093461440 - 
  (2671973070943*word[{x, y, y, x, x, x, y, x, x, y}])/772127975424 + 
  (5904428320831*word[{x, y, y, x, x, x, y, x, y, x}])/386063987712 - 
  (1867812165041*word[{x, y, y, x, x, x, y, x, y, y}])/321719989760 + 
  (7022557567559*word[{x, y, y, x, x, x, y, y, x, x}])/772127975424 + 
  (75615485639*word[{x, y, y, x, x, x, y, y, x, y}])/1286879959040 - 
  (1761118082497*word[{x, y, y, x, x, x, y, y, y, x}])/120644996160 + 
  (9677448999833*word[{x, y, y, x, x, x, y, y, y, y}])/1930319938560 + 
  (499843411463*word[{x, y, y, x, x, y, x, x, x, x}])/30161249040 + 
  (11121063356363*word[{x, y, y, x, x, y, x, x, x, y}])/3860639877120 - 
  (3839901381457*word[{x, y, y, x, x, y, x, x, y, x}])/257375991808 + 
  (1331587279669*word[{x, y, y, x, x, y, x, x, y, y}])/257375991808 - 
  (28286244542737*word[{x, y, y, x, x, y, x, y, x, x}])/1930319938560 + 
  (1395621411123*word[{x, y, y, x, x, y, x, y, x, y}])/1286879959040 + 
  (86931027132713*word[{x, y, y, x, x, y, x, y, y, x}])/3860639877120 - 
  (816999036157*word[{x, y, y, x, x, y, x, y, y, y}])/227096463360 - 
  (1368582019261*word[{x, y, y, x, x, y, y, x, x, x}])/3860639877120 + 
  (291*word[{x, y, y, x, x, y, y, x, x, y}])/1280 - 
  (745057322527*word[{x, y, y, x, x, y, y, x, y, x}])/772127975424 - 
  (245901*word[{x, y, y, x, x, y, y, x, y, y}])/158080 + 
  (20184358132297*word[{x, y, y, x, x, y, y, y, x, x}])/3860639877120 - 
  (762675692483*word[{x, y, y, x, x, y, y, y, x, y}])/3860639877120 - 
  (11241477510553*word[{x, y, y, x, x, y, y, y, y, x}])/1930319938560 + 
  (11467561889*word[{x, y, y, x, x, y, y, y, y, y}])/12064499616 - 
  (917517158681*word[{x, y, y, x, y, x, x, x, x, x}])/30161249040 - 
  (733144743323*word[{x, y, y, x, y, x, x, x, x, y}])/113548231680 + 
  (73611062126047*word[{x, y, y, x, y, x, x, x, y, x}])/1930319938560 - 
  (13320814457563*word[{x, y, y, x, y, x, x, x, y, y}])/772127975424 + 
  (151226656397*word[{x, y, y, x, y, x, x, y, x, x}])/60322498080 + 
  (268451317551*word[{x, y, y, x, y, x, x, y, x, y}])/643439979520 - 
  (33988031251139*word[{x, y, y, x, y, x, x, y, y, x}])/1286879959040 + 
  (32179874479517*word[{x, y, y, x, y, x, x, y, y, y}])/3860639877120 + 
  (20266485381083*word[{x, y, y, x, y, x, y, x, x, x}])/643439979520 + 
  (1045028082297*word[{x, y, y, x, y, x, y, x, x, y}])/643439979520 - 
  (14647500459237*word[{x, y, y, x, y, x, y, x, y, x}])/643439979520 + 
  (36658622889*word[{x, y, y, x, y, x, y, x, y, y}])/2010749936 - 
  (47503767550301*word[{x, y, y, x, y, x, y, y, x, x}])/1930319938560 - 
  (2407564157419*word[{x, y, y, x, y, x, y, y, x, y}])/386063987712 + 
  (16965822369149*word[{x, y, y, x, y, x, y, y, y, x}])/482579984640 - 
  (274853579429*word[{x, y, y, x, y, x, y, y, y, y}])/18560768640 + 
  (313658310499*word[{x, y, y, x, y, y, x, x, x, x}])/33865262080 + 
  (58469040207*word[{x, y, y, x, y, y, x, x, x, y}])/1286879959040 - 
  (337732417777*word[{x, y, y, x, y, y, x, x, y, x}])/24747691520 + 
  (637337152681*word[{x, y, y, x, y, y, x, x, y, y}])/80429997440 + 
  (189965965465*word[{x, y, y, x, y, y, x, y, x, x}])/29697229824 + 
  (208704003969*word[{x, y, y, x, y, y, x, y, x, y}])/257375991808 + 
  (156981*word[{x, y, y, x, y, y, x, y, y, x}])/158080 - 
  (140017507429*word[{x, y, y, x, y, y, x, y, y, y}])/120644996160 - 
  (6032843792483*word[{x, y, y, x, y, y, y, x, x, x}])/227096463360 - 
  (2671973070943*word[{x, y, y, x, y, y, y, x, x, y}])/772127975424 + 
  (1391814041119*word[{x, y, y, x, y, y, y, x, y, x}])/59394459648 - 
  (504271*word[{x, y, y, x, y, y, y, x, y, y}])/29640 + 
  (24427546951339*word[{x, y, y, x, y, y, y, y, x, x}])/1930319938560 + 
  (52020263247*word[{x, y, y, x, y, y, y, y, x, y}])/20107499360 - 
  (5901373129199*word[{x, y, y, x, y, y, y, y, y, x}])/241289992320 + 
  (408872741707*word[{x, y, y, x, y, y, y, y, y, y}])/40214998720 + 
  (176990975835*word[{x, y, y, y, x, x, x, x, x, x}])/16085999488 + 
  (5242011994267*word[{x, y, y, y, x, x, x, x, x, y}])/1286879959040 - 
  (84417965001739*word[{x, y, y, y, x, x, x, x, y, x}])/3860639877120 + 
  (16437669359911*word[{x, y, y, y, x, x, x, x, y, y}])/1930319938560 + 
  (10202418824933*word[{x, y, y, y, x, x, x, y, x, x}])/965159969280 - 
  (3354204789907*word[{x, y, y, y, x, x, x, y, x, y}])/965159969280 + 
  (2758748003503*word[{x, y, y, y, x, x, x, y, y, x}])/241289992320 - 
  (114145747583*word[{x, y, y, y, x, x, x, y, y, y}])/120644996160 - 
  (12069779275987*word[{x, y, y, y, x, x, y, x, x, x}])/772127975424 + 
  (58469040207*word[{x, y, y, y, x, x, y, x, x, y}])/1286879959040 + 
  (431538697363*word[{x, y, y, y, x, x, y, x, y, x}])/1930319938560 - 
  (47760865187021*word[{x, y, y, y, x, x, y, x, y, y}])/3860639877120 + 
  (4790339467103*word[{x, y, y, y, x, x, y, y, x, x}])/1286879959040 + 
  (5102679955865*word[{x, y, y, y, x, x, y, y, x, y}])/772127975424 - 
  (121*word[{x, y, y, y, x, x, y, y, y, x}])/16 + 
  (90641881769*word[{x, y, y, y, x, x, y, y, y, y}])/15080624520 - 
  (649312733137*word[{x, y, y, y, x, y, x, x, x, x}])/40214998720 + 
  (3558711740731*word[{x, y, y, y, x, y, x, x, x, y}])/1930319938560 + 
  (51812091745457*word[{x, y, y, y, x, y, x, x, y, x}])/1930319938560 - 
  (32132058502867*word[{x, y, y, y, x, y, x, x, y, y}])/3860639877120 + 
  (12960803452263*word[{x, y, y, y, x, y, x, y, x, x}])/1286879959040 - 
  (2746224433579*word[{x, y, y, y, x, y, x, y, x, y}])/1930319938560 - 
  (3457784266627*word[{x, y, y, y, x, y, x, y, y, x}])/160859994880 + 
  (27219844109*word[{x, y, y, y, x, y, x, y, y, y}])/8042999744 + 
  (12945495181091*word[{x, y, y, y, x, y, y, x, x, x}])/482579984640 + 
  (11121063356363*word[{x, y, y, y, x, y, y, x, x, y}])/3860639877120 - 
  (9247731768663*word[{x, y, y, y, x, y, y, x, y, x}])/321719989760 + 
  (449372838985*word[{x, y, y, y, x, y, y, x, y, y}])/24128999232 - 
  (3590922611201*word[{x, y, y, y, x, y, y, y, x, x}])/241289992320 + 
  (2342877509*word[{x, y, y, y, x, y, y, y, x, y}])/6032249808 + 
  (51179661395*word[{x, y, y, y, x, y, y, y, y, x}])/1508062452 - 
  (72927248623*word[{x, y, y, y, x, y, y, y, y, y}])/8042999744 + 
  (1727984043915*word[{x, y, y, y, y, x, x, x, x, x}])/257375991808 - 
  (678606444309*word[{x, y, y, y, y, x, x, x, x, y}])/321719989760 - 
  (27053579555267*word[{x, y, y, y, y, x, x, x, y, x}])/3860639877120 + 
  (111759547691*word[{x, y, y, y, y, x, x, x, y, y}])/148486149120 - 
  (2650002850847*word[{x, y, y, y, y, x, x, y, x, x}])/482579984640 + 
  (1556450617549*word[{x, y, y, y, y, x, x, y, x, y}])/241289992320 + 
  (14559214904953*word[{x, y, y, y, y, x, x, y, y, x}])/1930319938560 - 
  (1062697*word[{x, y, y, y, y, x, x, y, y, y}])/237120 - 
  (23149357436399*word[{x, y, y, y, y, x, y, x, x, x}])/1286879959040 - 
  (733144743323*word[{x, y, y, y, y, x, y, x, x, y}])/113548231680 + 
  (30148832285961*word[{x, y, y, y, y, x, y, x, y, x}])/1286879959040 - 
  (199843017235*word[{x, y, y, y, y, x, y, x, y, y}])/48257998464 + 
  (7269532497391*word[{x, y, y, y, y, x, y, y, x, x}])/643439979520 - 
  (95471634133*word[{x, y, y, y, y, x, y, y, x, y}])/18560768640 - 
  (3393825496967*word[{x, y, y, y, y, x, y, y, y, x}])/120644996160 - 
  word[{x, y, y, y, y, x, y, y, y, y}]/2 + 
  (7492787381087*word[{x, y, y, y, y, y, x, x, x, x}])/1286879959040 + 
  (5242011994267*word[{x, y, y, y, y, y, x, x, x, y}])/1286879959040 - 
  (51903009405649*word[{x, y, y, y, y, y, x, x, y, x}])/3860639877120 + 
  (40120748477*word[{x, y, y, y, y, y, x, x, y, y}])/12064499616 - 
  (2576997214453*word[{x, y, y, y, y, y, x, y, x, x}])/3860639877120 - 
  (56128963687*word[{x, y, y, y, y, y, x, y, x, y}])/40214998720 + 
  (3550559180617*word[{x, y, y, y, y, y, x, y, y, x}])/241289992320 + 
  (368657742987*word[{x, y, y, y, y, y, x, y, y, y}])/40214998720 - 
  (43508903773*word[{x, y, y, y, y, y, y, x, x, x}])/80429997440 - 
  (174275587*word[{x, y, y, y, y, y, y, x, x, y}])/3093461440 - 
  (176285601883*word[{x, y, y, y, y, y, y, x, y, x}])/80429997440 - 
  (449087740427*word[{x, y, y, y, y, y, y, x, y, y}])/40214998720 + 
  (1466789997*word[{x, y, y, y, y, y, y, y, x, x}])/4021499872 + 
  (28945802785*word[{x, y, y, y, y, y, y, y, x, y}])/4021499872 - 
  (11*word[{x, y, y, y, y, y, y, y, y, x}])/4 + 
  word[{x, y, y, y, y, y, y, y, y, y}] - 
  word[{y, x, x, x, x, x, x, x, x, x}] - 
  (11*word[{y, x, x, x, x, x, x, x, x, y}])/4 + 
  (59527194399*word[{y, x, x, x, x, x, x, x, y, x}])/4021499872 - 
  (70923916711*word[{y, x, x, x, x, x, x, x, y, y}])/20107499360 - 
  (1519436446917*word[{y, x, x, x, x, x, x, y, x, x}])/40214998720 + 
  (1001578375463*word[{y, x, x, x, x, x, x, y, x, y}])/80429997440 + 
  (242107550073*word[{y, x, x, x, x, x, x, y, y, x}])/40214998720 - 
  (509447328627*word[{y, x, x, x, x, x, x, y, y, y}])/80429997440 + 
  (488071983521*word[{y, x, x, x, x, x, y, x, x, x}])/8042999744 - 
  (5901373129199*word[{y, x, x, x, x, x, y, x, x, y}])/241289992320 - 
  (464119790989*word[{y, x, x, x, x, x, y, x, y, x}])/24128999232 + 
  (85968796747429*word[{y, x, x, x, x, x, y, x, y, y}])/3860639877120 - 
  (84587641393*word[{y, x, x, x, x, x, y, y, x, x}])/9280384320 + 
  (12090160672849*word[{y, x, x, x, x, x, y, y, x, y}])/3860639877120 + 
  (1133549228777*word[{y, x, x, x, x, x, y, y, y, x}])/98990766080 - 
  (14072966546647*word[{y, x, x, x, x, x, y, y, y, y}])/1286879959040 - 
  (251*word[{y, x, x, x, x, y, x, x, x, x}])/4 + 
  (51179661395*word[{y, x, x, x, x, y, x, x, x, y}])/1508062452 + 
  (4316385017431*word[{y, x, x, x, x, y, x, x, y, x}])/241289992320 - 
  (17303203170439*word[{y, x, x, x, x, y, x, x, y, y}])/643439979520 + 
  (498830600625*word[{y, x, x, x, x, y, x, y, x, x}])/16085999488 - 
  (25044710457529*word[{y, x, x, x, x, y, x, y, x, y}])/1286879959040 - 
  (87985000779*word[{y, x, x, x, x, y, x, y, y, x}])/2911493120 + 
  (126292375963973*word[{y, x, x, x, x, y, x, y, y, y}])/3860639877120 + 
  (171241*word[{y, x, x, x, x, y, y, x, x, x}])/47424 - 
  (11241477510553*word[{y, x, x, x, x, y, y, x, x, y}])/1930319938560 + 
  (678777377321*word[{y, x, x, x, x, y, y, x, y, x}])/80429997440 - 
  (148130045789*word[{y, x, x, x, x, y, y, x, y, y}])/120644996160 - 
  (10126758570973*word[{y, x, x, x, x, y, y, y, x, x}])/643439979520 + 
  (45152844451859*word[{y, x, x, x, x, y, y, y, x, y}])/3860639877120 + 
  (2644332270153*word[{y, x, x, x, x, y, y, y, y, x}])/321719989760 - 
  (15452341002743*word[{y, x, x, x, x, y, y, y, y, y}])/1286879959040 + 
  (360464489471*word[{y, x, x, x, y, x, x, x, x, x}])/8042999744 - 
  (3393825496967*word[{y, x, x, x, y, x, x, x, x, y}])/120644996160 - 
  (118710300363*word[{y, x, x, x, y, x, x, x, y, x}])/5026874840 + 
  (188624205841*word[{y, x, x, x, y, x, x, x, y, y}])/6032249808 - 
  (1400841159353*word[{y, x, x, x, y, x, x, y, x, x}])/120644996160 - 
  (190466482823*word[{y, x, x, x, y, x, x, y, x, y}])/74243074560 + 
  (5678237046811*word[{y, x, x, x, y, x, x, y, y, x}])/257375991808 - 
  (1388772028831*word[{y, x, x, x, y, x, x, y, y, y}])/48257998464 - 
  (763161298591*word[{y, x, x, x, y, x, y, x, x, x}])/24128999232 + 
  (16965822369149*word[{y, x, x, x, y, x, y, x, x, y}])/482579984640 + 
  (22933917711067*word[{y, x, x, x, y, x, y, x, y, x}])/1930319938560 - 
  (31638859054623*word[{y, x, x, x, y, x, y, x, y, y}])/1286879959040 + 
  (132497599550243*word[{y, x, x, x, y, x, y, y, x, x}])/3860639877120 - 
  (3446703360853*word[{y, x, x, x, y, x, y, y, x, y}])/148486149120 - 
  (47889011410211*word[{y, x, x, x, y, x, y, y, y, x}])/1930319938560 + 
  (1703240140193*word[{y, x, x, x, y, x, y, y, y, y}])/48257998464 + 
  (106006294963*word[{y, x, x, x, y, y, x, x, x, x}])/120644996160 - 
  (121*word[{y, x, x, x, y, y, x, x, x, y}])/16 + 
  (2837078935725*word[{y, x, x, x, y, y, x, x, y, x}])/257375991808 - 
  (16372719962597*word[{y, x, x, x, y, y, x, x, y, y}])/3860639877120 - 
  (4738355456273*word[{y, x, x, x, y, y, x, y, x, x}])/203191572480 + 
  (39119159530117*word[{y, x, x, x, y, y, x, y, x, y}])/1930319938560 + 
  (1498955754605*word[{y, x, x, x, y, y, x, y, y, x}])/257375991808 - 
  (42674058295409*word[{y, x, x, x, y, y, x, y, y, y}])/3860639877120 + 
  (1408585498213*word[{y, x, x, x, y, y, y, x, x, x}])/80429997440 - 
  (1761118082497*word[{y, x, x, x, y, y, y, x, x, y}])/120644996160 - 
  (10952004221341*word[{y, x, x, x, y, y, y, x, y, x}])/965159969280 + 
  (213221523145*word[{y, x, x, x, y, y, y, x, y, y}])/10159578624 - 
  (4581590836041*word[{y, x, x, x, y, y, y, y, x, x}])/643439979520 - 
  (5144733279431*word[{y, x, x, x, y, y, y, y, x, y}])/1286879959040 + 
  (1133549228777*word[{y, x, x, x, y, y, y, y, y, x}])/98990766080 - 
  (210168349779*word[{y, x, x, x, y, y, y, y, y, y}])/16085999488 - 
  (873355976923*word[{y, x, x, y, x, x, x, x, x, x}])/40214998720 + 
  (3550559180617*word[{y, x, x, y, x, x, x, x, x, y}])/241289992320 + 
  (1925644161223*word[{y, x, x, y, x, x, x, x, y, x}])/120644996160 - 
  (11510862345361*word[{y, x, x, y, x, x, x, x, y, y}])/643439979520 + 
  (184051*word[{y, x, x, y, x, x, x, y, x, x}])/14820 - 
  (980756627989*word[{y, x, x, y, x, x, x, y, x, y}])/203191572480 - 
  (29353575046279*word[{y, x, x, y, x, x, x, y, y, x}])/1286879959040 + 
  (6906562047211*word[{y, x, x, y, x, x, x, y, y, y}])/227096463360 + 
  (43418940839*word[{y, x, x, y, x, x, y, x, x, x}])/40214998720 + 
  (156981*word[{y, x, x, y, x, x, y, x, x, y}])/158080 + 
  (52270997953409*word[{y, x, x, y, x, x, y, x, y, x}])/3860639877120 - 
  (19987784774957*word[{y, x, x, y, x, x, y, x, y, y}])/1930319938560 - 
  (197857302761*word[{y, x, x, y, x, x, y, y, x, x}])/18560768640 + 
  (4132565618707*word[{y, x, x, y, x, x, y, y, x, y}])/965159969280 + 
  (1498955754605*word[{y, x, x, y, x, x, y, y, y, x}])/257375991808 - 
  (20875680799403*word[{y, x, x, y, x, x, y, y, y, y}])/1930319938560 + 
  (104481566233*word[{y, x, x, y, x, y, x, x, x, x}])/3712153728 - 
  (3457784266627*word[{y, x, x, y, x, y, x, x, x, y}])/160859994880 - 
  (14181122814581*word[{y, x, x, y, x, y, x, x, y, x}])/386063987712 + 
  (14048144676101*word[{y, x, x, y, x, y, x, x, y, y}])/386063987712 - 
  (204846530913*word[{y, x, x, y, x, y, x, y, x, x}])/20107499360 + 
  (4500552112669*word[{y, x, x, y, x, y, x, y, x, y}])/643439979520 + 
  (52084334012741*word[{y, x, x, y, x, y, x, y, y, x}])/1930319938560 - 
  (12585546638381*word[{y, x, x, y, x, y, x, y, y, y}])/386063987712 - 
  (6417734951987*word[{y, x, x, y, x, y, y, x, x, x}])/257375991808 + 
  (86931027132713*word[{y, x, x, y, x, y, y, x, x, y}])/3860639877120 + 
  (306262755531*word[{y, x, x, y, x, y, y, x, y, x}])/33865262080 - 
  (1873042764157*word[{y, x, x, y, x, y, y, x, y, y}])/80429997440 + 
  (96448530524639*word[{y, x, x, y, x, y, y, y, x, x}])/3860639877120 - 
  (2422950299189*word[{y, x, x, y, x, y, y, y, x, y}])/643439979520 - 
  (87985000779*word[{y, x, x, y, x, y, y, y, y, x}])/2911493120 + 
  (758097707339*word[{y, x, x, y, x, y, y, y, y, y}])/20107499360 - 
  (36456991853*word[{y, x, x, y, y, x, x, x, x, x}])/6032249808 + 
  (14559214904953*word[{y, x, x, y, y, x, x, x, x, y}])/1930319938560 + 
  (733024886981*word[{y, x, x, y, y, x, x, x, y, x}])/98990766080 - 
  (38148898712833*word[{y, x, x, y, y, x, x, x, y, y}])/3860639877120 - 
  (1027417*word[{y, x, x, y, y, x, x, y, x, x}])/237120 + 
  (1082458187573*word[{y, x, x, y, y, x, x, y, x, y}])/257375991808 - 
  (291*word[{y, x, x, y, y, x, x, y, y, x}])/1280 + 
  (280486199993*word[{y, x, x, y, y, x, x, y, y, y}])/772127975424 + 
  (1163922159001*word[{y, x, x, y, y, x, y, x, x, x}])/45419292672 - 
  (33988031251139*word[{y, x, x, y, y, x, y, x, x, y}])/1286879959040 - 
  (23972622897987*word[{y, x, x, y, y, x, y, x, y, x}])/1286879959040 + 
  (1343997725927*word[{y, x, x, y, y, x, y, x, y, y}])/49495383040 - 
  (57239343034723*word[{y, x, x, y, y, x, y, y, x, x}])/3860639877120 + 
  (38699148305183*word[{y, x, x, y, y, x, y, y, x, y}])/3860639877120 + 
  (5678237046811*word[{y, x, x, y, y, x, y, y, y, x}])/257375991808 - 
  (226074423399*word[{y, x, x, y, y, x, y, y, y, y}])/8042999744 - 
  (26805167557409*word[{y, x, x, y, y, y, x, x, x, x}])/1930319938560 + 
  (2758748003503*word[{y, x, x, y, y, y, x, x, x, y}])/241289992320 + 
  (10290730383071*word[{y, x, x, y, y, y, x, x, y, x}])/772127975424 - 
  (11269261432391*word[{y, x, x, y, y, y, x, x, y, y}])/772127975424 + 
  (12660490040621*word[{y, x, x, y, y, y, x, y, x, x}])/965159969280 - 
  (21491873896187*word[{y, x, x, y, y, y, x, y, x, y}])/1930319938560 - 
  (29353575046279*word[{y, x, x, y, y, y, x, y, y, x}])/1286879959040 + 
  (273559056503*word[{y, x, x, y, y, y, x, y, y, y}])/9280384320 + 
  (32859741309*word[{y, x, x, y, y, y, y, x, x, x}])/321719989760 + 
  (135157*word[{y, x, x, y, y, y, y, x, x, y}])/79040 + 
  (4142287540311*word[{y, x, x, y, y, y, y, x, y, x}])/643439979520 - 
  (504669035163*word[{y, x, x, y, y, y, y, x, y, y}])/80429997440 - 
  (1470996035647*word[{y, x, x, y, y, y, y, y, x, x}])/227096463360 + 
  (161941729849*word[{y, x, x, y, y, y, y, y, x, y}])/120644996160 + 
  (242107550073*word[{y, x, x, y, y, y, y, y, y, x}])/40214998720 - 
  (149845851699*word[{y, x, x, y, y, y, y, y, y, y}])/20107499360 + 
  (32967302657*word[{y, x, y, x, x, x, x, x, x, x}])/4021499872 - 
  (176285601883*word[{y, x, y, x, x, x, x, x, x, y}])/80429997440 - 
  (1795601872609*word[{y, x, y, x, x, x, x, x, y, x}])/120644996160 + 
  (41149033880731*word[{y, x, y, x, x, x, x, x, y, y}])/3860639877120 + 
  (5242154501*word[{y, x, y, x, x, x, x, y, x, x}])/618692288 - 
  (354431*word[{y, x, y, x, x, x, x, y, x, y}])/31616 + 
  (4142287540311*word[{y, x, y, x, x, x, x, y, y, x}])/643439979520 - 
  (82412972129*word[{y, x, y, x, x, x, x, y, y, y}])/11157918720 - 
  (452876815325*word[{y, x, y, x, x, x, y, x, x, x}])/24128999232 + 
  (1391814041119*word[{y, x, y, x, x, x, y, x, x, y}])/59394459648 + 
  (502924098661*word[{y, x, y, x, x, x, y, x, y, x}])/101595786240 - 
  (9559375868157*word[{y, x, y, x, x, x, y, x, y, y}])/643439979520 + 
  (50289590676733*word[{y, x, y, x, x, x, y, y, x, x}])/3860639877120 - 
  (11921086312053*word[{y, x, y, x, x, x, y, y, x, y}])/1286879959040 - 
  (10952004221341*word[{y, x, y, x, x, x, y, y, y, x}])/965159969280 + 
  (24145758370489*word[{y, x, y, x, x, x, y, y, y, y}])/1286879959040 + 
  (1706154256549*word[{y, x, y, x, x, y, x, x, x, x}])/241289992320 - 
  (9247731768663*word[{y, x, y, x, x, y, x, x, x, y}])/321719989760 + 
  (415333*word[{y, x, y, x, x, y, x, x, y, x}])/31616 + 
  (2814582256709*word[{y, x, y, x, x, y, x, x, y, y}])/772127975424 - 
  (48629448122423*word[{y, x, y, x, x, y, x, y, x, x}])/1930319938560 + 
  (20528519456521*word[{y, x, y, x, x, y, x, y, x, y}])/643439979520 + 
  (306262755531*word[{y, x, y, x, x, y, x, y, y, x}])/33865262080 - 
  (47988364614847*word[{y, x, y, x, x, y, x, y, y, y}])/1930319938560 + 
  (479469872767*word[{y, x, y, x, x, y, y, x, x, x}])/75698821120 - 
  (745057322527*word[{y, x, y, x, x, y, y, x, x, y}])/772127975424 - 
  (304543846999*word[{y, x, y, x, x, y, y, x, y, x}])/50797893120 + 
  (1381960495001*word[{y, x, y, x, x, y, y, x, y, y}])/98990766080 - 
  (1775781400451*word[{y, x, y, x, x, y, y, y, x, x}])/3860639877120 - 
  (40623976300571*word[{y, x, y, x, x, y, y, y, x, y}])/1930319938560 + 
  (678777377321*word[{y, x, y, x, x, y, y, y, y, x}])/80429997440 - 
  (21409199537*word[{y, x, y, x, x, y, y, y, y, y}])/5026874840 - 
  (64220180587*word[{y, x, y, x, y, x, x, x, x, x}])/4021499872 + 
  (30148832285961*word[{y, x, y, x, y, x, x, x, x, y}])/1286879959040 + 
  (15812834340817*word[{y, x, y, x, y, x, x, x, y, x}])/1930319938560 - 
  (23402248074537*word[{y, x, y, x, y, x, x, x, y, y}])/1286879959040 + 
  (84857080718287*word[{y, x, y, x, y, x, x, y, x, x}])/3860639877120 - 
  (9740141880369*word[{y, x, y, x, y, x, x, y, x, y}])/643439979520 - 
  (23972622897987*word[{y, x, y, x, y, x, x, y, y, x}])/1286879959040 + 
  (4177737825243*word[{y, x, y, x, y, x, x, y, y, y}])/128687995904 + 
  (5953135322567*word[{y, x, y, x, y, x, y, x, x, x}])/643439979520 - 
  (14647500459237*word[{y, x, y, x, y, x, y, x, x, y}])/643439979520 - 
  (511*word[{y, x, y, x, y, x, y, x, y, x}])/256 + 
  9*word[{y, x, y, x, y, x, y, x, y, y}] - 
  (38406655117601*word[{y, x, y, x, y, x, y, y, x, x}])/1930319938560 + 
  (312859432263*word[{y, x, y, x, y, x, y, y, x, y}])/10053749680 + 
  (22933917711067*word[{y, x, y, x, y, x, y, y, y, x}])/1930319938560 - 
  (51*word[{y, x, y, x, y, x, y, y, y, y}])/2 + 
  (114096139363*word[{y, x, y, x, y, y, x, x, x, x}])/9280384320 + 
  (431538697363*word[{y, x, y, x, y, y, x, x, x, y}])/1930319938560 - 
  (28434191567427*word[{y, x, y, x, y, y, x, x, y, x}])/1286879959040 + 
  (1249995955493*word[{y, x, y, x, y, y, x, x, y, y}])/80429997440 + 
  (1975186767371*word[{y, x, y, x, y, y, x, y, x, x}])/482579984640 - 
  (211255*word[{y, x, y, x, y, y, x, y, x, y}])/11856 + 
  (52270997953409*word[{y, x, y, x, y, y, x, y, y, x}])/3860639877120 - 
  (616609725653*word[{y, x, y, x, y, y, x, y, y, y}])/40214998720 - 
  (3545311398453*word[{y, x, y, x, y, y, y, x, x, x}])/257375991808 + 
  (5904428320831*word[{y, x, y, x, y, y, y, x, x, y}])/386063987712 + 
  (502924098661*word[{y, x, y, x, y, y, y, x, y, x}])/101595786240 - 
  (536179728213*word[{y, x, y, x, y, y, y, x, y, y}])/40214998720 + 
  (121442944211*word[{y, x, y, x, y, y, y, y, x, x}])/7438612480 - 
  (65283084027*word[{y, x, y, x, y, y, y, y, x, y}])/40214998720 - 
  (464119790989*word[{y, x, y, x, y, y, y, y, y, x}])/24128999232 + 
  (51*word[{y, x, y, x, y, y, y, y, y, y}])/2 + 
  (15210037061*word[{y, x, y, y, x, x, x, x, x, x}])/5026874840 - 
  (51903009405649*word[{y, x, y, y, x, x, x, x, x, y}])/3860639877120 + 
  (14321413444961*word[{y, x, y, y, x, x, x, x, y, x}])/643439979520 - 
  (1550956606427*word[{y, x, y, y, x, x, x, x, y, y}])/1930319938560 - 
  (38289007270463*word[{y, x, y, y, x, x, x, y, x, x}])/772127975424 + 
  (26275561462453*word[{y, x, y, y, x, x, x, y, x, y}])/1286879959040 + 
  (10290730383071*word[{y, x, y, y, x, x, x, y, y, x}])/772127975424 - 
  (10594061386943*word[{y, x, y, y, x, x, x, y, y, y}])/482579984640 + 
  (33046977468559*word[{y, x, y, y, x, x, y, x, x, x}])/772127975424 - 
  (337732417777*word[{y, x, y, y, x, x, y, x, x, y}])/24747691520 - 
  (28434191567427*word[{y, x, y, y, x, x, y, x, y, x}])/1286879959040 + 
  (21095968396253*word[{y, x, y, y, x, x, y, x, y, y}])/643439979520 - 
  (387400015643*word[{y, x, y, y, x, x, y, y, x, x}])/257375991808 - 
  (2344133*word[{y, x, y, y, x, x, y, y, x, y}])/237120 + 
  (2837078935725*word[{y, x, y, y, x, x, y, y, y, x}])/257375991808 - 
  (128297998749*word[{y, x, y, y, x, x, y, y, y, y}])/16085999488 - 
  (69042324462667*word[{y, x, y, y, x, y, x, x, x, x}])/1930319938560 + 
  (51812091745457*word[{y, x, y, y, x, y, x, x, x, y}])/1930319938560 + 
  (6936551*word[{y, x, y, y, x, y, x, x, y, x}])/316160 - 
  (21952061755701*word[{y, x, y, y, x, y, x, x, y, y}])/643439979520 + 
  (35197174123859*word[{y, x, y, y, x, y, x, y, x, x}])/1286879959040 - 
  (1287525035359*word[{y, x, y, y, x, y, x, y, x, y}])/60322498080 - 
  (14181122814581*word[{y, x, y, y, x, y, x, y, y, x}])/386063987712 + 
  (2067111698369*word[{y, x, y, y, x, y, x, y, y, y}])/40214998720 + 
  (2479842361259*word[{y, x, y, y, x, y, y, x, x, x}])/386063987712 - 
  (3839901381457*word[{y, x, y, y, x, y, y, x, x, y}])/257375991808 + 
  (415333*word[{y, x, y, y, x, y, y, x, y, x}])/31616 - 
  (27*word[{y, x, y, y, x, y, y, x, y, y}])/20 - 
  (25041034397771*word[{y, x, y, y, x, y, y, y, x, x}])/965159969280 + 
  (135802695499*word[{y, x, y, y, x, y, y, y, x, y}])/6032249808 + 
  (4316385017431*word[{y, x, y, y, x, y, y, y, y, x}])/241289992320 - 
  (1359327720897*word[{y, x, y, y, x, y, y, y, y, y}])/40214998720 + 
  (46886129845393*word[{y, x, y, y, y, x, x, x, x, x}])/3860639877120 - 
  (27053579555267*word[{y, x, y, y, y, x, x, x, x, y}])/3860639877120 - 
  (52305926189*word[{y, x, y, y, y, x, x, x, y, x}])/2838705792 + 
  (9903490312249*word[{y, x, y, y, y, x, x, x, y, y}])/482579984640 + 
  (94924467955*word[{y, x, y, y, y, x, x, y, x, x}])/22709646336 - 
  (8270909973431*word[{y, x, y, y, y, x, x, y, x, y}])/643439979520 + 
  (733024886981*word[{y, x, y, y, y, x, x, y, y, x}])/98990766080 - 
  (1146066699359*word[{y, x, y, y, y, x, x, y, y, y}])/120644996160 - 
  (78959650989833*word[{y, x, y, y, y, x, y, x, x, x}])/3860639877120 + 
  (73611062126047*word[{y, x, y, y, y, x, y, x, x, y}])/1930319938560 + 
  (15812834340817*word[{y, x, y, y, y, x, y, x, y, x}])/1930319938560 - 
  (248012746827*word[{y, x, y, y, y, x, y, x, y, y}])/8042999744 + 
  (97747223267857*word[{y, x, y, y, y, x, y, y, x, x}])/3860639877120 - 
  (538009638233*word[{y, x, y, y, y, x, y, y, x, y}])/30161249040 - 
  (118710300363*word[{y, x, y, y, y, x, y, y, y, x}])/5026874840 + 
  (380722242603*word[{y, x, y, y, y, x, y, y, y, y}])/8042999744 + 
  (4484380428881*word[{y, x, y, y, y, y, x, x, x, x}])/1286879959040 - 
  (84417965001739*word[{y, x, y, y, y, y, x, x, x, y}])/3860639877120 + 
  (14321413444961*word[{y, x, y, y, y, y, x, x, y, x}])/643439979520 + 
  (77099002267*word[{y, x, y, y, y, y, x, x, y, y}])/80429997440 - 
  (8741811217583*word[{y, x, y, y, y, y, x, y, x, x}])/241289992320 + 
  (1027426928403*word[{y, x, y, y, y, y, x, y, x, y}])/40214998720 + 
  (1925644161223*word[{y, x, y, y, y, y, x, y, y, x}])/120644996160 - 
  (352571743499*word[{y, x, y, y, y, y, x, y, y, y}])/8042999744 + 
  (10256906984785*word[{y, x, y, y, y, y, y, x, x, x}])/772127975424 - 
  (593247591121*word[{y, x, y, y, y, y, y, x, x, y}])/120644996160 - 
  (1795601872609*word[{y, x, y, y, y, y, y, x, y, x}])/120644996160 + 
  (1588553213601*word[{y, x, y, y, y, y, y, x, y, y}])/40214998720 - 
  (4906766487*word[{y, x, y, y, y, y, y, y, x, x}])/16085999488 - 
  (561*word[{y, x, y, y, y, y, y, y, x, y}])/20 + 
  (59527194399*word[{y, x, y, y, y, y, y, y, y, x}])/4021499872 - 
  9*word[{y, x, y, y, y, y, y, y, y, y}] - 
  (7*word[{y, y, x, x, x, x, x, x, x, x}])/4 + 
  (1466789997*word[{y, y, x, x, x, x, x, x, x, y}])/4021499872 - 
  (4906766487*word[{y, y, x, x, x, x, x, x, y, x}])/16085999488 - 
  (33*word[{y, y, x, x, x, x, x, x, y, y}])/160 + 
  (521930791129*word[{y, y, x, x, x, x, x, y, x, x}])/48257998464 - 
  (24582733800731*word[{y, y, x, x, x, x, x, y, x, y}])/3860639877120 - 
  (1470996035647*word[{y, y, x, x, x, x, x, y, y, x}])/227096463360 + 
  (635179592709*word[{y, y, x, x, x, x, x, y, y, y}])/75698821120 - 
  (491512339907*word[{y, y, x, x, x, x, y, x, x, x}])/24128999232 + 
  (24427546951339*word[{y, y, x, x, x, x, y, x, x, y}])/1930319938560 + 
  (121442944211*word[{y, y, x, x, x, x, y, x, y, x}])/7438612480 - 
  (133596080723*word[{y, y, x, x, x, x, y, x, y, y}])/5822986240 + 
  (587508152587*word[{y, y, x, x, x, x, y, y, x, x}])/148486149120 - 
  (1427577215131*word[{y, y, x, x, x, x, y, y, x, y}])/643439979520 - 
  (4581590836041*word[{y, y, x, x, x, x, y, y, y, x}])/643439979520 + 
  (5403332526087*word[{y, y, x, x, x, x, y, y, y, y}])/643439979520 + 
  (3499389868607*word[{y, y, x, x, x, y, x, x, x, x}])/120644996160 - 
  (3590922611201*word[{y, y, x, x, x, y, x, x, x, y}])/241289992320 - 
  (25041034397771*word[{y, y, x, x, x, y, x, x, y, x}])/965159969280 + 
  (76603236490987*word[{y, y, x, x, x, y, x, x, y, y}])/1930319938560 - 
  (8121417247331*word[{y, y, x, x, x, y, x, y, x, x}])/482579984640 + 
  (10401776926081*word[{y, y, x, x, x, y, x, y, x, y}])/1286879959040 + 
  (96448530524639*word[{y, y, x, x, x, y, x, y, y, x}])/3860639877120 - 
  (118928266328719*word[{y, y, x, x, x, y, x, y, y, y}])/3860639877120 - 
  (3379*word[{y, y, x, x, x, y, y, x, x, x}])/480 + 
  (20184358132297*word[{y, y, x, x, x, y, y, x, x, y}])/3860639877120 - 
  (1775781400451*word[{y, y, x, x, x, y, y, x, y, x}])/3860639877120 - 
  (823341334631*word[{y, y, x, x, x, y, y, x, y, y}])/80429997440 + 
  (4727251*word[{y, y, x, x, x, y, y, y, x, x}])/316160 - 
  (94289663349*word[{y, y, x, x, x, y, y, y, x, y}])/160859994880 - 
  (10126758570973*word[{y, y, x, x, x, y, y, y, y, x}])/643439979520 + 
  (1807603428303*word[{y, y, x, x, x, y, y, y, y, y}])/80429997440 - 
  (410788319383*word[{y, y, x, x, y, x, x, x, x, x}])/18560768640 + 
  (7269532497391*word[{y, y, x, x, y, x, x, x, x, y}])/643439979520 + 
  (97747223267857*word[{y, y, x, x, y, x, x, x, y, x}])/3860639877120 - 
  (15311799998479*word[{y, y, x, x, y, x, x, x, y, y}])/386063987712 + 
  (147216855781*word[{y, y, x, x, y, x, x, y, x, x}])/80429997440 + 
  (7642401188197*word[{y, y, x, x, y, x, x, y, x, y}])/1286879959040 - 
  (57239343034723*word[{y, y, x, x, y, x, x, y, y, x}])/3860639877120 + 
  (82361958010907*word[{y, y, x, x, y, x, x, y, y, y}])/3860639877120 + 
  (4647396959879*word[{y, y, x, x, y, x, y, x, x, x}])/160859994880 - 
  (47503767550301*word[{y, y, x, x, y, x, y, x, x, y}])/1930319938560 - 
  (38406655117601*word[{y, y, x, x, y, x, y, x, y, x}])/1930319938560 + 
  (10432303345727*word[{y, y, x, x, y, x, y, x, y, y}])/257375991808 - 
  (54974644133129*word[{y, y, x, x, y, x, y, y, x, x}])/1930319938560 + 
  (497863310483*word[{y, y, x, x, y, x, y, y, x, y}])/148486149120 + 
  (132497599550243*word[{y, y, x, x, y, x, y, y, y, x}])/3860639877120 - 
  (107368759301*word[{y, y, x, x, y, x, y, y, y, y}])/2010749936 - 
  (510480962731*word[{y, y, x, x, y, y, x, x, x, x}])/148486149120 + 
  (4790339467103*word[{y, y, x, x, y, y, x, x, x, y}])/1286879959040 - 
  (387400015643*word[{y, y, x, x, y, y, x, x, y, x}])/257375991808 + 
  (30158318472601*word[{y, y, x, x, y, y, x, y, x, x}])/1930319938560 - 
  (146908317007*word[{y, y, x, x, y, y, x, y, x, y}])/12699473280 - 
  (197857302761*word[{y, y, x, x, y, y, x, y, y, x}])/18560768640 + 
  (790915229547*word[{y, y, x, x, y, y, x, y, y, y}])/40214998720 - 
  (23658294184981*word[{y, y, x, x, y, y, y, x, x, x}])/1930319938560 + 
  (7022557567559*word[{y, y, x, x, y, y, y, x, x, y}])/772127975424 + 
  (50289590676733*word[{y, y, x, x, y, y, y, x, y, x}])/3860639877120 - 
  25*word[{y, y, x, x, y, y, y, x, y, y}] + 
  (587508152587*word[{y, y, x, x, y, y, y, y, x, x}])/148486149120 + 
  (9475239035*word[{y, y, x, x, y, y, y, y, x, y}])/2539894656 - 
  (84587641393*word[{y, y, x, x, y, y, y, y, y, x}])/9280384320 + 
  (536179728213*word[{y, y, x, x, y, y, y, y, y, y}])/40214998720 + 
  (1215213578257*word[{y, y, x, y, x, x, x, x, x, x}])/80429997440 - 
  (2576997214453*word[{y, y, x, y, x, x, x, x, x, y}])/3860639877120 - 
  (8741811217583*word[{y, y, x, y, x, x, x, x, y, x}])/241289992320 + 
  (464340677929*word[{y, y, x, y, x, x, x, x, y, y}])/17468958720 + 
  (18513367845587*word[{y, y, x, y, x, x, x, y, x, x}])/772127975424 - 
  (3012050495119*word[{y, y, x, y, x, x, x, y, x, y}])/643439979520 + 
  (12660490040621*word[{y, y, x, y, x, x, x, y, y, x}])/965159969280 - 
  (18699940472797*word[{y, y, x, y, x, x, x, y, y, y}])/965159969280 - 
  (10732470071291*word[{y, y, x, y, x, x, y, x, x, x}])/321719989760 + 
  (189965965465*word[{y, y, x, y, x, x, y, x, x, y}])/29697229824 + 
  (1975186767371*word[{y, y, x, y, x, x, y, x, y, x}])/482579984640 - 
  (2233*word[{y, y, x, y, x, x, y, x, y, y}])/160 + 
  (30158318472601*word[{y, y, x, y, x, x, y, y, x, x}])/1930319938560 + 
  (23036084684593*word[{y, y, x, y, x, x, y, y, x, y}])/1930319938560 - 
  (4738355456273*word[{y, y, x, y, x, x, y, y, y, x}])/203191572480 + 
  (26561478343*word[{y, y, x, y, x, x, y, y, y, y}])/846631552 - 
  (10234458048759*word[{y, y, x, y, x, y, x, x, x, x}])/1286879959040 + 
  (12960803452263*word[{y, y, x, y, x, y, x, x, x, y}])/1286879959040 + 
  (35197174123859*word[{y, y, x, y, x, y, x, x, y, x}])/1286879959040 - 
  (44552838970811*word[{y, y, x, y, x, y, x, x, y, y}])/1286879959040 + 
  (267991222269*word[{y, y, x, y, x, y, x, y, x, x}])/321719989760 - 
  (153*word[{y, y, x, y, x, y, x, y, x, y}])/160 - 
  (204846530913*word[{y, y, x, y, x, y, x, y, y, x}])/20107499360 + 
  (150115740501*word[{y, y, x, y, x, y, x, y, y, y}])/10053749680 + 
  (2790315138653*word[{y, y, x, y, x, y, y, x, x, x}])/120644996160 - 
  (28286244542737*word[{y, y, x, y, x, y, y, x, x, y}])/1930319938560 - 
  (48629448122423*word[{y, y, x, y, x, y, y, x, y, x}])/1930319938560 + 
  (1783474429071*word[{y, y, x, y, x, y, y, x, y, y}])/40214998720 - 
  (8121417247331*word[{y, y, x, y, x, y, y, y, x, x}])/482579984640 - 
  (715816221179*word[{y, y, x, y, x, y, y, y, x, y}])/120644996160 + 
  (498830600625*word[{y, y, x, y, x, y, y, y, y, x}])/16085999488 - 
  (1717119681183*word[{y, y, x, y, x, y, y, y, y, y}])/40214998720 - 
  (305560672513*word[{y, y, x, y, y, x, x, x, x, x}])/227096463360 - 
  (2650002850847*word[{y, y, x, y, y, x, x, x, x, y}])/482579984640 + 
  (94924467955*word[{y, y, x, y, y, x, x, x, y, x}])/22709646336 + 
  (226148603639*word[{y, y, x, y, y, x, x, x, y, y}])/80429997440 - 
  (366014056987*word[{y, y, x, y, y, x, x, y, x, x}])/643439979520 + 
  (27228891281857*word[{y, y, x, y, y, x, x, y, x, y}])/3860639877120 - 
  (1027417*word[{y, y, x, y, y, x, x, y, y, x}])/237120 + 
  (9*word[{y, y, x, y, y, x, x, y, y, y}])/2 - 
  (26659011587201*word[{y, y, x, y, y, x, y, x, x, x}])/1930319938560 + 
  (151226656397*word[{y, y, x, y, y, x, y, x, x, y}])/60322498080 + 
  (84857080718287*word[{y, y, x, y, y, x, y, x, y, x}])/3860639877120 - 
  (1186281698079*word[{y, y, x, y, y, x, y, x, y, y}])/40214998720 + 
  (147216855781*word[{y, y, x, y, y, x, y, y, x, x}])/80429997440 - 
  (453*word[{y, y, x, y, y, x, y, y, x, y}])/80 - 
  (1400841159353*word[{y, y, x, y, y, x, y, y, y, x}])/120644996160 + 
  (27*word[{y, y, x, y, y, x, y, y, y, y}])/2 + 
  (3152928395977*word[{y, y, x, y, y, y, x, x, x, x}])/227096463360 + 
  (10202418824933*word[{y, y, x, y, y, y, x, x, x, y}])/965159969280 - 
  (38289007270463*word[{y, y, x, y, y, y, x, x, y, x}])/772127975424 + 
  (111*word[{y, y, x, y, y, y, x, x, y, y}])/4 + 
  (18513367845587*word[{y, y, x, y, y, y, x, y, x, x}])/772127975424 - 
  (292331815081*word[{y, y, x, y, y, y, x, y, x, y}])/120644996160 + 
  (184051*word[{y, y, x, y, y, y, x, y, y, x}])/14820 - 
  7*word[{y, y, x, y, y, y, x, y, y, y}] - 
  (29516052701581*word[{y, y, x, y, y, y, y, x, x, x}])/1930319938560 - 
  (69467967281*word[{y, y, x, y, y, y, y, x, x, y}])/48257998464 + 
  (5242154501*word[{y, y, x, y, y, y, y, x, y, x}])/618692288 - 
  33*word[{y, y, x, y, y, y, y, x, y, y}] + 
  (521930791129*word[{y, y, x, y, y, y, y, y, x, x}])/48257998464 + 
  (1795538928687*word[{y, y, x, y, y, y, y, y, x, y}])/40214998720 - 
  (1519436446917*word[{y, y, x, y, y, y, y, y, y, x}])/40214998720 + 
  36*word[{y, y, x, y, y, y, y, y, y, y}] - 
  (333*word[{y, y, y, x, x, x, x, x, x, x}])/80 - 
  (43508903773*word[{y, y, y, x, x, x, x, x, x, y}])/80429997440 + 
  (10256906984785*word[{y, y, y, x, x, x, x, x, y, x}])/772127975424 - 
  (727555810357*word[{y, y, y, x, x, x, x, x, y, y}])/75698821120 - 
  (29516052701581*word[{y, y, y, x, x, x, x, y, x, x}])/1930319938560 + 
  (10161791795*word[{y, y, y, x, x, x, x, y, x, y}])/743861248 + 
  (32859741309*word[{y, y, y, x, x, x, x, y, y, x}])/321719989760 - 
  (253*word[{y, y, y, x, x, x, x, y, y, y}])/160 + 
  (6129102988277*word[{y, y, y, x, x, x, y, x, x, x}])/241289992320 - 
  (6032843792483*word[{y, y, y, x, x, x, y, x, x, y}])/227096463360 - 
  (3545311398453*word[{y, y, y, x, x, x, y, x, y, x}])/257375991808 + 
  (9256140894719*word[{y, y, y, x, x, x, y, x, y, y}])/321719989760 - 
  (23658294184981*word[{y, y, y, x, x, x, y, y, x, x}])/1930319938560 + 
  (74480579011*word[{y, y, y, x, x, x, y, y, x, y}])/32171998976 + 
  (1408585498213*word[{y, y, y, x, x, x, y, y, y, x}])/80429997440 - 
  (121110120201*word[{y, y, y, x, x, x, y, y, y, y}])/4021499872 - 
  (866324658797*word[{y, y, y, x, x, y, x, x, x, x}])/49495383040 + 
  (12945495181091*word[{y, y, y, x, x, y, x, x, x, y}])/482579984640 + 
  (2479842361259*word[{y, y, y, x, x, y, x, x, y, x}])/386063987712 - 
  (89970635768731*word[{y, y, y, x, x, y, x, x, y, y}])/3860639877120 + 
  (2790315138653*word[{y, y, y, x, x, y, x, y, x, x}])/120644996160 - 
  (40974333149029*word[{y, y, y, x, x, y, x, y, x, y}])/1930319938560 - 
  (6417734951987*word[{y, y, y, x, x, y, x, y, y, x}])/257375991808 + 
  (3203603661491*word[{y, y, y, x, x, y, x, y, y, y}])/60322498080 - 
  (450471512191*word[{y, y, y, x, x, y, y, x, x, x}])/321719989760 - 
  (1368582019261*word[{y, y, y, x, x, y, y, x, x, y}])/3860639877120 + 
  (479469872767*word[{y, y, y, x, x, y, y, x, y, x}])/75698821120 - 
  (189*word[{y, y, y, x, x, y, y, x, y, y}])/20 - 
  (3379*word[{y, y, y, x, x, y, y, y, x, x}])/480 + 
  (549752290281*word[{y, y, y, x, x, y, y, y, x, y}])/40214998720 + 
  (171241*word[{y, y, y, x, x, y, y, y, y, x}])/47424 - 
  (99997245873*word[{y, y, y, x, x, y, y, y, y, y}])/8042999744 + 
  (73253738445019*word[{y, y, y, x, y, x, x, x, x, x}])/3860639877120 - 
  (23149357436399*word[{y, y, y, x, y, x, x, x, x, y}])/1286879959040 - 
  (78959650989833*word[{y, y, y, x, y, x, x, x, y, x}])/3860639877120 + 
  (130075863973903*word[{y, y, y, x, y, x, x, x, y, y}])/3860639877120 - 
  (26659011587201*word[{y, y, y, x, y, x, x, y, x, x}])/1930319938560 - 
  (5858378974913*word[{y, y, y, x, y, x, x, y, x, y}])/1930319938560 + 
  (1163922159001*word[{y, y, y, x, y, x, x, y, y, x}])/45419292672 - 
  (3004539417827*word[{y, y, y, x, y, x, x, y, y, y}])/60322498080 - 
  (12201886106699*word[{y, y, y, x, y, x, y, x, x, x}])/643439979520 + 
  (20266485381083*word[{y, y, y, x, y, x, y, x, x, y}])/643439979520 + 
  (5953135322567*word[{y, y, y, x, y, x, y, x, y, x}])/643439979520 - 
  (249647862333*word[{y, y, y, x, y, x, y, x, y, y}])/10053749680 + 
  (4647396959879*word[{y, y, y, x, y, x, y, y, x, x}])/160859994880 - 
  (184284444343*word[{y, y, y, x, y, x, y, y, x, y}])/9280384320 - 
  (763161298591*word[{y, y, y, x, y, x, y, y, y, x}])/24128999232 + 
  (499986229365*word[{y, y, y, x, y, x, y, y, y, y}])/8042999744 - 
  (33407459141359*word[{y, y, y, x, y, y, x, x, x, x}])/3860639877120 - 
  (12069779275987*word[{y, y, y, x, y, y, x, x, x, y}])/772127975424 + 
  (33046977468559*word[{y, y, y, x, y, y, x, x, y, x}])/772127975424 - 
  (901506476027*word[{y, y, y, x, y, y, x, x, y, y}])/40214998720 - 
  (10732470071291*word[{y, y, y, x, y, y, x, y, x, x}])/321719989760 + 
  (3120330071743*word[{y, y, y, x, y, y, x, y, x, y}])/120644996160 + 
  (43418940839*word[{y, y, y, x, y, y, x, y, y, x}])/40214998720 - 
  11*word[{y, y, y, x, y, y, x, y, y, y}] + 
  (6129102988277*word[{y, y, y, x, y, y, y, x, x, x}])/241289992320 - 
  (48793041017*word[{y, y, y, x, y, y, y, x, x, y}])/3093461440 - 
  (452876815325*word[{y, y, y, x, y, y, y, x, y, x}])/24128999232 + 
  51*word[{y, y, y, x, y, y, y, x, y, y}] - 
  (491512339907*word[{y, y, y, x, y, y, y, y, x, x}])/24128999232 - 
  (421566981861*word[{y, y, y, x, y, y, y, y, x, y}])/8042999744 + 
  (488071983521*word[{y, y, y, x, y, y, y, y, y, x}])/8042999744 - 
  84*word[{y, y, y, x, y, y, y, y, y, y}] - 
  (973*word[{y, y, y, y, x, x, x, x, x, x}])/160 + 
  (7492787381087*word[{y, y, y, y, x, x, x, x, x, y}])/1286879959040 + 
  (4484380428881*word[{y, y, y, y, x, x, x, x, y, x}])/1286879959040 - 
  (5536042021863*word[{y, y, y, y, x, x, x, x, y, y}])/643439979520 + 
  (3152928395977*word[{y, y, y, y, x, x, x, y, x, x}])/227096463360 - 
  (938187796077*word[{y, y, y, y, x, x, x, y, x, y}])/98990766080 - 
  (26805167557409*word[{y, y, y, y, x, x, x, y, y, x}])/1930319938560 + 
  (588961914033*word[{y, y, y, y, x, x, x, y, y, y}])/20107499360 - 
  (33407459141359*word[{y, y, y, y, x, x, y, x, x, x}])/3860639877120 + 
  (313658310499*word[{y, y, y, y, x, x, y, x, x, y}])/33865262080 + 
  (114096139363*word[{y, y, y, y, x, x, y, x, y, x}])/9280384320 - 
  (122330326259*word[{y, y, y, y, x, x, y, x, y, y}])/4233157760 - 
  (510480962731*word[{y, y, y, y, x, x, y, y, x, x}])/148486149120 - 
  (135941204323*word[{y, y, y, y, x, x, y, y, x, y}])/241289992320 + 
  (106006294963*word[{y, y, y, y, x, x, y, y, y, x}])/120644996160 + 
  (42718997674543*word[{y, y, y, y, x, y, x, x, x, x}])/1930319938560 - 
  (649312733137*word[{y, y, y, y, x, y, x, x, x, y}])/40214998720 - 
  (69042324462667*word[{y, y, y, y, x, y, x, x, y, x}])/1930319938560 + 
  (110133540463*word[{y, y, y, y, x, y, x, x, y, y}])/2010749936 - 
  (10234458048759*word[{y, y, y, y, x, y, x, y, x, x}])/1286879959040 + 
  (753*word[{y, y, y, y, x, y, x, y, x, y}])/80 + 
  (104481566233*word[{y, y, y, y, x, y, x, y, y, x}])/3712153728 - 
  (455749730773*word[{y, y, y, y, x, y, x, y, y, y}])/8042999744 - 
  (866324658797*word[{y, y, y, y, x, y, y, x, x, x}])/49495383040 + 
  (499843411463*word[{y, y, y, y, x, y, y, x, x, y}])/30161249040 + 
  (1706154256549*word[{y, y, y, y, x, y, y, x, y, x}])/241289992320 - 
  30*word[{y, y, y, y, x, y, y, x, y, y}] + 
  (3499389868607*word[{y, y, y, y, x, y, y, y, x, x}])/120644996160 + 
  (216470488389*word[{y, y, y, y, x, y, y, y, x, y}])/8042999744 - 
  (251*word[{y, y, y, y, x, y, y, y, y, x}])/4 + 
  126*word[{y, y, y, y, x, y, y, y, y, y}] - 
  (9387*word[{y, y, y, y, y, x, x, x, x, x}])/1280 + 
  (1727984043915*word[{y, y, y, y, y, x, x, x, x, y}])/257375991808 + 
  (46886129845393*word[{y, y, y, y, y, x, x, x, y, x}])/3860639877120 - 
  (1829721677599*word[{y, y, y, y, y, x, x, x, y, y}])/80429997440 - 
  (305560672513*word[{y, y, y, y, y, x, x, y, x, x}])/227096463360 + 
  (597319877473*word[{y, y, y, y, y, x, x, y, x, y}])/60322498080 - 
  (36456991853*word[{y, y, y, y, y, x, x, y, y, x}])/6032249808 + 
  (455749730773*word[{y, y, y, y, y, x, x, y, y, y}])/40214998720 + 
  (73253738445019*word[{y, y, y, y, y, x, y, x, x, x}])/3860639877120 - 
  (917517158681*word[{y, y, y, y, y, x, y, x, x, y}])/30161249040 - 
  (64220180587*word[{y, y, y, y, y, x, y, x, y, x}])/4021499872 + 
  (1849829176959*word[{y, y, y, y, y, x, y, x, y, y}])/40214998720 - 
  (410788319383*word[{y, y, y, y, y, x, y, y, x, x}])/18560768640 - 
  (166831480527*word[{y, y, y, y, y, x, y, y, x, y}])/40214998720 + 
  (360464489471*word[{y, y, y, y, y, x, y, y, y, x}])/8042999744 - 
  126*word[{y, y, y, y, y, x, y, y, y, y}] - 
  (973*word[{y, y, y, y, y, y, x, x, x, x}])/160 + 
  (176990975835*word[{y, y, y, y, y, y, x, x, x, y}])/16085999488 + 
  (15210037061*word[{y, y, y, y, y, y, x, x, y, x}])/5026874840 - 
  (536179728213*word[{y, y, y, y, y, y, x, x, y, y}])/40214998720 + 
  (1215213578257*word[{y, y, y, y, y, y, x, y, x, x}])/80429997440 - 
  (279*word[{y, y, y, y, y, y, x, y, x, y}])/20 - 
  (873355976923*word[{y, y, y, y, y, y, x, y, y, x}])/40214998720 + 
  84*word[{y, y, y, y, y, y, x, y, y, y}] - 
  (333*word[{y, y, y, y, y, y, y, x, x, x}])/80 + 
  (23333695551*word[{y, y, y, y, y, y, y, x, x, y}])/4021499872 + 
  (32967302657*word[{y, y, y, y, y, y, y, x, y, x}])/4021499872 - 
  36*word[{y, y, y, y, y, y, y, x, y, y}] - 
  (7*word[{y, y, y, y, y, y, y, y, x, x}])/4 + 
  9*word[{y, y, y, y, y, y, y, y, x, y}] - 
  word[{y, y, y, y, y, y, y, y, y, x}], 
 word[{x, x, x, x, x, x, x, x, x, x, y}] - 
  10*word[{x, x, x, x, x, x, x, x, x, y, x}] + 
  5*word[{x, x, x, x, x, x, x, x, x, y, y}] + 
  45*word[{x, x, x, x, x, x, x, x, y, x, x}] - 
  28*word[{x, x, x, x, x, x, x, x, y, x, y}] - 
  17*word[{x, x, x, x, x, x, x, x, y, y, x}] + 
  15*word[{x, x, x, x, x, x, x, x, y, y, y}] - 
  120*word[{x, x, x, x, x, x, x, y, x, x, x}] + 
  82*word[{x, x, x, x, x, x, x, y, x, x, y}] + 
  60*word[{x, x, x, x, x, x, x, y, x, y, x}] - 
  (425314163*word[{x, x, x, x, x, x, x, y, x, y, y}])/7367616 + 
  38*word[{x, x, x, x, x, x, x, y, y, x, x}] - 
  (97786573*word[{x, x, x, x, x, x, x, y, y, x, y}])/3683808 - 
  (263226611*word[{x, x, x, x, x, x, x, y, y, y, x}])/7367616 + 
  30*word[{x, x, x, x, x, x, x, y, y, y, y}] + 
  210*word[{x, x, x, x, x, x, y, x, x, x, x}] - 
  (331*word[{x, x, x, x, x, x, y, x, x, x, y}])/2 - 
  (155*word[{x, x, x, x, x, x, y, x, x, y, x}])/2 + 
  (1470085531*word[{x, x, x, x, x, x, y, x, x, y, y}])/14735232 - 
  (265*word[{x, x, x, x, x, x, y, x, y, x, x}])/2 + 
  (344217979*word[{x, x, x, x, x, x, y, x, y, x, y}])/3683808 + 
  (204669413*word[{x, x, x, x, x, x, y, x, y, y, x}])/1841904 - 
  (2793113557*word[{x, x, x, x, x, x, y, x, y, y, y}])/29470464 - 
  (89*word[{x, x, x, x, x, x, y, y, x, x, x}])/2 + 
  (320245157*word[{x, x, x, x, x, x, y, y, x, x, y}])/7367616 + 
  (20042875*word[{x, x, x, x, x, x, y, y, x, y, x}])/3683808 - 
  (196428277*word[{x, x, x, x, x, x, y, y, x, y, y}])/9823488 + 
  (983822875*word[{x, x, x, x, x, x, y, y, y, x, x}])/14735232 - 
  (167583211*word[{x, x, x, x, x, x, y, y, y, x, y}])/3274496 - 
  (1298150153*word[{x, x, x, x, x, x, y, y, y, y, x}])/29470464 + 
  42*word[{x, x, x, x, x, x, y, y, y, y, y}] - 
  252*word[{x, x, x, x, x, y, x, x, x, x, x}] + 
  (461*word[{x, x, x, x, x, y, x, x, x, x, y}])/2 + 
  71*word[{x, x, x, x, x, y, x, x, x, y, x}] - 
  (1020120001*word[{x, x, x, x, x, y, x, x, x, y, y}])/7367616 + 
  126*word[{x, x, x, x, x, y, x, x, y, x, x}] - 
  (9983531*word[{x, x, x, x, x, y, x, x, y, x, y}])/153492 - 
  (145114517*word[{x, x, x, x, x, y, x, x, y, y, x}])/1227936 + 
  (972264787*word[{x, x, x, x, x, y, x, x, y, y, y}])/9823488 + 
  181*word[{x, x, x, x, x, y, x, y, x, x, x}] - 
  (70925473*word[{x, x, x, x, x, y, x, y, x, x, y}])/409312 - 
  84*word[{x, x, x, x, x, y, x, y, x, y, x}] + 
  (420705671*word[{x, x, x, x, x, y, x, y, x, y, y}])/3683808 - 
  (212650997*word[{x, x, x, x, x, y, x, y, y, x, x}])/1227936 + 
  (971285207*word[{x, x, x, x, x, y, x, y, y, x, y}])/7367616 + 
  (153096101*word[{x, x, x, x, x, y, x, y, y, y, x}])/1227936 - 
  (444536227*word[{x, x, x, x, x, y, x, y, y, y, y}])/3683808 + 
  (43*word[{x, x, x, x, x, y, y, x, x, x, x}])/2 - 
  (90548111*word[{x, x, x, x, x, y, y, x, x, x, y}])/3683808 - 
  (5640209*word[{x, x, x, x, x, y, y, x, x, y, x}])/409312 + 
  (729683281*word[{x, x, x, x, x, y, y, x, x, y, y}])/29470464 + 
  (6056383*word[{x, x, x, x, x, y, y, x, y, x, x}])/153492 - 
  (279360145*word[{x, x, x, x, x, y, y, x, y, x, y}])/7367616 - 
  (42965591*word[{x, x, x, x, x, y, y, x, y, y, x}])/7367616 + 
  (383272283*word[{x, x, x, x, x, y, y, x, y, y, y}])/29470464 - 
  (655423009*word[{x, x, x, x, x, y, y, y, x, x, x}])/7367616 + 
  (2388873715*word[{x, x, x, x, x, y, y, y, x, x, y}])/29470464 + 
  (125337143*word[{x, x, x, x, x, y, y, y, x, y, x}])/2455872 - 
  (1977921277*word[{x, x, x, x, x, y, y, y, x, y, y}])/29470464 + 
  (1391205571*word[{x, x, x, x, x, y, y, y, y, x, x}])/29470464 - 
  (901592375*word[{x, x, x, x, x, y, y, y, y, x, y}])/29470464 - 
  (152669527*word[{x, x, x, x, x, y, y, y, y, y, x}])/3274496 + 
  42*word[{x, x, x, x, x, y, y, y, y, y, y}] + 
  210*word[{x, x, x, x, y, x, x, x, x, x, x}] - 
  (463*word[{x, x, x, x, y, x, x, x, x, x, y}])/2 + 
  5*word[{x, x, x, x, y, x, x, x, x, y, x}] + 
  (857160173*word[{x, x, x, x, y, x, x, x, x, y, y}])/7367616 - 
  (375*word[{x, x, x, x, y, x, x, x, y, x, x}])/2 + 
  (63747117*word[{x, x, x, x, y, x, x, x, y, x, y}])/818624 + 
  (2385*word[{x, x, x, x, y, x, x, x, y, y, x}])/16 - 
  (199118119*word[{x, x, x, x, y, x, x, x, y, y, y}])/1637248 - 
  (45*word[{x, x, x, x, y, x, x, y, x, x, x}])/2 + 
  (1119631493*word[{x, x, x, x, y, x, x, y, x, x, y}])/14735232 - 
  (111189053*word[{x, x, x, x, y, x, x, y, x, y, x}])/1841904 + 
  (62275727*word[{x, x, x, x, y, x, x, y, x, y, y}])/29470464 + 
  (751742971*word[{x, x, x, x, y, x, x, y, y, x, x}])/7367616 - 
  (840008335*word[{x, x, x, x, y, x, x, y, y, x, y}])/9823488 - 
  (1373844101*word[{x, x, x, x, y, x, x, y, y, y, x}])/29470464 + 
  (1787763349*word[{x, x, x, x, y, x, x, y, y, y, y}])/29470464 - 
  215*word[{x, x, x, x, y, x, y, x, x, x, x}] + 
  (157230199*word[{x, x, x, x, y, x, y, x, x, x, y}])/818624 + 
  (127305713*word[{x, x, x, x, y, x, y, x, x, y, x}])/920952 - 
  (4843282183*word[{x, x, x, x, y, x, y, x, x, y, y}])/29470464 + 
  (243377467*word[{x, x, x, x, y, x, y, x, y, x, x}])/1841904 - 
  (190958705*word[{x, x, x, x, y, x, y, x, y, x, y}])/2455872 - 
  (1243677367*word[{x, x, x, x, y, x, y, x, y, y, x}])/7367616 + 
  (3732786143*word[{x, x, x, x, y, x, y, x, y, y, y}])/29470464 + 
  (2825*word[{x, x, x, x, y, x, y, y, x, x, x}])/16 - 
  (1705634635*word[{x, x, x, x, y, x, y, y, x, x, y}])/9823488 - 
  (465085465*word[{x, x, x, x, y, x, y, y, x, y, x}])/7367616 + 
  (598750753*word[{x, x, x, x, y, x, y, y, x, y, y}])/4911744 - 
  (488266255*word[{x, x, x, x, y, x, y, y, y, x, x}])/3274496 + 
  (714012029*word[{x, x, x, x, y, x, y, y, y, x, y}])/7367616 + 
  (4024583605*word[{x, x, x, x, y, x, y, y, y, y, x}])/29470464 - 
  (444536227*word[{x, x, x, x, y, x, y, y, y, y, y}])/3683808 + 
  (43*word[{x, x, x, x, y, y, x, x, x, x, x}])/2 - 
  (22777661*word[{x, x, x, x, y, y, x, x, x, x, y}])/3683808 - 
  (36374377*word[{x, x, x, x, y, y, x, x, x, y, x}])/818624 + 
  (317950241*word[{x, x, x, x, y, y, x, x, x, y, y}])/14735232 + 
  (471281285*word[{x, x, x, x, y, y, x, x, y, x, x}])/14735232 - 
  (39962311*word[{x, x, x, x, y, y, x, x, y, x, y}])/3274496 - 
  (353174869*word[{x, x, x, x, y, y, x, x, y, y, x}])/29470464 + 
  (264666125*word[{x, x, x, x, y, y, x, x, y, y, y}])/29470464 - 
  (107345299*word[{x, x, x, x, y, y, x, y, x, x, x}])/818624 + 
  (943378435*word[{x, x, x, x, y, y, x, y, x, x, y}])/9823488 + 
  (734439587*word[{x, x, x, x, y, y, x, y, x, y, x}])/7367616 - 
  (914547521*word[{x, x, x, x, y, y, x, y, x, y, y}])/9823488 + 
  (1801306339*word[{x, x, x, x, y, y, x, y, y, x, x}])/29470464 - 
  (61573891*word[{x, x, x, x, y, y, x, y, y, x, y}])/1637248 - 
  (2326507207*word[{x, x, x, x, y, y, x, y, y, y, x}])/29470464 + 
  (1787763349*word[{x, x, x, x, y, y, x, y, y, y, y}])/29470464 + 
  (735594509*word[{x, x, x, x, y, y, y, x, x, x, x}])/7367616 - 
  (1360097317*word[{x, x, x, x, y, y, y, x, x, x, y}])/14735232 - 
  (1497016073*word[{x, x, x, x, y, y, y, x, x, y, x}])/29470464 + 
  (2063109497*word[{x, x, x, x, y, y, y, x, x, y, y}])/29470464 - 
  (311311829*word[{x, x, x, x, y, y, y, x, y, x, x}])/3274496 + 
  (1739443385*word[{x, x, x, x, y, y, y, x, y, x, y}])/29470464 + 
  (3175082051*word[{x, x, x, x, y, y, y, x, y, y, x}])/29470464 - 
  (38828327*word[{x, x, x, x, y, y, y, x, y, y, y}])/460476 - 
  (260188573*word[{x, x, x, x, y, y, y, y, x, x, x}])/14735232 + 
  (792586771*word[{x, x, x, x, y, y, y, y, x, x, y}])/29470464 - 
  (282186565*word[{x, x, x, x, y, y, y, y, x, y, x}])/14735232 - 
  (15477421*word[{x, x, x, x, y, y, y, y, x, y, y}])/3683808 + 
  (213445283*word[{x, x, x, x, y, y, y, y, y, x, x}])/4911744 - 
  (216733523*word[{x, x, x, x, y, y, y, y, y, x, y}])/7367616 - 
  (944504585*word[{x, x, x, x, y, y, y, y, y, y, x}])/29470464 + 
  30*word[{x, x, x, x, y, y, y, y, y, y, y}] - 
  120*word[{x, x, x, y, x, x, x, x, x, x, x}] + 
  (329*word[{x, x, x, y, x, x, x, x, x, x, y}])/2 - 
  61*word[{x, x, x, y, x, x, x, x, x, y, x}] - 
  (533857345*word[{x, x, x, y, x, x, x, x, x, y, y}])/7367616 + 
  (285*word[{x, x, x, y, x, x, x, x, y, x, x}])/2 - 
  (167*word[{x, x, x, y, x, x, x, x, y, x, y}])/16 - 
  (75828275*word[{x, x, x, y, x, x, x, x, y, y, x}])/818624 + 
  (109996885*word[{x, x, x, y, x, x, x, x, y, y, y}])/1637248 + 
  60*word[{x, x, x, y, x, x, x, y, x, x, x}] - 
  (538696075*word[{x, x, x, y, x, x, x, y, x, x, y}])/3683808 + 
  (20935757*word[{x, x, x, y, x, x, x, y, x, y, x}])/920952 + 
  (582478615*word[{x, x, x, y, x, x, x, y, x, y, y}])/14735232 - 
  (457652299*word[{x, x, x, y, x, x, x, y, y, x, x}])/3683808 + 
  (291035489*word[{x, x, x, y, x, x, x, y, y, x, y}])/2455872 + 
  (879672875*word[{x, x, x, y, x, x, x, y, y, y, x}])/14735232 - 
  (38828327*word[{x, x, x, y, x, x, x, y, y, y, y}])/460476 - 
  (45*word[{x, x, x, y, x, x, y, x, x, x, x}])/2 + 
  (84666739*word[{x, x, x, y, x, x, y, x, x, x, y}])/1841904 - 
  (5771851*word[{x, x, x, y, x, x, y, x, x, y, x}])/1841904 + 
  (1035449*word[{x, x, x, y, x, x, y, x, x, y, y}])/2455872 + 
  (82671343*word[{x, x, x, y, x, x, y, x, y, x, x}])/920952 - 
  (925018565*word[{x, x, x, y, x, x, y, x, y, x, y}])/7367616 - 
  (11458519*word[{x, x, x, y, x, x, y, x, y, y, x}])/4911744 + 
  (1881524489*word[{x, x, x, y, x, x, y, x, y, y, y}])/29470464 - 
  (153738139*word[{x, x, x, y, x, x, y, y, x, x, x}])/3683808 + 
  (436777387*word[{x, x, x, y, x, x, y, y, x, x, y}])/7367616 - 
  (15943535*word[{x, x, x, y, x, x, y, y, x, y, x}])/2455872 - 
  (599933705*word[{x, x, x, y, x, x, y, y, x, y, y}])/9823488 + 
  (29838293*word[{x, x, x, y, x, x, y, y, y, x, x}])/3683808 + 
  (1144278155*word[{x, x, x, y, x, x, y, y, y, x, y}])/29470464 - 
  (922016141*word[{x, x, x, y, x, x, y, y, y, y, x}])/29470464 + 
  (383272283*word[{x, x, x, y, x, x, y, y, y, y, y}])/29470464 + 
  181*word[{x, x, x, y, x, y, x, x, x, x, x}] - 
  (166944905*word[{x, x, x, y, x, y, x, x, x, x, y}])/818624 - 
  (20475281*word[{x, x, x, y, x, y, x, x, x, y, x}])/460476 + 
  (922371881*word[{x, x, x, y, x, y, x, x, x, y, y}])/7367616 - 
  (380599315*word[{x, x, x, y, x, y, x, x, y, x, x}])/1841904 + 
  (1888173401*word[{x, x, x, y, x, y, x, x, y, x, y}])/14735232 + 
  (250192699*word[{x, x, x, y, x, y, x, x, y, y, x}])/1637248 - 
  (2141085299*word[{x, x, x, y, x, y, x, x, y, y, y}])/14735232 - 
  (90499435*word[{x, x, x, y, x, y, x, y, x, x, x}])/920952 + 
  (2032339709*word[{x, x, x, y, x, y, x, y, x, x, y}])/14735232 + 
  30*word[{x, x, x, y, x, y, x, y, x, y, x}] - 
  (214550907*word[{x, x, x, y, x, y, x, y, x, y, y}])/3274496 + 
  (1268161127*word[{x, x, x, y, x, y, x, y, y, x, x}])/7367616 - 
  (1706887531*word[{x, x, x, y, x, y, x, y, y, x, y}])/9823488 - 
  (1539115799*word[{x, x, x, y, x, y, x, y, y, y, x}])/14735232 + 
  (3732786143*word[{x, x, x, y, x, y, x, y, y, y, y}])/29470464 - 
  (107345299*word[{x, x, x, y, x, y, y, x, x, x, x}])/818624 + 
  (318941719*word[{x, x, x, y, x, y, y, x, x, x, y}])/2455872 + 
  (237802537*word[{x, x, x, y, x, y, y, x, x, y, x}])/4911744 - 
  (162995519*word[{x, x, x, y, x, y, y, x, x, y, y}])/1637248 + 
  (1021566979*word[{x, x, x, y, x, y, y, x, y, x, x}])/14735232 + 
  (24578975*word[{x, x, x, y, x, y, y, x, y, x, y}])/9823488 - 
  (21148305*word[{x, x, x, y, x, y, y, x, y, y, x}])/204656 + 
  (1881524489*word[{x, x, x, y, x, y, y, x, y, y, y}])/29470464 + 
  (554688557*word[{x, x, x, y, x, y, y, y, x, x, x}])/4911744 - 
  (969731527*word[{x, x, x, y, x, y, y, y, x, x, y}])/7367616 - 
  (453985445*word[{x, x, x, y, x, y, y, y, x, y, x}])/14735232 + 
  (1254936517*word[{x, x, x, y, x, y, y, y, x, y, y}])/14735232 - 
  (3611371865*word[{x, x, x, y, x, y, y, y, y, x, x}])/29470464 + 
  (2423300867*word[{x, x, x, y, x, y, y, y, y, x, y}])/29470464 + 
  (2911130165*word[{x, x, x, y, x, y, y, y, y, y, x}])/29470464 - 
  (2793113557*word[{x, x, x, y, x, y, y, y, y, y, y}])/29470464 - 
  (89*word[{x, x, x, y, y, x, x, x, x, x, x}])/2 + 
  (152583217*word[{x, x, x, y, y, x, x, x, x, x, y}])/3683808 + 
  (17654807*word[{x, x, x, y, y, x, x, x, x, y, x}])/818624 - 
  (383493271*word[{x, x, x, y, y, x, x, x, x, y, y}])/14735232 + 
  (125188627*word[{x, x, x, y, y, x, x, x, y, x, x}])/1841904 - 
  (19532479*word[{x, x, x, y, y, x, x, x, y, x, y}])/306984 - 
  (322506325*word[{x, x, x, y, y, x, x, x, y, y, x}])/7367616 + 
  (771689467*word[{x, x, x, y, y, x, x, x, y, y, y}])/14735232 - 
  (153738139*word[{x, x, x, y, y, x, x, y, x, x, x}])/3683808 + 
  (318822517*word[{x, x, x, y, y, x, x, y, x, x, y}])/7367616 + 
  (40948345*word[{x, x, x, y, y, x, x, y, x, y, x}])/1637248 - 
  (34814711*word[{x, x, x, y, y, x, x, y, x, y, y}])/818624 + 
  (5279573*word[{x, x, x, y, y, x, x, y, y, x, x}])/7367616 - 
  (257589*word[{x, x, x, y, y, x, x, y, y, x, y}])/204656 - 
  (29052073*word[{x, x, x, y, y, x, x, y, y, y, x}])/7367616 + 
  (264666125*word[{x, x, x, y, y, x, x, y, y, y, y}])/29470464 + 
  (2825*word[{x, x, x, y, y, x, y, x, x, x, x}])/16 - 
  (218354539*word[{x, x, x, y, y, x, y, x, x, x, y}])/1227936 - 
  (369045661*word[{x, x, x, y, y, x, y, x, x, y, x}])/4911744 + 
  (158279285*word[{x, x, x, y, y, x, y, x, x, y, y}])/1227936 - 
  (1210092475*word[{x, x, x, y, y, x, y, x, y, x, x}])/7367616 + 
  (647296019*word[{x, x, x, y, y, x, y, x, y, x, y}])/4911744 + 
  (1310335271*word[{x, x, x, y, y, x, y, x, y, y, x}])/9823488 - 
  (2141085299*word[{x, x, x, y, y, x, y, x, y, y, y}])/14735232 - 
  (623311379*word[{x, x, x, y, y, x, y, y, x, x, x}])/7367616 + 
  (5559*word[{x, x, x, y, y, x, y, y, x, x, y}])/64 + 
  (69424455*word[{x, x, x, y, y, x, y, y, x, y, x}])/3274496 - 
  (32125685*word[{x, x, x, y, y, x, y, y, x, y, y}])/920952 + 
  (4030425551*word[{x, x, x, y, y, x, y, y, y, x, x}])/29470464 - 
  (1800052079*word[{x, x, x, y, y, x, y, y, y, x, y}])/14735232 - 
  (2502875113*word[{x, x, x, y, y, x, y, y, y, y, x}])/29470464 + 
  (972264787*word[{x, x, x, y, y, x, y, y, y, y, y}])/9823488 - 
  (655423009*word[{x, x, x, y, y, y, x, x, x, x, x}])/7367616 + 
  (1421937719*word[{x, x, x, y, y, y, x, x, x, x, y}])/14735232 + 
  (229621273*word[{x, x, x, y, y, y, x, x, x, y, x}])/7367616 - 
  (1096873625*word[{x, x, x, y, y, y, x, x, x, y, y}])/14735232 + 
  (251254235*word[{x, x, x, y, y, y, x, x, y, x, x}])/3683808 - 
  (42807409*word[{x, x, x, y, y, y, x, x, y, x, y}])/1841904 - 
  (231382649*word[{x, x, x, y, y, y, x, x, y, y, x}])/3683808 + 
  (771689467*word[{x, x, x, y, y, y, x, x, y, y, y}])/14735232 + 
  (554688557*word[{x, x, x, y, y, y, x, y, x, x, x}])/4911744 - 
  (2010594587*word[{x, x, x, y, y, y, x, y, x, x, y}])/14735232 - 
  (1503071143*word[{x, x, x, y, y, y, x, y, x, y, x}])/29470464 + 
  (2722668353*word[{x, x, x, y, y, y, x, y, x, y, y}])/29470464 - 
  (4190392285*word[{x, x, x, y, y, y, x, y, y, x, x}])/29470464 + 
  (918203159*word[{x, x, x, y, y, y, x, y, y, x, y}])/7367616 + 
  (714614741*word[{x, x, x, y, y, y, x, y, y, y, x}])/7367616 - 
  (199118119*word[{x, x, x, y, y, y, x, y, y, y, y}])/1637248 - 
  (260188573*word[{x, x, x, y, y, y, y, x, x, x, x}])/14735232 + 
  (339723713*word[{x, x, x, y, y, y, y, x, x, x, y}])/14735232 + 
  (32909959*word[{x, x, x, y, y, y, y, x, x, y, x}])/7367616 - 
  (127532219*word[{x, x, x, y, y, y, y, x, x, y, y}])/14735232 + 
  (1890217393*word[{x, x, x, y, y, y, y, x, y, x, x}])/29470464 - 
  (35762935*word[{x, x, x, y, y, y, y, x, y, x, y}])/460476 - 
  (910285279*word[{x, x, x, y, y, y, y, x, y, y, x}])/29470464 + 
  (109996885*word[{x, x, x, y, y, y, y, x, y, y, y}])/1637248 - 
  (180086977*word[{x, x, x, y, y, y, y, y, x, x, x}])/4911744 + 
  (1259842703*word[{x, x, x, y, y, y, y, y, x, x, y}])/29470464 + 
  (740869457*word[{x, x, x, y, y, y, y, y, x, y, x}])/29470464 - 
  (557514475*word[{x, x, x, y, y, y, y, y, x, y, y}])/9823488 + 
  (340360073*word[{x, x, x, y, y, y, y, y, y, x, x}])/29470464 + 
  (75812879*word[{x, x, x, y, y, y, y, y, y, x, y}])/9823488 - 
  (152712371*word[{x, x, x, y, y, y, y, y, y, y, x}])/7367616 + 
  15*word[{x, x, x, y, y, y, y, y, y, y, y}] + 
  45*word[{x, x, y, x, x, x, x, x, x, x, x}] - 
  83*word[{x, x, y, x, x, x, x, x, x, x, y}] + 
  (175*word[{x, x, y, x, x, x, x, x, x, y, x}])/2 + 
  (254428891*word[{x, x, y, x, x, x, x, x, x, y, y}])/14735232 - 
  171*word[{x, x, y, x, x, x, x, x, y, x, x}] + 
  (43987627*word[{x, x, y, x, x, x, x, x, y, x, y}])/1227936 + 
  (11965825*word[{x, x, y, x, x, x, x, x, y, y, x}])/153492 - 
  (557514475*word[{x, x, y, x, x, x, x, x, y, y, y}])/9823488 + 
  (285*word[{x, x, y, x, x, x, x, y, x, x, x}])/2 - 
  (18172901*word[{x, x, y, x, x, x, x, y, x, x, y}])/7367616 - 
  (263146133*word[{x, x, y, x, x, x, x, y, x, y, x}])/1841904 + 
  (2510239157*word[{x, x, y, x, x, x, x, y, x, y, y}])/29470464 + 
  (228149957*word[{x, x, y, x, x, x, x, y, y, x, x}])/14735232 - 
  (142314649*word[{x, x, y, x, x, x, x, y, y, x, y}])/3274496 + 
  (1193478019*word[{x, x, y, x, x, x, x, y, y, y, x}])/29470464 - 
  (15477421*word[{x, x, y, x, x, x, x, y, y, y, y}])/3683808 - 
  (375*word[{x, x, y, x, x, x, y, x, x, x, x}])/2 + 
  (373046405*word[{x, x, y, x, x, x, y, x, x, x, y}])/3683808 + 
  (133323703*word[{x, x, y, x, x, x, y, x, x, y, x}])/920952 - 
  (218409435*word[{x, x, y, x, x, x, y, x, x, y, y}])/1637248 + 
  (196837589*word[{x, x, y, x, x, x, y, x, y, x, x}])/1841904 - 
  (144270311*word[{x, x, y, x, x, x, y, x, y, x, y}])/7367616 - 
  (283111523*word[{x, x, y, x, x, x, y, x, y, y, x}])/1637248 + 
  (1254936517*word[{x, x, y, x, x, x, y, x, y, y, y}])/14735232 + 
  (125188627*word[{x, x, y, x, x, x, y, y, x, x, x}])/1841904 - 
  (311220931*word[{x, x, y, x, x, x, y, y, x, x, y}])/3683808 + 
  (16888825*word[{x, x, y, x, x, x, y, y, x, y, x}])/2455872 + 
  (118136937*word[{x, x, y, x, x, x, y, y, x, y, y}])/1637248 - 
  (1289651953*word[{x, x, y, x, x, x, y, y, y, x, x}])/14735232 + 
  (161496989*word[{x, x, y, x, x, x, y, y, y, x, y}])/7367616 + 
  (20843675*word[{x, x, y, x, x, x, y, y, y, y, x}])/230238 - 
  (1977921277*word[{x, x, y, x, x, x, y, y, y, y, y}])/29470464 + 
  126*word[{x, x, y, x, x, y, x, x, x, x, x}] - 
  (1068550459*word[{x, x, y, x, x, y, x, x, x, x, y}])/14735232 - 
  (279294595*word[{x, x, y, x, x, y, x, x, x, y, x}])/1841904 + 
  (584032355*word[{x, x, y, x, x, y, x, x, x, y, y}])/4911744 + 
  15*word[{x, x, y, x, x, y, x, x, y, x, x}] - 
  (543680833*word[{x, x, y, x, x, y, x, x, y, x, y}])/29470464 + 
  (1787931769*word[{x, x, y, x, x, y, x, x, y, y, x}])/29470464 - 
  (32125685*word[{x, x, y, x, x, y, x, x, y, y, y}])/920952 - 
  (380599315*word[{x, x, y, x, x, y, x, y, x, x, x}])/1841904 + 
  (4629278321*word[{x, x, y, x, x, y, x, y, x, x, y}])/29470464 + 
  (291266971*word[{x, x, y, x, x, y, x, y, x, y, x}])/1841904 - 
  (1662107675*word[{x, x, y, x, x, y, x, y, x, y, y}])/9823488 + 
  (1209690085*word[{x, x, y, x, x, y, x, y, y, x, x}])/9823488 - 
  (152832195*word[{x, x, y, x, x, y, x, y, y, x, y}])/3274496 - 
  (4756335949*word[{x, x, y, x, x, y, x, y, y, y, x}])/29470464 + 
  (598750753*word[{x, x, y, x, x, y, x, y, y, y, y}])/4911744 + 
  (471281285*word[{x, x, y, x, x, y, y, x, x, x, x}])/14735232 - 
  (448588807*word[{x, x, y, x, x, y, y, x, x, x, y}])/14735232 + 
  (290228221*word[{x, x, y, x, x, y, y, x, x, y, x}])/29470464 + 
  (37466705*word[{x, x, y, x, x, y, y, x, x, y, y}])/3274496 - 
  (879126403*word[{x, x, y, x, x, y, y, x, y, x, x}])/9823488 + 
  (18588443*word[{x, x, y, x, x, y, y, x, y, x, y}])/613968 + 
  (135538101*word[{x, x, y, x, x, y, y, x, y, y, x}])/1637248 - 
  (599933705*word[{x, x, y, x, x, y, y, x, y, y, y}])/9823488 + 
  (251254235*word[{x, x, y, x, x, y, y, y, x, x, x}])/3683808 - 
  (1104402037*word[{x, x, y, x, x, y, y, y, x, x, y}])/29470464 - 
  (334843721*word[{x, x, y, x, x, y, y, y, x, y, x}])/3683808 + 
  (118136937*word[{x, x, y, x, x, y, y, y, x, y, y}])/1637248 - 
  (121261439*word[{x, x, y, x, x, y, y, y, y, x, x}])/29470464 + 
  (21361321*word[{x, x, y, x, x, y, y, y, y, x, y}])/9823488 + 
  (133449125*word[{x, x, y, x, x, y, y, y, y, y, x}])/4911744 - 
  (196428277*word[{x, x, y, x, x, y, y, y, y, y, y}])/9823488 - 
  (265*word[{x, x, y, x, y, x, x, x, x, x, x}])/2 + 
  (57393839*word[{x, x, y, x, y, x, x, x, x, x, y}])/409312 + 
  (51327173*word[{x, x, y, x, y, x, x, x, x, y, x}])/920952 - 
  (3315351427*word[{x, x, y, x, y, x, x, x, x, y, y}])/29470464 + 
  (196837589*word[{x, x, y, x, y, x, x, x, y, x, x}])/1841904 - 
  (469652905*word[{x, x, y, x, y, x, x, x, y, x, y}])/14735232 - 
  (215341073*word[{x, x, y, x, y, x, x, x, y, y, x}])/1637248 + 
  (2722668353*word[{x, x, y, x, y, x, x, x, y, y, y}])/29470464 + 
  (82671343*word[{x, x, y, x, y, x, x, y, x, x, x}])/920952 - 
  (4105793695*word[{x, x, y, x, y, x, x, y, x, x, y}])/29470464 + 
  (24619565*word[{x, x, y, x, y, x, x, y, x, y, x}])/920952 + 
  (203521099*word[{x, x, y, x, y, x, x, y, x, y, y}])/3274496 - 
  (346982079*word[{x, x, y, x, y, x, x, y, y, x, x}])/3274496 + 
  (139465717*word[{x, x, y, x, y, x, x, y, y, x, y}])/1637248 + 
  (1196238889*word[{x, x, y, x, y, x, x, y, y, y, x}])/14735232 - 
  (914547521*word[{x, x, y, x, y, x, x, y, y, y, y}])/9823488 + 
  (243377467*word[{x, x, y, x, y, x, y, x, x, x, x}])/1841904 - 
  (1362670987*word[{x, x, y, x, y, x, y, x, x, x, y}])/14735232 - 
  (316561349*word[{x, x, y, x, y, x, y, x, x, y, x}])/1841904 + 
  (53755577*word[{x, x, y, x, y, x, y, x, x, y, y}])/409312 - 
  58*word[{x, x, y, x, y, x, y, x, y, x, x}] + 
  (4603*word[{x, x, y, x, y, x, y, x, y, x, y}])/256 + 
  (79821769*word[{x, x, y, x, y, x, y, x, y, y, x}])/613968 - 
  (214550907*word[{x, x, y, x, y, x, y, x, y, y, y}])/3274496 - 
  (1210092475*word[{x, x, y, x, y, x, y, y, x, x, x}])/7367616 + 
  (1478454497*word[{x, x, y, x, y, x, y, y, x, x, y}])/9823488 + 
  (615263623*word[{x, x, y, x, y, x, y, y, x, y, x}])/4911744 - 
  (1662107675*word[{x, x, y, x, y, x, y, y, x, y, y}])/9823488 + 
  (3219692243*word[{x, x, y, x, y, x, y, y, y, x, x}])/29470464 - 
  (76179581*word[{x, x, y, x, y, x, y, y, y, x, y}])/1637248 - 
  (511952077*word[{x, x, y, x, y, x, y, y, y, y, x}])/3274496 + 
  (420705671*word[{x, x, y, x, y, x, y, y, y, y, y}])/3683808 + 
  (6056383*word[{x, x, y, x, y, y, x, x, x, x, x}])/153492 - 
  (244124555*word[{x, x, y, x, y, y, x, x, x, x, y}])/3274496 + 
  (101459961*word[{x, x, y, x, y, y, x, x, x, y, x}])/1637248 + 
  (251771633*word[{x, x, y, x, y, y, x, x, x, y, y}])/9823488 - 
  (879126403*word[{x, x, y, x, y, y, x, x, y, x, x}])/9823488 + 
  (1419383*word[{x, x, y, x, y, y, x, x, y, x, y}])/204656 + 
  (198513327*word[{x, x, y, x, y, y, x, x, y, y, x}])/3274496 - 
  (34814711*word[{x, x, y, x, y, y, x, x, y, y, y}])/818624 + 
  (1021566979*word[{x, x, y, x, y, y, x, y, x, x, x}])/14735232 + 
  (31573515*word[{x, x, y, x, y, y, x, y, x, x, y}])/1637248 - 
  (170042621*word[{x, x, y, x, y, y, x, y, x, y, x}])/1227936 + 
  (203521099*word[{x, x, y, x, y, y, x, y, x, y, y}])/3274496 + 
  (51835235*word[{x, x, y, x, y, y, x, y, y, x, x}])/3274496 - 
  (132171269*word[{x, x, y, x, y, y, x, y, y, x, y}])/3274496 + 
  (36468701*word[{x, x, y, x, y, y, x, y, y, y, x}])/613968 + 
  (62275727*word[{x, x, y, x, y, y, x, y, y, y, y}])/29470464 - 
  (311311829*word[{x, x, y, x, y, y, y, x, x, x, x}])/3274496 + 
  (2108748629*word[{x, x, y, x, y, y, y, x, x, x, y}])/29470464 + 
  (1257824875*word[{x, x, y, x, y, y, y, x, x, y, x}])/14735232 - 
  (853954879*word[{x, x, y, x, y, y, y, x, x, y, y}])/9823488 + 
  (214972117*word[{x, x, y, x, y, y, y, x, y, x, x}])/3683808 + 
  (2571929*word[{x, x, y, x, y, y, y, x, y, x, y}])/306984 - 
  (625181935*word[{x, x, y, x, y, y, y, x, y, y, x}])/4911744 + 
  (582478615*word[{x, x, y, x, y, y, y, x, y, y, y}])/14735232 + 
  (1890217393*word[{x, x, y, x, y, y, y, y, x, x, x}])/29470464 - 
  (844264979*word[{x, x, y, x, y, y, y, y, x, x, y}])/9823488 - 
  (3101993*word[{x, x, y, x, y, y, y, y, x, y, x}])/4911744 + 
  (2510239157*word[{x, x, y, x, y, y, y, y, x, y, y}])/29470464 - 
  (206000299*word[{x, x, y, x, y, y, y, y, y, x, x}])/3274496 + 
  (67984787*word[{x, x, y, x, y, y, y, y, y, x, y}])/7367616 + 
  (727617901*word[{x, x, y, x, y, y, y, y, y, y, x}])/9823488 - 
  (425314163*word[{x, x, y, x, y, y, y, y, y, y, y}])/7367616 + 
  38*word[{x, x, y, y, x, x, x, x, x, x, x}] - 
  (287583163*word[{x, x, y, y, x, x, x, x, x, x, y}])/7367616 - 
  (12393857*word[{x, x, y, y, x, x, x, x, x, y, x}])/409312 + 
  (1155631045*word[{x, x, y, y, x, x, x, x, x, y, y}])/29470464 + 
  (228149957*word[{x, x, y, y, x, x, x, x, y, x, x}])/14735232 - 
  (56924421*word[{x, x, y, y, x, x, x, x, y, x, y}])/3274496 + 
  (350475617*word[{x, x, y, y, x, x, x, x, y, y, x}])/29470464 - 
  (127532219*word[{x, x, y, y, x, x, x, x, y, y, y}])/14735232 - 
  (457652299*word[{x, x, y, y, x, x, x, y, x, x, x}])/3683808 + 
  (198404311*word[{x, x, y, y, x, x, x, y, x, x, y}])/1841904 + 
  (125833387*word[{x, x, y, y, x, x, x, y, x, y, x}])/1637248 - 
  (853954879*word[{x, x, y, y, x, x, x, y, x, y, y}])/9823488 + 
  (1019827945*word[{x, x, y, y, x, x, x, y, y, x, x}])/14735232 - 
  (466630337*word[{x, x, y, y, x, x, x, y, y, x, y}])/9823488 - 
  (2370791755*word[{x, x, y, y, x, x, x, y, y, y, x}])/29470464 + 
  (2063109497*word[{x, x, y, y, x, x, x, y, y, y, y}])/29470464 + 
  (751742971*word[{x, x, y, y, x, x, y, x, x, x, x}])/7367616 - 
  (311220931*word[{x, x, y, y, x, x, y, x, x, x, y}])/3683808 - 
  (1774181093*word[{x, x, y, y, x, x, y, x, x, y, x}])/29470464 + 
  (214421131*word[{x, x, y, y, x, x, y, x, x, y, y}])/3274496 - 
  (346982079*word[{x, x, y, y, x, x, y, x, y, x, x}])/3274496 + 
  (254122529*word[{x, x, y, y, x, x, y, x, y, x, y}])/3274496 + 
  (385245521*word[{x, x, y, y, x, x, y, x, y, y, x}])/3274496 - 
  (162995519*word[{x, x, y, y, x, x, y, x, y, y, y}])/1637248 + 
  (5279573*word[{x, x, y, y, x, x, y, y, x, x, x}])/7367616 + 
  word[{x, x, y, y, x, x, y, y, x, x, y}]/16 - 
  (27234333*word[{x, x, y, y, x, x, y, y, x, y, x}])/1637248 + 
  (37466705*word[{x, x, y, y, x, x, y, y, x, y, y}])/3274496 + 
  (522882667*word[{x, x, y, y, x, x, y, y, y, x, x}])/14735232 - 
  (274924427*word[{x, x, y, y, x, x, y, y, y, x, y}])/9823488 - 
  (90910225*word[{x, x, y, y, x, x, y, y, y, y, x}])/3274496 + 
  (729683281*word[{x, x, y, y, x, x, y, y, y, y, y}])/29470464 - 
  (212650997*word[{x, x, y, y, x, y, x, x, x, x, x}])/1227936 + 
  (576677647*word[{x, x, y, y, x, y, x, x, x, x, y}])/3274496 + 
  (148111577*word[{x, x, y, y, x, y, x, x, x, y, x}])/1637248 - 
  (1432239179*word[{x, x, y, y, x, y, x, x, x, y, y}])/9823488 + 
  (1209690085*word[{x, x, y, y, x, y, x, x, y, x, x}])/9823488 - 
  (87622199*word[{x, x, y, y, x, y, x, x, y, x, y}])/1637248 - 
  (517637581*word[{x, x, y, y, x, y, x, x, y, y, x}])/3274496 + 
  (158279285*word[{x, x, y, y, x, y, x, x, y, y, y}])/1227936 + 
  (1268161127*word[{x, x, y, y, x, y, x, y, x, x, x}])/7367616 - 
  (1825883639*word[{x, x, y, y, x, y, x, y, x, x, y}])/9823488 - 
  (881908541*word[{x, x, y, y, x, y, x, y, x, y, x}])/9823488 + 
  (53755577*word[{x, x, y, y, x, y, x, y, x, y, y}])/409312 - 
  (110371663*word[{x, x, y, y, x, y, x, y, y, x, x}])/613968 + 
  (228495625*word[{x, x, y, y, x, y, x, y, y, x, y}])/1637248 + 
  (1688193389*word[{x, x, y, y, x, y, x, y, y, y, x}])/9823488 - 
  (4843282183*word[{x, x, y, y, x, y, x, y, y, y, y}])/29470464 + 
  (1801306339*word[{x, x, y, y, x, y, y, x, x, x, x}])/29470464 - 
  (578255257*word[{x, x, y, y, x, y, y, x, x, x, y}])/9823488 - 
  (159606369*word[{x, x, y, y, x, y, y, x, x, y, x}])/3274496 + 
  (214421131*word[{x, x, y, y, x, y, y, x, x, y, y}])/3274496 + 
  (51835235*word[{x, x, y, y, x, y, y, x, y, x, x}])/3274496 - 
  (30041063*word[{x, x, y, y, x, y, y, x, y, x, y}])/818624 + 
  (83053829*word[{x, x, y, y, x, y, y, x, y, y, x}])/3274496 + 
  (1035449*word[{x, x, y, y, x, y, y, x, y, y, y}])/2455872 - 
  (4190392285*word[{x, x, y, y, x, y, y, y, x, x, x}])/29470464 + 
  (699738497*word[{x, x, y, y, x, y, y, y, x, x, y}])/4911744 + 
  (66466293*word[{x, x, y, y, x, y, y, y, x, y, x}])/818624 - 
  (218409435*word[{x, x, y, y, x, y, y, y, x, y, y}])/1637248 + 
  (924621151*word[{x, x, y, y, x, y, y, y, y, x, x}])/9823488 - 
  (145227031*word[{x, x, y, y, x, y, y, y, y, x, y}])/3274496 - 
  (3506125109*word[{x, x, y, y, x, y, y, y, y, y, x}])/29470464 + 
  (1470085531*word[{x, x, y, y, x, y, y, y, y, y, y}])/14735232 + 
  (983822875*word[{x, x, y, y, y, x, x, x, x, x, x}])/14735232 - 
  (2200464071*word[{x, x, y, y, y, x, x, x, x, x, y}])/29470464 - 
  (522283787*word[{x, x, y, y, y, x, x, x, x, y, x}])/29470464 + 
  (771689467*word[{x, x, y, y, y, x, x, x, x, y, y}])/14735232 - 
  (1289651953*word[{x, x, y, y, y, x, x, x, y, x, x}])/14735232 + 
  (1267887971*word[{x, x, y, y, y, x, x, x, y, x, y}])/29470464 + 
  (2681240681*word[{x, x, y, y, y, x, x, x, y, y, x}])/29470464 - 
  (1096873625*word[{x, x, y, y, y, x, x, x, y, y, y}])/14735232 + 
  (29838293*word[{x, x, y, y, y, x, x, y, x, x, x}])/3683808 + 
  (666925499*word[{x, x, y, y, y, x, x, y, x, x, y}])/29470464 - 
  (1709950849*word[{x, x, y, y, y, x, x, y, x, y, x}])/29470464 + 
  (251771633*word[{x, x, y, y, y, x, x, y, x, y, y}])/9823488 + 
  (522882667*word[{x, x, y, y, y, x, x, y, y, x, x}])/14735232 - 
  (107448483*word[{x, x, y, y, y, x, x, y, y, x, y}])/3274496 - 
  (3984863*word[{x, x, y, y, y, x, x, y, y, y, x}])/306984 + 
  (317950241*word[{x, x, y, y, y, x, x, y, y, y, y}])/14735232 - 
  (488266255*word[{x, x, y, y, y, x, y, x, x, x, x}])/3274496 + 
  (3843601529*word[{x, x, y, y, y, x, y, x, x, x, y}])/29470464 + 
  (128382487*word[{x, x, y, y, y, x, y, x, x, y, x}])/920952 - 
  (1432239179*word[{x, x, y, y, y, x, y, x, x, y, y}])/9823488 + 
  (3219692243*word[{x, x, y, y, y, x, y, x, y, x, x}])/29470464 - 
  (648110911*word[{x, x, y, y, y, x, y, x, y, x, y}])/9823488 - 
  (1614319495*word[{x, x, y, y, y, x, y, x, y, y, x}])/9823488 + 
  (922371881*word[{x, x, y, y, y, x, y, x, y, y, y}])/7367616 + 
  (4030425551*word[{x, x, y, y, y, x, y, y, x, x, x}])/29470464 - 
  (670397809*word[{x, x, y, y, y, x, y, y, x, x, y}])/4911744 - 
  (112146589*word[{x, x, y, y, y, x, y, y, x, y, x}])/1637248 + 
  (584032355*word[{x, x, y, y, y, x, y, y, x, y, y}])/4911744 - 
  (215660109*word[{x, x, y, y, y, x, y, y, y, x, x}])/1637248 + 
  (363101227*word[{x, x, y, y, y, x, y, y, y, x, y}])/4911744 + 
  (2444647451*word[{x, x, y, y, y, x, y, y, y, y, x}])/14735232 - 
  (1020120001*word[{x, x, y, y, y, x, y, y, y, y, y}])/7367616 + 
  (1391205571*word[{x, x, y, y, y, y, x, x, x, x, x}])/29470464 - 
  (559497973*word[{x, x, y, y, y, y, x, x, x, x, y}])/14735232 - 
  (1779942881*word[{x, x, y, y, y, y, x, x, x, y, x}])/29470464 + 
  (771689467*word[{x, x, y, y, y, y, x, x, x, y, y}])/14735232 - 
  (121261439*word[{x, x, y, y, y, y, x, x, y, x, x}])/29470464 + 
  (33575131*word[{x, x, y, y, y, y, x, x, y, x, y}])/4911744 + 
  (95821969*word[{x, x, y, y, y, y, x, x, y, y, x}])/3274496 - 
  (383493271*word[{x, x, y, y, y, y, x, x, y, y, y}])/14735232 - 
  (3611371865*word[{x, x, y, y, y, y, x, y, x, x, x}])/29470464 + 
  (989598107*word[{x, x, y, y, y, y, x, y, x, x, y}])/9823488 + 
  (1101633041*word[{x, x, y, y, y, y, x, y, x, y, x}])/9823488 - 
  (3315351427*word[{x, x, y, y, y, y, x, y, x, y, y}])/29470464 + 
  (924621151*word[{x, x, y, y, y, y, x, y, y, x, x}])/9823488 - 
  (592954253*word[{x, x, y, y, y, y, x, y, y, x, y}])/9823488 - 
  (2089257331*word[{x, x, y, y, y, y, x, y, y, y, x}])/14735232 + 
  (857160173*word[{x, x, y, y, y, y, x, y, y, y, y}])/7367616 + 
  (213445283*word[{x, x, y, y, y, y, y, x, x, x, x}])/4911744 - 
  (1101350857*word[{x, x, y, y, y, y, y, x, x, x, y}])/29470464 - 
  (60417725*word[{x, x, y, y, y, y, y, x, x, y, x}])/1637248 + 
  (1155631045*word[{x, x, y, y, y, y, y, x, x, y, y}])/29470464 - 
  (206000299*word[{x, x, y, y, y, y, y, x, y, x, x}])/3274496 + 
  (147291475*word[{x, x, y, y, y, y, y, x, y, x, y}])/3683808 + 
  (2760324355*word[{x, x, y, y, y, y, y, x, y, y, x}])/29470464 - 
  (533857345*word[{x, x, y, y, y, y, y, x, y, y, y}])/7367616 + 
  (340360073*word[{x, x, y, y, y, y, y, y, x, x, x}])/29470464 - 
  (146887139*word[{x, x, y, y, y, y, y, y, x, x, y}])/29470464 - 
  (103501545*word[{x, x, y, y, y, y, y, y, x, y, x}])/3274496 + 
  (254428891*word[{x, x, y, y, y, y, y, y, x, y, y}])/14735232 + 
  (38514323*word[{x, x, y, y, y, y, y, y, y, x, x}])/3683808 - 
  (20095283*word[{x, x, y, y, y, y, y, y, y, x, y}])/7367616 - 
  7*word[{x, x, y, y, y, y, y, y, y, y, x}] + 
  5*word[{x, x, y, y, y, y, y, y, y, y, y}] - 
  10*word[{x, y, x, x, x, x, x, x, x, x, x}] + 
  27*word[{x, y, x, x, x, x, x, x, x, x, y}] - 
  50*word[{x, y, x, x, x, x, x, x, x, y, x}] - 
  (20095283*word[{x, y, x, x, x, x, x, x, x, y, y}])/7367616 + 
  (175*word[{x, y, x, x, x, x, x, x, y, x, x}])/2 + 
  (12190445*word[{x, y, x, x, x, x, x, x, y, x, y}])/1841904 - 
  (81261845*word[{x, y, x, x, x, x, x, x, y, y, x}])/3683808 + 
  (75812879*word[{x, y, x, x, x, x, x, x, y, y, y}])/9823488 - 
  61*word[{x, y, x, x, x, x, x, y, x, x, x}] - 
  (91085333*word[{x, y, x, x, x, x, x, y, x, x, y}])/1227936 + 
  37*word[{x, y, x, x, x, x, x, y, x, y, x}] + 
  (67984787*word[{x, y, x, x, x, x, x, y, x, y, y}])/7367616 - 
  (12393857*word[{x, y, x, x, x, x, x, y, y, x, x}])/409312 + 
  (147771313*word[{x, y, x, x, x, x, x, y, y, x, y}])/2455872 - 
  (16184969*word[{x, y, x, x, x, x, x, y, y, y, x}])/7367616 - 
  (216733523*word[{x, y, x, x, x, x, x, y, y, y, y}])/7367616 + 
  5*word[{x, y, x, x, x, x, y, x, x, x, x}] + 
  (2033*word[{x, y, x, x, x, x, y, x, x, x, y}])/16 - 
  (9884333*word[{x, y, x, x, x, x, y, x, x, y, x}])/1841904 - 
  (145227031*word[{x, y, x, x, x, x, y, x, x, y, y}])/3274496 + 
  (51327173*word[{x, y, x, x, x, x, y, x, y, x, x}])/920952 - 
  (958603457*word[{x, y, x, x, x, x, y, x, y, x, y}])/7367616 + 
  (5693861*word[{x, y, x, x, x, x, y, x, y, y, x}])/2455872 + 
  (2423300867*word[{x, y, x, x, x, x, y, x, y, y, y}])/29470464 + 
  (17654807*word[{x, y, x, x, x, x, y, y, x, x, x}])/818624 - 
  (691592927*word[{x, y, x, x, x, x, y, y, x, x, y}])/29470464 - 
  (45292309*word[{x, y, x, x, x, x, y, y, x, y, x}])/1227936 + 
  (21361321*word[{x, y, x, x, x, x, y, y, x, y, y}])/9823488 - 
  (522283787*word[{x, y, x, x, x, x, y, y, y, x, x}])/29470464 + 
  (1881524489*word[{x, y, x, x, x, x, y, y, y, x, y}])/29470464 + 
  (213399877*word[{x, y, x, x, x, x, y, y, y, y, x}])/29470464 - 
  (901592375*word[{x, y, x, x, x, x, y, y, y, y, y}])/29470464 + 
  71*word[{x, y, x, x, x, y, x, x, x, x, x}] - 
  (147867187*word[{x, y, x, x, x, y, x, x, x, x, y}])/818624 + 
  (10805285*word[{x, y, x, x, x, y, x, x, x, y, x}])/920952 + 
  (363101227*word[{x, y, x, x, x, y, x, x, x, y, y}])/4911744 - 
  (279294595*word[{x, y, x, x, x, y, x, x, y, x, x}])/1841904 + 
  (2246784907*word[{x, y, x, x, x, y, x, x, y, x, y}])/14735232 + 
  (515380219*word[{x, y, x, x, x, y, x, x, y, y, x}])/7367616 - 
  (1800052079*word[{x, y, x, x, x, y, x, x, y, y, y}])/14735232 - 
  (20475281*word[{x, y, x, x, x, y, x, y, x, x, x}])/460476 + 
  (1760256799*word[{x, y, x, x, x, y, x, y, x, x, y}])/14735232 + 
  (14489093*word[{x, y, x, x, x, y, x, y, x, y, x}])/920952 - 
  (76179581*word[{x, y, x, x, x, y, x, y, x, y, y}])/1637248 + 
  (148111577*word[{x, y, x, x, x, y, x, y, y, x, x}])/1637248 - 
  (271520155*word[{x, y, x, x, x, y, x, y, y, x, y}])/1637248 - 
  (313536493*word[{x, y, x, x, x, y, x, y, y, y, x}])/7367616 + 
  (714012029*word[{x, y, x, x, x, y, x, y, y, y, y}])/7367616 - 
  (36374377*word[{x, y, x, x, x, y, y, x, x, x, x}])/818624 + 
  (359344405*word[{x, y, x, x, x, y, y, x, x, x, y}])/7367616 - 
  (43369927*word[{x, y, x, x, x, y, y, x, x, y, x}])/14735232 - 
  (274924427*word[{x, y, x, x, x, y, y, x, x, y, y}])/9823488 + 
  (101459961*word[{x, y, x, x, x, y, y, x, y, x, x}])/1637248 + 
  (69358831*word[{x, y, x, x, x, y, y, x, y, x, y}])/9823488 - 
  (565521019*word[{x, y, x, x, x, y, y, x, y, y, x}])/9823488 + 
  (1144278155*word[{x, y, x, x, x, y, y, x, y, y, y}])/29470464 + 
  (229621273*word[{x, y, x, x, x, y, y, y, x, x, x}])/7367616 - 
  (2229901027*word[{x, y, x, x, x, y, y, y, x, x, y}])/29470464 + 
  (321014483*word[{x, y, x, x, x, y, y, y, x, y, x}])/29470464 + 
  (161496989*word[{x, y, x, x, x, y, y, y, x, y, y}])/7367616 - 
  (1779942881*word[{x, y, x, x, x, y, y, y, y, x, x}])/29470464 + 
  (1881524489*word[{x, y, x, x, x, y, y, y, y, x, y}])/29470464 + 
  (517186669*word[{x, y, x, x, x, y, y, y, y, y, x}])/14735232 - 
  (167583211*word[{x, y, x, x, x, y, y, y, y, y, y}])/3274496 - 
  (155*word[{x, y, x, x, y, x, x, x, x, x, x}])/2 + 
  (21252091*word[{x, y, x, x, y, x, x, x, x, x, y}])/153492 - 
  (9884333*word[{x, y, x, x, y, x, x, x, x, y, x}])/1841904 - 
  (592954253*word[{x, y, x, x, y, x, x, x, x, y, y}])/9823488 + 
  (133323703*word[{x, y, x, x, y, x, x, x, y, x, x}])/920952 - 
  (2120751101*word[{x, y, x, x, y, x, x, x, y, x, y}])/14735232 - 
  (546814277*word[{x, y, x, x, y, x, x, x, y, y, x}])/7367616 + 
  (918203159*word[{x, y, x, x, y, x, x, x, y, y, y}])/7367616 - 
  (5771851*word[{x, y, x, x, y, x, x, y, x, x, x}])/1841904 - 
  (1030473*word[{x, y, x, x, y, x, x, y, x, x, y}])/3274496 + 
  (21856709*word[{x, y, x, x, y, x, x, y, x, y, x}])/1841904 - 
  (132171269*word[{x, y, x, x, y, x, x, y, x, y, y}])/3274496 - 
  (1774181093*word[{x, y, x, x, y, x, x, y, y, x, x}])/29470464 + 
  (129018423*word[{x, y, x, x, y, x, x, y, y, x, y}])/1637248 + 
  (705128213*word[{x, y, x, x, y, x, x, y, y, y, x}])/29470464 - 
  (61573891*word[{x, y, x, x, y, x, x, y, y, y, y}])/1637248 + 
  (127305713*word[{x, y, x, x, y, x, y, x, x, x, x}])/920952 - 
  (3193512527*word[{x, y, x, x, y, x, y, x, x, x, y}])/14735232 - 
  (20014805*word[{x, y, x, x, y, x, y, x, x, y, x}])/920952 + 
  (228495625*word[{x, y, x, x, y, x, y, x, x, y, y}])/1637248 - 
  (316561349*word[{x, y, x, x, y, x, y, x, y, x, x}])/1841904 + 
  (9585*word[{x, y, x, x, y, x, y, x, y, x, y}])/64 + 
  (637653551*word[{x, y, x, x, y, x, y, x, y, y, x}])/4911744 - 
  (1706887531*word[{x, y, x, x, y, x, y, x, y, y, y}])/9823488 - 
  (369045661*word[{x, y, x, x, y, x, y, y, x, x, x}])/4911744 + 
  (474016071*word[{x, y, x, x, y, x, y, y, x, x, y}])/3274496 - 
  (9863727*word[{x, y, x, x, y, x, y, y, x, y, x}])/1637248 - 
  (152832195*word[{x, y, x, x, y, x, y, y, x, y, y}])/3274496 + 
  (128382487*word[{x, y, x, x, y, x, y, y, y, x, x}])/920952 - 
  (271520155*word[{x, y, x, x, y, x, y, y, y, x, y}])/1637248 - 
  (358829695*word[{x, y, x, x, y, x, y, y, y, y, x}])/4911744 + 
  (971285207*word[{x, y, x, x, y, x, y, y, y, y, y}])/7367616 - 
  (5640209*word[{x, y, x, x, y, y, x, x, x, x, x}])/409312 + 
  (988996819*word[{x, y, x, x, y, y, x, x, x, x, y}])/29470464 - 
  (43369927*word[{x, y, x, x, y, y, x, x, x, y, x}])/14735232 - 
  (107448483*word[{x, y, x, x, y, y, x, x, x, y, y}])/3274496 + 
  (290228221*word[{x, y, x, x, y, y, x, x, y, x, x}])/29470464 + 
  (78225753*word[{x, y, x, x, y, y, x, x, y, x, y}])/3274496 - 
  (1007*word[{x, y, x, x, y, y, x, x, y, y, x}])/256 - 
  (257589*word[{x, y, x, x, y, y, x, x, y, y, y}])/204656 + 
  (237802537*word[{x, y, x, x, y, y, x, y, x, x, x}])/4911744 - 
  (428867031*word[{x, y, x, x, y, y, x, y, x, x, y}])/3274496 - 
  (170279821*word[{x, y, x, x, y, y, x, y, x, y, x}])/9823488 + 
  (139465717*word[{x, y, x, x, y, y, x, y, x, y, y}])/1637248 - 
  (159606369*word[{x, y, x, x, y, y, x, y, y, x, x}])/3274496 + 
  (129018423*word[{x, y, x, x, y, y, x, y, y, x, y}])/1637248 + 
  (29383415*word[{x, y, x, x, y, y, x, y, y, y, x}])/1637248 - 
  (840008335*word[{x, y, x, x, y, y, x, y, y, y, y}])/9823488 - 
  (1497016073*word[{x, y, x, x, y, y, y, x, x, x, x}])/29470464 + 
  (2822131409*word[{x, y, x, x, y, y, y, x, x, x, y}])/29470464 + 
  (1610723*word[{x, y, x, x, y, y, y, x, x, y, x}])/1841904 - 
  (466630337*word[{x, y, x, x, y, y, y, x, x, y, y}])/9823488 + 
  (1257824875*word[{x, y, x, x, y, y, y, x, y, x, x}])/14735232 - 
  (373634403*word[{x, y, x, x, y, y, y, x, y, x, y}])/3274496 - 
  (193882517*word[{x, y, x, x, y, y, y, x, y, y, x}])/4911744 + 
  (291035489*word[{x, y, x, x, y, y, y, x, y, y, y}])/2455872 + 
  (32909959*word[{x, y, x, x, y, y, y, y, x, x, x}])/7367616 - 
  (5716721*word[{x, y, x, x, y, y, y, y, x, x, y}])/3274496 + 
  (21491699*word[{x, y, x, x, y, y, y, y, x, y, x}])/2455872 - 
  (142314649*word[{x, y, x, x, y, y, y, y, x, y, y}])/3274496 - 
  (60417725*word[{x, y, x, x, y, y, y, y, y, x, x}])/1637248 + 
  (147771313*word[{x, y, x, x, y, y, y, y, y, x, y}])/2455872 + 
  (353350753*word[{x, y, x, x, y, y, y, y, y, y, x}])/29470464 - 
  (97786573*word[{x, y, x, x, y, y, y, y, y, y, y}])/3683808 + 
  60*word[{x, y, x, y, x, x, x, x, x, x, x}] - 
  (364915061*word[{x, y, x, y, x, x, x, x, x, x, y}])/3683808 + 
  37*word[{x, y, x, y, x, x, x, x, x, y, x}] + 
  (147291475*word[{x, y, x, y, x, x, x, x, x, y, y}])/3683808 - 
  (263146133*word[{x, y, x, y, x, x, x, x, y, x, x}])/1841904 + 
  (504598459*word[{x, y, x, y, x, x, x, x, y, x, y}])/7367616 + 
  (47466157*word[{x, y, x, y, x, x, x, x, y, y, x}])/613968 - 
  (35762935*word[{x, y, x, y, x, x, x, x, y, y, y}])/460476 + 
  (20935757*word[{x, y, x, y, x, x, x, y, x, x, x}])/920952 + 
  (475593989*word[{x, y, x, y, x, x, x, y, x, x, y}])/7367616 - 
  (23698613*word[{x, y, x, y, x, x, x, y, x, y, x}])/460476 + 
  (2571929*word[{x, y, x, y, x, x, x, y, x, y, y}])/306984 + 
  (125833387*word[{x, y, x, y, x, x, x, y, y, x, x}])/1637248 - 
  (373634403*word[{x, y, x, y, x, x, x, y, y, x, y}])/3274496 - 
  (519846175*word[{x, y, x, y, x, x, x, y, y, y, x}])/29470464 + 
  (1739443385*word[{x, y, x, y, x, x, x, y, y, y, y}])/29470464 - 
  (111189053*word[{x, y, x, y, x, x, y, x, x, x, x}])/1841904 + 
  (181108391*word[{x, y, x, y, x, x, y, x, x, x, y}])/7367616 + 
  (21856709*word[{x, y, x, y, x, x, y, x, x, y, x}])/1841904 - 
  (30041063*word[{x, y, x, y, x, x, y, x, x, y, y}])/818624 + 
  (24619565*word[{x, y, x, y, x, x, y, x, y, x, x}])/920952 + 
  (10689*word[{x, y, x, y, x, x, y, x, y, x, y}])/128 - 
  (129059441*word[{x, y, x, y, x, x, y, x, y, y, x}])/1637248 + 
  (24578975*word[{x, y, x, y, x, x, y, x, y, y, y}])/9823488 + 
  (40948345*word[{x, y, x, y, x, x, y, y, x, x, x}])/1637248 - 
  (10922265*word[{x, y, x, y, x, x, y, y, x, x, y}])/204656 + 
  (123033131*word[{x, y, x, y, x, x, y, y, x, y, x}])/3274496 + 
  (18588443*word[{x, y, x, y, x, x, y, y, x, y, y}])/613968 - 
  (1709950849*word[{x, y, x, y, x, x, y, y, y, x, x}])/29470464 + 
  (69358831*word[{x, y, x, y, x, x, y, y, y, x, y}])/9823488 + 
  (145728485*word[{x, y, x, y, x, x, y, y, y, y, x}])/3274496 - 
  (279360145*word[{x, y, x, y, x, x, y, y, y, y, y}])/7367616 - 
  84*word[{x, y, x, y, x, y, x, x, x, x, x}] + 
  (1019513497*word[{x, y, x, y, x, y, x, x, x, x, y}])/7367616 + 
  (14489093*word[{x, y, x, y, x, y, x, x, x, y, x}])/920952 - 
  (648110911*word[{x, y, x, y, x, y, x, x, x, y, y}])/9823488 + 
  (291266971*word[{x, y, x, y, x, y, x, x, y, x, x}])/1841904 - 
  (11535*word[{x, y, x, y, x, y, x, x, y, x, y}])/64 - 
  (295455577*word[{x, y, x, y, x, y, x, x, y, y, x}])/3274496 + 
  (647296019*word[{x, y, x, y, x, y, x, x, y, y, y}])/4911744 + 
  30*word[{x, y, x, y, x, y, x, y, x, x, x}] - 
  (17925*word[{x, y, x, y, x, y, x, y, x, x, y}])/256 - 
  2*word[{x, y, x, y, x, y, x, y, x, y, x}] + 
  (4603*word[{x, y, x, y, x, y, x, y, x, y, y}])/256 - 
  (881908541*word[{x, y, x, y, x, y, x, y, y, x, x}])/9823488 + 
  (9585*word[{x, y, x, y, x, y, x, y, y, x, y}])/64 + 
  (414886739*word[{x, y, x, y, x, y, x, y, y, y, x}])/9823488 - 
  (190958705*word[{x, y, x, y, x, y, x, y, y, y, y}])/2455872 + 
  (734439587*word[{x, y, x, y, x, y, y, x, x, x, x}])/7367616 - 
  (649058689*word[{x, y, x, y, x, y, y, x, x, x, y}])/4911744 - 
  (170279821*word[{x, y, x, y, x, y, y, x, x, y, x}])/9823488 + 
  (254122529*word[{x, y, x, y, x, y, y, x, x, y, y}])/3274496 - 
  (170042621*word[{x, y, x, y, x, y, y, x, y, x, x}])/1227936 + 
  (10689*word[{x, y, x, y, x, y, y, x, y, x, y}])/128 + 
  (29309*word[{x, y, x, y, x, y, y, x, y, y, x}])/256 - 
  (925018565*word[{x, y, x, y, x, y, y, x, y, y, y}])/7367616 - 
  (1503071143*word[{x, y, x, y, x, y, y, y, x, x, x}])/29470464 + 
  (308714517*word[{x, y, x, y, x, y, y, y, x, x, y}])/3274496 - 
  (55083373*word[{x, y, x, y, x, y, y, y, x, y, x}])/4911744 - 
  (144270311*word[{x, y, x, y, x, y, y, y, x, y, y}])/7367616 + 
  (1101633041*word[{x, y, x, y, x, y, y, y, y, x, x}])/9823488 - 
  (958603457*word[{x, y, x, y, x, y, y, y, y, x, y}])/7367616 - 
  (58238045*word[{x, y, x, y, x, y, y, y, y, y, x}])/920952 + 
  (344217979*word[{x, y, x, y, x, y, y, y, y, y, y}])/3683808 + 
  (20042875*word[{x, y, x, y, y, x, x, x, x, x, x}])/3683808 - 
  (3193279*word[{x, y, x, y, y, x, x, x, x, x, y}])/818624 - 
  (45292309*word[{x, y, x, y, y, x, x, x, x, y, x}])/1227936 + 
  (33575131*word[{x, y, x, y, y, x, x, x, x, y, y}])/4911744 + 
  (16888825*word[{x, y, x, y, y, x, x, x, y, x, x}])/2455872 + 
  (203521099*word[{x, y, x, y, y, x, x, x, y, x, y}])/3274496 - 
  (44952901*word[{x, y, x, y, y, x, x, x, y, y, x}])/4911744 - 
  (42807409*word[{x, y, x, y, y, x, x, x, y, y, y}])/1841904 - 
  (15943535*word[{x, y, x, y, y, x, x, y, x, x, x}])/2455872 - 
  (172645725*word[{x, y, x, y, y, x, x, y, x, x, y}])/3274496 + 
  (123033131*word[{x, y, x, y, y, x, x, y, x, y, x}])/3274496 + 
  (1419383*word[{x, y, x, y, y, x, x, y, x, y, y}])/204656 - 
  (27234333*word[{x, y, x, y, y, x, x, y, y, x, x}])/1637248 + 
  (78225753*word[{x, y, x, y, y, x, x, y, y, x, y}])/3274496 - 
  (17399843*word[{x, y, x, y, y, x, x, y, y, y, x}])/3274496 - 
  (39962311*word[{x, y, x, y, y, x, x, y, y, y, y}])/3274496 - 
  (465085465*word[{x, y, x, y, y, x, y, x, x, x, x}])/7367616 + 
  (441912527*word[{x, y, x, y, y, x, y, x, x, x, y}])/3274496 - 
  (9863727*word[{x, y, x, y, y, x, y, x, x, y, x}])/1637248 - 
  (87622199*word[{x, y, x, y, y, x, y, x, x, y, y}])/1637248 + 
  (615263623*word[{x, y, x, y, y, x, y, x, y, x, x}])/4911744 - 
  (11535*word[{x, y, x, y, y, x, y, x, y, x, y}])/64 - 
  (10049*word[{x, y, x, y, y, x, y, x, y, y, x}])/256 + 
  (1888173401*word[{x, y, x, y, y, x, y, x, y, y, y}])/14735232 + 
  (69424455*word[{x, y, x, y, y, x, y, y, x, x, x}])/3274496 - 
  (1076199*word[{x, y, x, y, y, x, y, y, x, x, y}])/25582 - 
  (8226479*word[{x, y, x, y, y, x, y, y, x, y, x}])/818624 - 
  (543680833*word[{x, y, x, y, y, x, y, y, x, y, y}])/29470464 - 
  (112146589*word[{x, y, x, y, y, x, y, y, y, x, x}])/1637248 + 
  (2246784907*word[{x, y, x, y, y, x, y, y, y, x, y}])/14735232 + 
  (66696277*word[{x, y, x, y, y, x, y, y, y, y, x}])/9823488 - 
  (9983531*word[{x, y, x, y, y, x, y, y, y, y, y}])/153492 + 
  (125337143*word[{x, y, x, y, y, y, x, x, x, x, x}])/2455872 - 
  (320801099*word[{x, y, x, y, y, y, x, x, x, x, y}])/3683808 + 
  (321014483*word[{x, y, x, y, y, y, x, x, x, y, x}])/29470464 + 
  (1267887971*word[{x, y, x, y, y, y, x, x, x, y, y}])/29470464 - 
  (334843721*word[{x, y, x, y, y, y, x, x, y, x, x}])/3683808 + 
  (203521099*word[{x, y, x, y, y, y, x, x, y, x, y}])/3274496 + 
  (526084771*word[{x, y, x, y, y, y, x, x, y, y, x}])/9823488 - 
  (19532479*word[{x, y, x, y, y, y, x, x, y, y, y}])/306984 - 
  (453985445*word[{x, y, x, y, y, y, x, y, x, x, x}])/14735232 + 
  (159702945*word[{x, y, x, y, y, y, x, y, x, x, y}])/1637248 - 
  (55083373*word[{x, y, x, y, y, y, x, y, x, y, x}])/4911744 - 
  (469652905*word[{x, y, x, y, y, y, x, y, x, y, y}])/14735232 + 
  (66466293*word[{x, y, x, y, y, y, x, y, y, x, x}])/818624 - 
  (2120751101*word[{x, y, x, y, y, y, x, y, y, x, y}])/14735232 - 
  (76665793*word[{x, y, x, y, y, y, x, y, y, y, x}])/4911744 + 
  (63747117*word[{x, y, x, y, y, y, x, y, y, y, y}])/818624 - 
  (282186565*word[{x, y, x, y, y, y, y, x, x, x, x}])/14735232 + 
  (165762683*word[{x, y, x, y, y, y, y, x, x, x, y}])/29470464 + 
  (21491699*word[{x, y, x, y, y, y, y, x, x, y, x}])/2455872 - 
  (56924421*word[{x, y, x, y, y, y, y, x, x, y, y}])/3274496 - 
  (3101993*word[{x, y, x, y, y, y, y, x, y, x, x}])/4911744 + 
  (504598459*word[{x, y, x, y, y, y, y, x, y, x, y}])/7367616 - 
  (464167001*word[{x, y, x, y, y, y, y, x, y, y, x}])/9823488 - 
  (167*word[{x, y, x, y, y, y, y, x, y, y, y}])/16 + 
  (740869457*word[{x, y, x, y, y, y, y, y, x, x, x}])/29470464 - 
  (39348343*word[{x, y, x, y, y, y, y, y, x, x, y}])/818624 + 
  (76660817*word[{x, y, x, y, y, y, y, y, x, y, x}])/7367616 + 
  (43987627*word[{x, y, x, y, y, y, y, y, x, y, y}])/1227936 - 
  (103501545*word[{x, y, x, y, y, y, y, y, y, x, x}])/3274496 + 
  (12190445*word[{x, y, x, y, y, y, y, y, y, x, y}])/1841904 + 
  (223036045*word[{x, y, x, y, y, y, y, y, y, y, x}])/7367616 - 
  28*word[{x, y, x, y, y, y, y, y, y, y, y}] - 
  17*word[{x, y, y, x, x, x, x, x, x, x, x}] + 
  (104822867*word[{x, y, y, x, x, x, x, x, x, x, y}])/3683808 - 
  (81261845*word[{x, y, y, x, x, x, x, x, x, y, x}])/3683808 - 
  (146887139*word[{x, y, y, x, x, x, x, x, x, y, y}])/29470464 + 
  (11965825*word[{x, y, y, x, x, x, x, x, y, x, x}])/153492 - 
  (39348343*word[{x, y, y, x, x, x, x, x, y, x, y}])/818624 - 
  (297932677*word[{x, y, y, x, x, x, x, x, y, y, x}])/7367616 + 
  (1259842703*word[{x, y, y, x, x, x, x, x, y, y, y}])/29470464 - 
  (75828275*word[{x, y, y, x, x, x, x, y, x, x, x}])/818624 + 
  (1905285973*word[{x, y, y, x, x, x, x, y, x, x, y}])/29470464 + 
  (47466157*word[{x, y, y, x, x, x, x, y, x, y, x}])/613968 - 
  (844264979*word[{x, y, y, x, x, x, x, y, x, y, y}])/9823488 + 
  (350475617*word[{x, y, y, x, x, x, x, y, y, x, x}])/29470464 - 
  (5716721*word[{x, y, y, x, x, x, x, y, y, x, y}])/3274496 - 
  (916011373*word[{x, y, y, x, x, x, x, y, y, y, x}])/29470464 + 
  (792586771*word[{x, y, y, x, x, x, x, y, y, y, y}])/29470464 + 
  (2385*word[{x, y, y, x, x, x, y, x, x, x, x}])/16 - 
  (1140433391*word[{x, y, y, x, x, x, y, x, x, x, y}])/7367616 - 
  (546814277*word[{x, y, y, x, x, x, y, x, x, y, x}])/7367616 + 
  (699738497*word[{x, y, y, x, x, x, y, x, x, y, y}])/4911744 - 
  (215341073*word[{x, y, y, x, x, x, y, x, y, x, x}])/1637248 + 
  (308714517*word[{x, y, y, x, x, x, y, x, y, x, y}])/3274496 + 
  (1277570407*word[{x, y, y, x, x, x, y, x, y, y, x}])/9823488 - 
  (969731527*word[{x, y, y, x, x, x, y, x, y, y, y}])/7367616 - 
  (322506325*word[{x, y, y, x, x, x, y, y, x, x, x}])/7367616 + 
  (214421131*word[{x, y, y, x, x, x, y, y, x, x, y}])/3274496 - 
  (44952901*word[{x, y, y, x, x, x, y, y, x, y, x}])/4911744 - 
  (1104402037*word[{x, y, y, x, x, x, y, y, x, y, y}])/29470464 + 
  (2681240681*word[{x, y, y, x, x, x, y, y, y, x, x}])/29470464 - 
  (2229901027*word[{x, y, y, x, x, x, y, y, y, x, y}])/29470464 - 
  (1822780291*word[{x, y, y, x, x, x, y, y, y, y, x}])/29470464 + 
  (2388873715*word[{x, y, y, x, x, x, y, y, y, y, y}])/29470464 - 
  (145114517*word[{x, y, y, x, x, y, x, x, x, x, x}])/1227936 + 
  (3969695287*word[{x, y, y, x, x, y, x, x, x, x, y}])/29470464 + 
  (515380219*word[{x, y, y, x, x, y, x, x, x, y, x}])/7367616 - 
  (670397809*word[{x, y, y, x, x, y, x, x, x, y, y}])/4911744 + 
  (1787931769*word[{x, y, y, x, x, y, x, x, y, x, x}])/29470464 - 
  (1076199*word[{x, y, y, x, x, y, x, x, y, x, y}])/25582 - 
  (114802957*word[{x, y, y, x, x, y, x, x, y, y, x}])/1637248 + 
  (5559*word[{x, y, y, x, x, y, x, x, y, y, y}])/64 + 
  (250192699*word[{x, y, y, x, x, y, x, y, x, x, x}])/1637248 - 
  (568436043*word[{x, y, y, x, x, y, x, y, x, x, y}])/3274496 - 
  (295455577*word[{x, y, y, x, x, y, x, y, x, y, x}])/3274496 + 
  (1478454497*word[{x, y, y, x, x, y, x, y, x, y, y}])/9823488 - 
  (517637581*word[{x, y, y, x, x, y, x, y, y, x, x}])/3274496 + 
  (474016071*word[{x, y, y, x, x, y, x, y, y, x, y}])/3274496 + 
  (401088865*word[{x, y, y, x, x, y, x, y, y, y, x}])/3274496 - 
  (1705634635*word[{x, y, y, x, x, y, x, y, y, y, y}])/9823488 - 
  (353174869*word[{x, y, y, x, x, y, y, x, x, x, x}])/29470464 + 
  (37466705*word[{x, y, y, x, x, y, y, x, x, x, y}])/3274496 - 
  (1007*word[{x, y, y, x, x, y, y, x, x, y, x}])/256 + 
  word[{x, y, y, x, x, y, y, x, x, y, y}]/16 + 
  (198513327*word[{x, y, y, x, x, y, y, x, y, x, x}])/3274496 - 
  (10922265*word[{x, y, y, x, x, y, y, x, y, x, y}])/204656 - 
  (62204499*word[{x, y, y, x, x, y, y, x, y, y, x}])/1637248 + 
  (436777387*word[{x, y, y, x, x, y, y, x, y, y, y}])/7367616 - 
  (231382649*word[{x, y, y, x, x, y, y, y, x, x, x}])/3683808 + 
  (214421131*word[{x, y, y, x, x, y, y, y, x, x, y}])/3274496 + 
  (526084771*word[{x, y, y, x, x, y, y, y, x, y, x}])/9823488 - 
  (311220931*word[{x, y, y, x, x, y, y, y, x, y, y}])/3683808 + 
  (95821969*word[{x, y, y, x, x, y, y, y, y, x, x}])/3274496 - 
  (691592927*word[{x, y, y, x, x, y, y, y, y, x, y}])/29470464 - 
  (957392395*word[{x, y, y, x, x, y, y, y, y, y, x}])/29470464 + 
  (320245157*word[{x, y, y, x, x, y, y, y, y, y, y}])/7367616 + 
  (204669413*word[{x, y, y, x, y, x, x, x, x, x, x}])/1841904 - 
  (374432809*word[{x, y, y, x, y, x, x, x, x, x, y}])/2455872 + 
  (5693861*word[{x, y, y, x, y, x, x, x, x, y, x}])/2455872 + 
  (989598107*word[{x, y, y, x, y, x, x, x, x, y, y}])/9823488 - 
  (283111523*word[{x, y, y, x, y, x, x, x, y, x, x}])/1637248 + 
  (159702945*word[{x, y, y, x, y, x, x, x, y, x, y}])/1637248 + 
  (1277570407*word[{x, y, y, x, y, x, x, x, y, y, x}])/9823488 - 
  (2010594587*word[{x, y, y, x, y, x, x, x, y, y, y}])/14735232 - 
  (11458519*word[{x, y, y, x, y, x, x, y, x, x, x}])/4911744 + 
  (129018423*word[{x, y, y, x, y, x, x, y, x, x, y}])/1637248 - 
  (129059441*word[{x, y, y, x, y, x, x, y, x, y, x}])/1637248 + 
  (31573515*word[{x, y, y, x, y, x, x, y, x, y, y}])/1637248 + 
  (385245521*word[{x, y, y, x, y, x, x, y, y, x, x}])/3274496 - 
  (428867031*word[{x, y, y, x, y, x, x, y, y, x, y}])/3274496 - 
  (415235477*word[{x, y, y, x, y, x, x, y, y, y, x}])/9823488 + 
  (943378435*word[{x, y, y, x, y, x, x, y, y, y, y}])/9823488 - 
  (1243677367*word[{x, y, y, x, y, x, y, x, x, x, x}])/7367616 + 
  (1642230461*word[{x, y, y, x, y, x, y, x, x, x, y}])/9823488 + 
  (637653551*word[{x, y, y, x, y, x, y, x, x, y, x}])/4911744 - 
  (1825883639*word[{x, y, y, x, y, x, y, x, x, y, y}])/9823488 + 
  (79821769*word[{x, y, y, x, y, x, y, x, y, x, x}])/613968 - 
  (17925*word[{x, y, y, x, y, x, y, x, y, x, y}])/256 - 
  (292181081*word[{x, y, y, x, y, x, y, x, y, y, x}])/1637248 + 
  (2032339709*word[{x, y, y, x, y, x, y, x, y, y, y}])/14735232 + 
  (1310335271*word[{x, y, y, x, y, x, y, y, x, x, x}])/9823488 - 
  (568436043*word[{x, y, y, x, y, x, y, y, x, x, y}])/3274496 - 
  (10049*word[{x, y, y, x, y, x, y, y, x, y, x}])/256 + 
  (4629278321*word[{x, y, y, x, y, x, y, y, x, y, y}])/29470464 - 
  (1614319495*word[{x, y, y, x, y, x, y, y, y, x, x}])/9823488 + 
  (1760256799*word[{x, y, y, x, y, x, y, y, y, x, y}])/14735232 + 
  (1445711563*word[{x, y, y, x, y, x, y, y, y, y, x}])/9823488 - 
  (70925473*word[{x, y, y, x, y, x, y, y, y, y, y}])/409312 - 
  (42965591*word[{x, y, y, x, y, y, x, x, x, x, x}])/7367616 + 
  (96093185*word[{x, y, y, x, y, y, x, x, x, x, y}])/3274496 - 
  (565521019*word[{x, y, y, x, y, y, x, x, x, y, x}])/9823488 + 
  (666925499*word[{x, y, y, x, y, y, x, x, x, y, y}])/29470464 + 
  (135538101*word[{x, y, y, x, y, y, x, x, y, x, x}])/1637248 - 
  (172645725*word[{x, y, y, x, y, y, x, x, y, x, y}])/3274496 - 
  (62204499*word[{x, y, y, x, y, y, x, x, y, y, x}])/1637248 + 
  (318822517*word[{x, y, y, x, y, y, x, x, y, y, y}])/7367616 - 
  (21148305*word[{x, y, y, x, y, y, x, y, x, x, x}])/204656 + 
  (129018423*word[{x, y, y, x, y, y, x, y, x, x, y}])/1637248 + 
  (29309*word[{x, y, y, x, y, y, x, y, x, y, x}])/256 - 
  (4105793695*word[{x, y, y, x, y, y, x, y, x, y, y}])/29470464 + 
  (83053829*word[{x, y, y, x, y, y, x, y, y, x, x}])/3274496 - 
  (1030473*word[{x, y, y, x, y, y, x, y, y, x, y}])/3274496 - 
  (1159593607*word[{x, y, y, x, y, y, x, y, y, y, x}])/14735232 + 
  (1119631493*word[{x, y, y, x, y, y, x, y, y, y, y}])/14735232 + 
  (3175082051*word[{x, y, y, x, y, y, y, x, x, x, x}])/29470464 - 
  (923165425*word[{x, y, y, x, y, y, y, x, x, x, y}])/7367616 - 
  (193882517*word[{x, y, y, x, y, y, y, x, x, y, x}])/4911744 + 
  (198404311*word[{x, y, y, x, y, y, y, x, x, y, y}])/1841904 - 
  (625181935*word[{x, y, y, x, y, y, y, x, y, x, x}])/4911744 + 
  (475593989*word[{x, y, y, x, y, y, y, x, y, x, y}])/7367616 + 
  (2322278633*word[{x, y, y, x, y, y, y, x, y, y, x}])/14735232 - 
  (538696075*word[{x, y, y, x, y, y, y, x, y, y, y}])/3683808 - 
  (910285279*word[{x, y, y, x, y, y, y, y, x, x, x}])/29470464 + 
  (1905285973*word[{x, y, y, x, y, y, y, y, x, x, y}])/29470464 - 
  (464167001*word[{x, y, y, x, y, y, y, y, x, y, x}])/9823488 - 
  (18172901*word[{x, y, y, x, y, y, y, y, x, y, y}])/7367616 + 
  (2760324355*word[{x, y, y, x, y, y, y, y, y, x, x}])/29470464 - 
  (91085333*word[{x, y, y, x, y, y, y, y, y, x, y}])/1227936 - 
  (880183973*word[{x, y, y, x, y, y, y, y, y, y, x}])/14735232 + 
  82*word[{x, y, y, x, y, y, y, y, y, y, y}] - 
  (263226611*word[{x, y, y, y, x, x, x, x, x, x, x}])/7367616 + 
  (1512303295*word[{x, y, y, y, x, x, x, x, x, x, y}])/29470464 - 
  (16184969*word[{x, y, y, y, x, x, x, x, x, y, x}])/7367616 - 
  (1101350857*word[{x, y, y, y, x, x, x, x, x, y, y}])/29470464 + 
  (1193478019*word[{x, y, y, y, x, x, x, x, y, x, x}])/29470464 + 
  (165762683*word[{x, y, y, y, x, x, x, x, y, x, y}])/29470464 - 
  (916011373*word[{x, y, y, y, x, x, x, x, y, y, x}])/29470464 + 
  (339723713*word[{x, y, y, y, x, x, x, x, y, y, y}])/14735232 + 
  (879672875*word[{x, y, y, y, x, x, x, y, x, x, x}])/14735232 - 
  (923165425*word[{x, y, y, y, x, x, x, y, x, x, y}])/7367616 - 
  (519846175*word[{x, y, y, y, x, x, x, y, x, y, x}])/29470464 + 
  (2108748629*word[{x, y, y, y, x, x, x, y, x, y, y}])/29470464 - 
  (2370791755*word[{x, y, y, y, x, x, x, y, y, x, x}])/29470464 + 
  (2822131409*word[{x, y, y, y, x, x, x, y, y, x, y}])/29470464 + 
  (361233119*word[{x, y, y, y, x, x, x, y, y, y, x}])/7367616 - 
  (1360097317*word[{x, y, y, y, x, x, x, y, y, y, y}])/14735232 - 
  (1373844101*word[{x, y, y, y, x, x, y, x, x, x, x}])/29470464 + 
  (344603575*word[{x, y, y, y, x, x, y, x, x, x, y}])/3683808 + 
  (705128213*word[{x, y, y, y, x, x, y, x, x, y, x}])/29470464 - 
  (578255257*word[{x, y, y, y, x, x, y, x, x, y, y}])/9823488 + 
  (1196238889*word[{x, y, y, y, x, x, y, x, y, x, x}])/14735232 - 
  (649058689*word[{x, y, y, y, x, x, y, x, y, x, y}])/4911744 - 
  (415235477*word[{x, y, y, y, x, x, y, x, y, y, x}])/9823488 + 
  (318941719*word[{x, y, y, y, x, x, y, x, y, y, y}])/2455872 - 
  (29052073*word[{x, y, y, y, x, x, y, y, x, x, x}])/7367616 + 
  (37466705*word[{x, y, y, y, x, x, y, y, x, x, y}])/3274496 - 
  (17399843*word[{x, y, y, y, x, x, y, y, x, y, x}])/3274496 - 
  (448588807*word[{x, y, y, y, x, x, y, y, x, y, y}])/14735232 - 
  (3984863*word[{x, y, y, y, x, x, y, y, y, x, x}])/306984 + 
  (359344405*word[{x, y, y, y, x, x, y, y, y, x, y}])/7367616 + 
  (25403899*word[{x, y, y, y, x, x, y, y, y, y, x}])/14735232 - 
  (90548111*word[{x, y, y, y, x, x, y, y, y, y, y}])/3683808 + 
  (153096101*word[{x, y, y, y, x, y, x, x, x, x, x}])/1227936 - 
  (5212654603*word[{x, y, y, y, x, y, x, x, x, x, y}])/29470464 - 
  (313536493*word[{x, y, y, y, x, y, x, x, x, y, x}])/7367616 + 
  (3843601529*word[{x, y, y, y, x, y, x, x, x, y, y}])/29470464 - 
  (4756335949*word[{x, y, y, y, x, y, x, x, y, x, x}])/29470464 + 
  (441912527*word[{x, y, y, y, x, y, x, x, y, x, y}])/3274496 + 
  (401088865*word[{x, y, y, y, x, y, x, x, y, y, x}])/3274496 - 
  (218354539*word[{x, y, y, y, x, y, x, x, y, y, y}])/1227936 - 
  (1539115799*word[{x, y, y, y, x, y, x, y, x, x, x}])/14735232 + 
  (1642230461*word[{x, y, y, y, x, y, x, y, x, x, y}])/9823488 + 
  (414886739*word[{x, y, y, y, x, y, x, y, x, y, x}])/9823488 - 
  (1362670987*word[{x, y, y, y, x, y, x, y, x, y, y}])/14735232 + 
  (1688193389*word[{x, y, y, y, x, y, x, y, y, x, x}])/9823488 - 
  (3193512527*word[{x, y, y, y, x, y, x, y, y, x, y}])/14735232 - 
  (45572467*word[{x, y, y, y, x, y, x, y, y, y, x}])/409312 + 
  (157230199*word[{x, y, y, y, x, y, x, y, y, y, y}])/818624 - 
  (2326507207*word[{x, y, y, y, x, y, y, x, x, x, x}])/29470464 + 
  (344603575*word[{x, y, y, y, x, y, y, x, x, x, y}])/3683808 + 
  (29383415*word[{x, y, y, y, x, y, y, x, x, y, x}])/1637248 - 
  (311220931*word[{x, y, y, y, x, y, y, x, x, y, y}])/3683808 + 
  (36468701*word[{x, y, y, y, x, y, y, x, y, x, x}])/613968 + 
  (181108391*word[{x, y, y, y, x, y, y, x, y, x, y}])/7367616 - 
  (1159593607*word[{x, y, y, y, x, y, y, x, y, y, x}])/14735232 + 
  (84666739*word[{x, y, y, y, x, y, y, x, y, y, y}])/1841904 + 
  (714614741*word[{x, y, y, y, x, y, y, y, x, x, x}])/7367616 - 
  (1140433391*word[{x, y, y, y, x, y, y, y, x, x, y}])/7367616 - 
  (76665793*word[{x, y, y, y, x, y, y, y, x, y, x}])/4911744 + 
  (373046405*word[{x, y, y, y, x, y, y, y, x, y, y}])/3683808 - 
  (2089257331*word[{x, y, y, y, x, y, y, y, y, x, x}])/14735232 + 
  (2033*word[{x, y, y, y, x, y, y, y, y, x, y}])/16 + 
  (722321183*word[{x, y, y, y, x, y, y, y, y, y, x}])/7367616 - 
  (331*word[{x, y, y, y, x, y, y, y, y, y, y}])/2 - 
  (1298150153*word[{x, y, y, y, y, x, x, x, x, x, x}])/29470464 + 
  (1787763349*word[{x, y, y, y, y, x, x, x, x, x, y}])/29470464 + 
  (213399877*word[{x, y, y, y, y, x, x, x, x, y, x}])/29470464 - 
  (559497973*word[{x, y, y, y, y, x, x, x, x, y, y}])/14735232 + 
  (20843675*word[{x, y, y, y, y, x, x, x, y, x, x}])/230238 - 
  (320801099*word[{x, y, y, y, y, x, x, x, y, x, y}])/3683808 - 
  (1822780291*word[{x, y, y, y, y, x, x, x, y, y, x}])/29470464 + 
  (1421937719*word[{x, y, y, y, y, x, x, x, y, y, y}])/14735232 - 
  (922016141*word[{x, y, y, y, y, x, x, y, x, x, x}])/29470464 + 
  (96093185*word[{x, y, y, y, y, x, x, y, x, x, y}])/3274496 + 
  (145728485*word[{x, y, y, y, y, x, x, y, x, y, x}])/3274496 - 
  (244124555*word[{x, y, y, y, y, x, x, y, x, y, y}])/3274496 - 
  (90910225*word[{x, y, y, y, y, x, x, y, y, x, x}])/3274496 + 
  (988996819*word[{x, y, y, y, y, x, x, y, y, x, y}])/29470464 + 
  (25403899*word[{x, y, y, y, y, x, x, y, y, y, x}])/14735232 - 
  (22777661*word[{x, y, y, y, y, x, x, y, y, y, y}])/3683808 + 
  (4024583605*word[{x, y, y, y, y, x, y, x, x, x, x}])/29470464 - 
  (5212654603*word[{x, y, y, y, y, x, y, x, x, x, y}])/29470464 - 
  (358829695*word[{x, y, y, y, y, x, y, x, x, y, x}])/4911744 + 
  (576677647*word[{x, y, y, y, y, x, y, x, x, y, y}])/3274496 - 
  (511952077*word[{x, y, y, y, y, x, y, x, y, x, x}])/3274496 + 
  (1019513497*word[{x, y, y, y, y, x, y, x, y, x, y}])/7367616 + 
  (1445711563*word[{x, y, y, y, y, x, y, x, y, y, x}])/9823488 - 
  (166944905*word[{x, y, y, y, y, x, y, x, y, y, y}])/818624 - 
  (2502875113*word[{x, y, y, y, y, x, y, y, x, x, x}])/29470464 + 
  (3969695287*word[{x, y, y, y, y, x, y, y, x, x, y}])/29470464 + 
  (66696277*word[{x, y, y, y, y, x, y, y, x, y, x}])/9823488 - 
  (1068550459*word[{x, y, y, y, y, x, y, y, x, y, y}])/14735232 + 
  (2444647451*word[{x, y, y, y, y, x, y, y, y, x, x}])/14735232 - 
  (147867187*word[{x, y, y, y, y, x, y, y, y, x, y}])/818624 - 
  (804237235*word[{x, y, y, y, y, x, y, y, y, y, x}])/7367616 + 
  (461*word[{x, y, y, y, y, x, y, y, y, y, y}])/2 - 
  (152669527*word[{x, y, y, y, y, y, x, x, x, x, x}])/3274496 + 
  (1787763349*word[{x, y, y, y, y, y, x, x, x, x, y}])/29470464 + 
  (517186669*word[{x, y, y, y, y, y, x, x, x, y, x}])/14735232 - 
  (2200464071*word[{x, y, y, y, y, y, x, x, x, y, y}])/29470464 + 
  (133449125*word[{x, y, y, y, y, y, x, x, y, x, x}])/4911744 - 
  (3193279*word[{x, y, y, y, y, y, x, x, y, x, y}])/818624 - 
  (957392395*word[{x, y, y, y, y, y, x, x, y, y, x}])/29470464 + 
  (152583217*word[{x, y, y, y, y, y, x, x, y, y, y}])/3683808 + 
  (2911130165*word[{x, y, y, y, y, y, x, y, x, x, x}])/29470464 - 
  (374432809*word[{x, y, y, y, y, y, x, y, x, x, y}])/2455872 - 
  (58238045*word[{x, y, y, y, y, y, x, y, x, y, x}])/920952 + 
  (57393839*word[{x, y, y, y, y, y, x, y, x, y, y}])/409312 - 
  (3506125109*word[{x, y, y, y, y, y, x, y, y, x, x}])/29470464 + 
  (21252091*word[{x, y, y, y, y, y, x, y, y, x, y}])/153492 + 
  (722321183*word[{x, y, y, y, y, y, x, y, y, y, x}])/7367616 - 
  (463*word[{x, y, y, y, y, y, x, y, y, y, y}])/2 - 
  (944504585*word[{x, y, y, y, y, y, y, x, x, x, x}])/29470464 + 
  (1512303295*word[{x, y, y, y, y, y, y, x, x, x, y}])/29470464 + 
  (353350753*word[{x, y, y, y, y, y, y, x, x, y, x}])/29470464 - 
  (287583163*word[{x, y, y, y, y, y, y, x, x, y, y}])/7367616 + 
  (727617901*word[{x, y, y, y, y, y, y, x, y, x, x}])/9823488 - 
  (364915061*word[{x, y, y, y, y, y, y, x, y, x, y}])/3683808 - 
  (880183973*word[{x, y, y, y, y, y, y, x, y, y, x}])/14735232 + 
  (329*word[{x, y, y, y, y, y, y, x, y, y, y}])/2 - 
  (152712371*word[{x, y, y, y, y, y, y, y, x, x, x}])/7367616 + 
  (104822867*word[{x, y, y, y, y, y, y, y, x, x, y}])/3683808 + 
  (223036045*word[{x, y, y, y, y, y, y, y, x, y, x}])/7367616 - 
  83*word[{x, y, y, y, y, y, y, y, x, y, y}] - 
  7*word[{x, y, y, y, y, y, y, y, y, x, x}] + 
  27*word[{x, y, y, y, y, y, y, y, y, x, y}] - 
  6*word[{x, y, y, y, y, y, y, y, y, y, x}] + 
  word[{x, y, y, y, y, y, y, y, y, y, y}] + 
  word[{y, x, x, x, x, x, x, x, x, x, x}] - 
  6*word[{y, x, x, x, x, x, x, x, x, x, y}] + 
  27*word[{y, x, x, x, x, x, x, x, x, y, x}] - 
  7*word[{y, x, x, x, x, x, x, x, x, y, y}] - 
  83*word[{y, x, x, x, x, x, x, x, y, x, x}] + 
  (223036045*word[{y, x, x, x, x, x, x, x, y, x, y}])/7367616 + 
  (104822867*word[{y, x, x, x, x, x, x, x, y, y, x}])/3683808 - 
  (152712371*word[{y, x, x, x, x, x, x, x, y, y, y}])/7367616 + 
  (329*word[{y, x, x, x, x, x, x, y, x, x, x}])/2 - 
  (880183973*word[{y, x, x, x, x, x, x, y, x, x, y}])/14735232 - 
  (364915061*word[{y, x, x, x, x, x, x, y, x, y, x}])/3683808 + 
  (727617901*word[{y, x, x, x, x, x, x, y, x, y, y}])/9823488 - 
  (287583163*word[{y, x, x, x, x, x, x, y, y, x, x}])/7367616 + 
  (353350753*word[{y, x, x, x, x, x, x, y, y, x, y}])/29470464 + 
  (1512303295*word[{y, x, x, x, x, x, x, y, y, y, x}])/29470464 - 
  (944504585*word[{y, x, x, x, x, x, x, y, y, y, y}])/29470464 - 
  (463*word[{y, x, x, x, x, x, y, x, x, x, x}])/2 + 
  (722321183*word[{y, x, x, x, x, x, y, x, x, x, y}])/7367616 + 
  (21252091*word[{y, x, x, x, x, x, y, x, x, y, x}])/153492 - 
  (3506125109*word[{y, x, x, x, x, x, y, x, x, y, y}])/29470464 + 
  (57393839*word[{y, x, x, x, x, x, y, x, y, x, x}])/409312 - 
  (58238045*word[{y, x, x, x, x, x, y, x, y, x, y}])/920952 - 
  (374432809*word[{y, x, x, x, x, x, y, x, y, y, x}])/2455872 + 
  (2911130165*word[{y, x, x, x, x, x, y, x, y, y, y}])/29470464 + 
  (152583217*word[{y, x, x, x, x, x, y, y, x, x, x}])/3683808 - 
  (957392395*word[{y, x, x, x, x, x, y, y, x, x, y}])/29470464 - 
  (3193279*word[{y, x, x, x, x, x, y, y, x, y, x}])/818624 + 
  (133449125*word[{y, x, x, x, x, x, y, y, x, y, y}])/4911744 - 
  (2200464071*word[{y, x, x, x, x, x, y, y, y, x, x}])/29470464 + 
  (517186669*word[{y, x, x, x, x, x, y, y, y, x, y}])/14735232 + 
  (1787763349*word[{y, x, x, x, x, x, y, y, y, y, x}])/29470464 - 
  (152669527*word[{y, x, x, x, x, x, y, y, y, y, y}])/3274496 + 
  (461*word[{y, x, x, x, x, y, x, x, x, x, x}])/2 - 
  (804237235*word[{y, x, x, x, x, y, x, x, x, x, y}])/7367616 - 
  (147867187*word[{y, x, x, x, x, y, x, x, x, y, x}])/818624 + 
  (2444647451*word[{y, x, x, x, x, y, x, x, x, y, y}])/14735232 - 
  (1068550459*word[{y, x, x, x, x, y, x, x, y, x, x}])/14735232 + 
  (66696277*word[{y, x, x, x, x, y, x, x, y, x, y}])/9823488 + 
  (3969695287*word[{y, x, x, x, x, y, x, x, y, y, x}])/29470464 - 
  (2502875113*word[{y, x, x, x, x, y, x, x, y, y, y}])/29470464 - 
  (166944905*word[{y, x, x, x, x, y, x, y, x, x, x}])/818624 + 
  (1445711563*word[{y, x, x, x, x, y, x, y, x, x, y}])/9823488 + 
  (1019513497*word[{y, x, x, x, x, y, x, y, x, y, x}])/7367616 - 
  (511952077*word[{y, x, x, x, x, y, x, y, x, y, y}])/3274496 + 
  (576677647*word[{y, x, x, x, x, y, x, y, y, x, x}])/3274496 - 
  (358829695*word[{y, x, x, x, x, y, x, y, y, x, y}])/4911744 - 
  (5212654603*word[{y, x, x, x, x, y, x, y, y, y, x}])/29470464 + 
  (4024583605*word[{y, x, x, x, x, y, x, y, y, y, y}])/29470464 - 
  (22777661*word[{y, x, x, x, x, y, y, x, x, x, x}])/3683808 + 
  (25403899*word[{y, x, x, x, x, y, y, x, x, x, y}])/14735232 + 
  (988996819*word[{y, x, x, x, x, y, y, x, x, y, x}])/29470464 - 
  (90910225*word[{y, x, x, x, x, y, y, x, x, y, y}])/3274496 - 
  (244124555*word[{y, x, x, x, x, y, y, x, y, x, x}])/3274496 + 
  (145728485*word[{y, x, x, x, x, y, y, x, y, x, y}])/3274496 + 
  (96093185*word[{y, x, x, x, x, y, y, x, y, y, x}])/3274496 - 
  (922016141*word[{y, x, x, x, x, y, y, x, y, y, y}])/29470464 + 
  (1421937719*word[{y, x, x, x, x, y, y, y, x, x, x}])/14735232 - 
  (1822780291*word[{y, x, x, x, x, y, y, y, x, x, y}])/29470464 - 
  (320801099*word[{y, x, x, x, x, y, y, y, x, y, x}])/3683808 + 
  (20843675*word[{y, x, x, x, x, y, y, y, x, y, y}])/230238 - 
  (559497973*word[{y, x, x, x, x, y, y, y, y, x, x}])/14735232 + 
  (213399877*word[{y, x, x, x, x, y, y, y, y, x, y}])/29470464 + 
  (1787763349*word[{y, x, x, x, x, y, y, y, y, y, x}])/29470464 - 
  (1298150153*word[{y, x, x, x, x, y, y, y, y, y, y}])/29470464 - 
  (331*word[{y, x, x, x, y, x, x, x, x, x, x}])/2 + 
  (722321183*word[{y, x, x, x, y, x, x, x, x, x, y}])/7367616 + 
  (2033*word[{y, x, x, x, y, x, x, x, x, y, x}])/16 - 
  (2089257331*word[{y, x, x, x, y, x, x, x, x, y, y}])/14735232 + 
  (373046405*word[{y, x, x, x, y, x, x, x, y, x, x}])/3683808 - 
  (76665793*word[{y, x, x, x, y, x, x, x, y, x, y}])/4911744 - 
  (1140433391*word[{y, x, x, x, y, x, x, x, y, y, x}])/7367616 + 
  (714614741*word[{y, x, x, x, y, x, x, x, y, y, y}])/7367616 + 
  (84666739*word[{y, x, x, x, y, x, x, y, x, x, x}])/1841904 - 
  (1159593607*word[{y, x, x, x, y, x, x, y, x, x, y}])/14735232 + 
  (181108391*word[{y, x, x, x, y, x, x, y, x, y, x}])/7367616 + 
  (36468701*word[{y, x, x, x, y, x, x, y, x, y, y}])/613968 - 
  (311220931*word[{y, x, x, x, y, x, x, y, y, x, x}])/3683808 + 
  (29383415*word[{y, x, x, x, y, x, x, y, y, x, y}])/1637248 + 
  (344603575*word[{y, x, x, x, y, x, x, y, y, y, x}])/3683808 - 
  (2326507207*word[{y, x, x, x, y, x, x, y, y, y, y}])/29470464 + 
  (157230199*word[{y, x, x, x, y, x, y, x, x, x, x}])/818624 - 
  (45572467*word[{y, x, x, x, y, x, y, x, x, x, y}])/409312 - 
  (3193512527*word[{y, x, x, x, y, x, y, x, x, y, x}])/14735232 + 
  (1688193389*word[{y, x, x, x, y, x, y, x, x, y, y}])/9823488 - 
  (1362670987*word[{y, x, x, x, y, x, y, x, y, x, x}])/14735232 + 
  (414886739*word[{y, x, x, x, y, x, y, x, y, x, y}])/9823488 + 
  (1642230461*word[{y, x, x, x, y, x, y, x, y, y, x}])/9823488 - 
  (1539115799*word[{y, x, x, x, y, x, y, x, y, y, y}])/14735232 - 
  (218354539*word[{y, x, x, x, y, x, y, y, x, x, x}])/1227936 + 
  (401088865*word[{y, x, x, x, y, x, y, y, x, x, y}])/3274496 + 
  (441912527*word[{y, x, x, x, y, x, y, y, x, y, x}])/3274496 - 
  (4756335949*word[{y, x, x, x, y, x, y, y, x, y, y}])/29470464 + 
  (3843601529*word[{y, x, x, x, y, x, y, y, y, x, x}])/29470464 - 
  (313536493*word[{y, x, x, x, y, x, y, y, y, x, y}])/7367616 - 
  (5212654603*word[{y, x, x, x, y, x, y, y, y, y, x}])/29470464 + 
  (153096101*word[{y, x, x, x, y, x, y, y, y, y, y}])/1227936 - 
  (90548111*word[{y, x, x, x, y, y, x, x, x, x, x}])/3683808 + 
  (25403899*word[{y, x, x, x, y, y, x, x, x, x, y}])/14735232 + 
  (359344405*word[{y, x, x, x, y, y, x, x, x, y, x}])/7367616 - 
  (3984863*word[{y, x, x, x, y, y, x, x, x, y, y}])/306984 - 
  (448588807*word[{y, x, x, x, y, y, x, x, y, x, x}])/14735232 - 
  (17399843*word[{y, x, x, x, y, y, x, x, y, x, y}])/3274496 + 
  (37466705*word[{y, x, x, x, y, y, x, x, y, y, x}])/3274496 - 
  (29052073*word[{y, x, x, x, y, y, x, x, y, y, y}])/7367616 + 
  (318941719*word[{y, x, x, x, y, y, x, y, x, x, x}])/2455872 - 
  (415235477*word[{y, x, x, x, y, y, x, y, x, x, y}])/9823488 - 
  (649058689*word[{y, x, x, x, y, y, x, y, x, y, x}])/4911744 + 
  (1196238889*word[{y, x, x, x, y, y, x, y, x, y, y}])/14735232 - 
  (578255257*word[{y, x, x, x, y, y, x, y, y, x, x}])/9823488 + 
  (705128213*word[{y, x, x, x, y, y, x, y, y, x, y}])/29470464 + 
  (344603575*word[{y, x, x, x, y, y, x, y, y, y, x}])/3683808 - 
  (1373844101*word[{y, x, x, x, y, y, x, y, y, y, y}])/29470464 - 
  (1360097317*word[{y, x, x, x, y, y, y, x, x, x, x}])/14735232 + 
  (361233119*word[{y, x, x, x, y, y, y, x, x, x, y}])/7367616 + 
  (2822131409*word[{y, x, x, x, y, y, y, x, x, y, x}])/29470464 - 
  (2370791755*word[{y, x, x, x, y, y, y, x, x, y, y}])/29470464 + 
  (2108748629*word[{y, x, x, x, y, y, y, x, y, x, x}])/29470464 - 
  (519846175*word[{y, x, x, x, y, y, y, x, y, x, y}])/29470464 - 
  (923165425*word[{y, x, x, x, y, y, y, x, y, y, x}])/7367616 + 
  (879672875*word[{y, x, x, x, y, y, y, x, y, y, y}])/14735232 + 
  (339723713*word[{y, x, x, x, y, y, y, y, x, x, x}])/14735232 - 
  (916011373*word[{y, x, x, x, y, y, y, y, x, x, y}])/29470464 + 
  (165762683*word[{y, x, x, x, y, y, y, y, x, y, x}])/29470464 + 
  (1193478019*word[{y, x, x, x, y, y, y, y, x, y, y}])/29470464 - 
  (1101350857*word[{y, x, x, x, y, y, y, y, y, x, x}])/29470464 - 
  (16184969*word[{y, x, x, x, y, y, y, y, y, x, y}])/7367616 + 
  (1512303295*word[{y, x, x, x, y, y, y, y, y, y, x}])/29470464 - 
  (263226611*word[{y, x, x, x, y, y, y, y, y, y, y}])/7367616 + 
  82*word[{y, x, x, y, x, x, x, x, x, x, x}] - 
  (880183973*word[{y, x, x, y, x, x, x, x, x, x, y}])/14735232 - 
  (91085333*word[{y, x, x, y, x, x, x, x, x, y, x}])/1227936 + 
  (2760324355*word[{y, x, x, y, x, x, x, x, x, y, y}])/29470464 - 
  (18172901*word[{y, x, x, y, x, x, x, x, y, x, x}])/7367616 - 
  (464167001*word[{y, x, x, y, x, x, x, x, y, x, y}])/9823488 + 
  (1905285973*word[{y, x, x, y, x, x, x, x, y, y, x}])/29470464 - 
  (910285279*word[{y, x, x, y, x, x, x, x, y, y, y}])/29470464 - 
  (538696075*word[{y, x, x, y, x, x, x, y, x, x, x}])/3683808 + 
  (2322278633*word[{y, x, x, y, x, x, x, y, x, x, y}])/14735232 + 
  (475593989*word[{y, x, x, y, x, x, x, y, x, y, x}])/7367616 - 
  (625181935*word[{y, x, x, y, x, x, x, y, x, y, y}])/4911744 + 
  (198404311*word[{y, x, x, y, x, x, x, y, y, x, x}])/1841904 - 
  (193882517*word[{y, x, x, y, x, x, x, y, y, x, y}])/4911744 - 
  (923165425*word[{y, x, x, y, x, x, x, y, y, y, x}])/7367616 + 
  (3175082051*word[{y, x, x, y, x, x, x, y, y, y, y}])/29470464 + 
  (1119631493*word[{y, x, x, y, x, x, y, x, x, x, x}])/14735232 - 
  (1159593607*word[{y, x, x, y, x, x, y, x, x, x, y}])/14735232 - 
  (1030473*word[{y, x, x, y, x, x, y, x, x, y, x}])/3274496 + 
  (83053829*word[{y, x, x, y, x, x, y, x, x, y, y}])/3274496 - 
  (4105793695*word[{y, x, x, y, x, x, y, x, y, x, x}])/29470464 + 
  (29309*word[{y, x, x, y, x, x, y, x, y, x, y}])/256 + 
  (129018423*word[{y, x, x, y, x, x, y, x, y, y, x}])/1637248 - 
  (21148305*word[{y, x, x, y, x, x, y, x, y, y, y}])/204656 + 
  (318822517*word[{y, x, x, y, x, x, y, y, x, x, x}])/7367616 - 
  (62204499*word[{y, x, x, y, x, x, y, y, x, x, y}])/1637248 - 
  (172645725*word[{y, x, x, y, x, x, y, y, x, y, x}])/3274496 + 
  (135538101*word[{y, x, x, y, x, x, y, y, x, y, y}])/1637248 + 
  (666925499*word[{y, x, x, y, x, x, y, y, y, x, x}])/29470464 - 
  (565521019*word[{y, x, x, y, x, x, y, y, y, x, y}])/9823488 + 
  (96093185*word[{y, x, x, y, x, x, y, y, y, y, x}])/3274496 - 
  (42965591*word[{y, x, x, y, x, x, y, y, y, y, y}])/7367616 - 
  (70925473*word[{y, x, x, y, x, y, x, x, x, x, x}])/409312 + 
  (1445711563*word[{y, x, x, y, x, y, x, x, x, x, y}])/9823488 + 
  (1760256799*word[{y, x, x, y, x, y, x, x, x, y, x}])/14735232 - 
  (1614319495*word[{y, x, x, y, x, y, x, x, x, y, y}])/9823488 + 
  (4629278321*word[{y, x, x, y, x, y, x, x, y, x, x}])/29470464 - 
  (10049*word[{y, x, x, y, x, y, x, x, y, x, y}])/256 - 
  (568436043*word[{y, x, x, y, x, y, x, x, y, y, x}])/3274496 + 
  (1310335271*word[{y, x, x, y, x, y, x, x, y, y, y}])/9823488 + 
  (2032339709*word[{y, x, x, y, x, y, x, y, x, x, x}])/14735232 - 
  (292181081*word[{y, x, x, y, x, y, x, y, x, x, y}])/1637248 - 
  (17925*word[{y, x, x, y, x, y, x, y, x, y, x}])/256 + 
  (79821769*word[{y, x, x, y, x, y, x, y, x, y, y}])/613968 - 
  (1825883639*word[{y, x, x, y, x, y, x, y, y, x, x}])/9823488 + 
  (637653551*word[{y, x, x, y, x, y, x, y, y, x, y}])/4911744 + 
  (1642230461*word[{y, x, x, y, x, y, x, y, y, y, x}])/9823488 - 
  (1243677367*word[{y, x, x, y, x, y, x, y, y, y, y}])/7367616 + 
  (943378435*word[{y, x, x, y, x, y, y, x, x, x, x}])/9823488 - 
  (415235477*word[{y, x, x, y, x, y, y, x, x, x, y}])/9823488 - 
  (428867031*word[{y, x, x, y, x, y, y, x, x, y, x}])/3274496 + 
  (385245521*word[{y, x, x, y, x, y, y, x, x, y, y}])/3274496 + 
  (31573515*word[{y, x, x, y, x, y, y, x, y, x, x}])/1637248 - 
  (129059441*word[{y, x, x, y, x, y, y, x, y, x, y}])/1637248 + 
  (129018423*word[{y, x, x, y, x, y, y, x, y, y, x}])/1637248 - 
  (11458519*word[{y, x, x, y, x, y, y, x, y, y, y}])/4911744 - 
  (2010594587*word[{y, x, x, y, x, y, y, y, x, x, x}])/14735232 + 
  (1277570407*word[{y, x, x, y, x, y, y, y, x, x, y}])/9823488 + 
  (159702945*word[{y, x, x, y, x, y, y, y, x, y, x}])/1637248 - 
  (283111523*word[{y, x, x, y, x, y, y, y, x, y, y}])/1637248 + 
  (989598107*word[{y, x, x, y, x, y, y, y, y, x, x}])/9823488 + 
  (5693861*word[{y, x, x, y, x, y, y, y, y, x, y}])/2455872 - 
  (374432809*word[{y, x, x, y, x, y, y, y, y, y, x}])/2455872 + 
  (204669413*word[{y, x, x, y, x, y, y, y, y, y, y}])/1841904 + 
  (320245157*word[{y, x, x, y, y, x, x, x, x, x, x}])/7367616 - 
  (957392395*word[{y, x, x, y, y, x, x, x, x, x, y}])/29470464 - 
  (691592927*word[{y, x, x, y, y, x, x, x, x, y, x}])/29470464 + 
  (95821969*word[{y, x, x, y, y, x, x, x, x, y, y}])/3274496 - 
  (311220931*word[{y, x, x, y, y, x, x, x, y, x, x}])/3683808 + 
  (526084771*word[{y, x, x, y, y, x, x, x, y, x, y}])/9823488 + 
  (214421131*word[{y, x, x, y, y, x, x, x, y, y, x}])/3274496 - 
  (231382649*word[{y, x, x, y, y, x, x, x, y, y, y}])/3683808 + 
  (436777387*word[{y, x, x, y, y, x, x, y, x, x, x}])/7367616 - 
  (62204499*word[{y, x, x, y, y, x, x, y, x, x, y}])/1637248 - 
  (10922265*word[{y, x, x, y, y, x, x, y, x, y, x}])/204656 + 
  (198513327*word[{y, x, x, y, y, x, x, y, x, y, y}])/3274496 + 
  word[{y, x, x, y, y, x, x, y, y, x, x}]/16 - 
  (1007*word[{y, x, x, y, y, x, x, y, y, x, y}])/256 + 
  (37466705*word[{y, x, x, y, y, x, x, y, y, y, x}])/3274496 - 
  (353174869*word[{y, x, x, y, y, x, x, y, y, y, y}])/29470464 - 
  (1705634635*word[{y, x, x, y, y, x, y, x, x, x, x}])/9823488 + 
  (401088865*word[{y, x, x, y, y, x, y, x, x, x, y}])/3274496 + 
  (474016071*word[{y, x, x, y, y, x, y, x, x, y, x}])/3274496 - 
  (517637581*word[{y, x, x, y, y, x, y, x, x, y, y}])/3274496 + 
  (1478454497*word[{y, x, x, y, y, x, y, x, y, x, x}])/9823488 - 
  (295455577*word[{y, x, x, y, y, x, y, x, y, x, y}])/3274496 - 
  (568436043*word[{y, x, x, y, y, x, y, x, y, y, x}])/3274496 + 
  (250192699*word[{y, x, x, y, y, x, y, x, y, y, y}])/1637248 + 
  (5559*word[{y, x, x, y, y, x, y, y, x, x, x}])/64 - 
  (114802957*word[{y, x, x, y, y, x, y, y, x, x, y}])/1637248 - 
  (1076199*word[{y, x, x, y, y, x, y, y, x, y, x}])/25582 + 
  (1787931769*word[{y, x, x, y, y, x, y, y, x, y, y}])/29470464 - 
  (670397809*word[{y, x, x, y, y, x, y, y, y, x, x}])/4911744 + 
  (515380219*word[{y, x, x, y, y, x, y, y, y, x, y}])/7367616 + 
  (3969695287*word[{y, x, x, y, y, x, y, y, y, y, x}])/29470464 - 
  (145114517*word[{y, x, x, y, y, x, y, y, y, y, y}])/1227936 + 
  (2388873715*word[{y, x, x, y, y, y, x, x, x, x, x}])/29470464 - 
  (1822780291*word[{y, x, x, y, y, y, x, x, x, x, y}])/29470464 - 
  (2229901027*word[{y, x, x, y, y, y, x, x, x, y, x}])/29470464 + 
  (2681240681*word[{y, x, x, y, y, y, x, x, x, y, y}])/29470464 - 
  (1104402037*word[{y, x, x, y, y, y, x, x, y, x, x}])/29470464 - 
  (44952901*word[{y, x, x, y, y, y, x, x, y, x, y}])/4911744 + 
  (214421131*word[{y, x, x, y, y, y, x, x, y, y, x}])/3274496 - 
  (322506325*word[{y, x, x, y, y, y, x, x, y, y, y}])/7367616 - 
  (969731527*word[{y, x, x, y, y, y, x, y, x, x, x}])/7367616 + 
  (1277570407*word[{y, x, x, y, y, y, x, y, x, x, y}])/9823488 + 
  (308714517*word[{y, x, x, y, y, y, x, y, x, y, x}])/3274496 - 
  (215341073*word[{y, x, x, y, y, y, x, y, x, y, y}])/1637248 + 
  (699738497*word[{y, x, x, y, y, y, x, y, y, x, x}])/4911744 - 
  (546814277*word[{y, x, x, y, y, y, x, y, y, x, y}])/7367616 - 
  (1140433391*word[{y, x, x, y, y, y, x, y, y, y, x}])/7367616 + 
  (2385*word[{y, x, x, y, y, y, x, y, y, y, y}])/16 + 
  (792586771*word[{y, x, x, y, y, y, y, x, x, x, x}])/29470464 - 
  (916011373*word[{y, x, x, y, y, y, y, x, x, x, y}])/29470464 - 
  (5716721*word[{y, x, x, y, y, y, y, x, x, y, x}])/3274496 + 
  (350475617*word[{y, x, x, y, y, y, y, x, x, y, y}])/29470464 - 
  (844264979*word[{y, x, x, y, y, y, y, x, y, x, x}])/9823488 + 
  (47466157*word[{y, x, x, y, y, y, y, x, y, x, y}])/613968 + 
  (1905285973*word[{y, x, x, y, y, y, y, x, y, y, x}])/29470464 - 
  (75828275*word[{y, x, x, y, y, y, y, x, y, y, y}])/818624 + 
  (1259842703*word[{y, x, x, y, y, y, y, y, x, x, x}])/29470464 - 
  (297932677*word[{y, x, x, y, y, y, y, y, x, x, y}])/7367616 - 
  (39348343*word[{y, x, x, y, y, y, y, y, x, y, x}])/818624 + 
  (11965825*word[{y, x, x, y, y, y, y, y, x, y, y}])/153492 - 
  (146887139*word[{y, x, x, y, y, y, y, y, y, x, x}])/29470464 - 
  (81261845*word[{y, x, x, y, y, y, y, y, y, x, y}])/3683808 + 
  (104822867*word[{y, x, x, y, y, y, y, y, y, y, x}])/3683808 - 
  17*word[{y, x, x, y, y, y, y, y, y, y, y}] - 
  28*word[{y, x, y, x, x, x, x, x, x, x, x}] + 
  (223036045*word[{y, x, y, x, x, x, x, x, x, x, y}])/7367616 + 
  (12190445*word[{y, x, y, x, x, x, x, x, x, y, x}])/1841904 - 
  (103501545*word[{y, x, y, x, x, x, x, x, x, y, y}])/3274496 + 
  (43987627*word[{y, x, y, x, x, x, x, x, y, x, x}])/1227936 + 
  (76660817*word[{y, x, y, x, x, x, x, x, y, x, y}])/7367616 - 
  (39348343*word[{y, x, y, x, x, x, x, x, y, y, x}])/818624 + 
  (740869457*word[{y, x, y, x, x, x, x, x, y, y, y}])/29470464 - 
  (167*word[{y, x, y, x, x, x, x, y, x, x, x}])/16 - 
  (464167001*word[{y, x, y, x, x, x, x, y, x, x, y}])/9823488 + 
  (504598459*word[{y, x, y, x, x, x, x, y, x, y, x}])/7367616 - 
  (3101993*word[{y, x, y, x, x, x, x, y, x, y, y}])/4911744 - 
  (56924421*word[{y, x, y, x, x, x, x, y, y, x, x}])/3274496 + 
  (21491699*word[{y, x, y, x, x, x, x, y, y, x, y}])/2455872 + 
  (165762683*word[{y, x, y, x, x, x, x, y, y, y, x}])/29470464 - 
  (282186565*word[{y, x, y, x, x, x, x, y, y, y, y}])/14735232 + 
  (63747117*word[{y, x, y, x, x, x, y, x, x, x, x}])/818624 - 
  (76665793*word[{y, x, y, x, x, x, y, x, x, x, y}])/4911744 - 
  (2120751101*word[{y, x, y, x, x, x, y, x, x, y, x}])/14735232 + 
  (66466293*word[{y, x, y, x, x, x, y, x, x, y, y}])/818624 - 
  (469652905*word[{y, x, y, x, x, x, y, x, y, x, x}])/14735232 - 
  (55083373*word[{y, x, y, x, x, x, y, x, y, x, y}])/4911744 + 
  (159702945*word[{y, x, y, x, x, x, y, x, y, y, x}])/1637248 - 
  (453985445*word[{y, x, y, x, x, x, y, x, y, y, y}])/14735232 - 
  (19532479*word[{y, x, y, x, x, x, y, y, x, x, x}])/306984 + 
  (526084771*word[{y, x, y, x, x, x, y, y, x, x, y}])/9823488 + 
  (203521099*word[{y, x, y, x, x, x, y, y, x, y, x}])/3274496 - 
  (334843721*word[{y, x, y, x, x, x, y, y, x, y, y}])/3683808 + 
  (1267887971*word[{y, x, y, x, x, x, y, y, y, x, x}])/29470464 + 
  (321014483*word[{y, x, y, x, x, x, y, y, y, x, y}])/29470464 - 
  (320801099*word[{y, x, y, x, x, x, y, y, y, y, x}])/3683808 + 
  (125337143*word[{y, x, y, x, x, x, y, y, y, y, y}])/2455872 - 
  (9983531*word[{y, x, y, x, x, y, x, x, x, x, x}])/153492 + 
  (66696277*word[{y, x, y, x, x, y, x, x, x, x, y}])/9823488 + 
  (2246784907*word[{y, x, y, x, x, y, x, x, x, y, x}])/14735232 - 
  (112146589*word[{y, x, y, x, x, y, x, x, x, y, y}])/1637248 - 
  (543680833*word[{y, x, y, x, x, y, x, x, y, x, x}])/29470464 - 
  (8226479*word[{y, x, y, x, x, y, x, x, y, x, y}])/818624 - 
  (1076199*word[{y, x, y, x, x, y, x, x, y, y, x}])/25582 + 
  (69424455*word[{y, x, y, x, x, y, x, x, y, y, y}])/3274496 + 
  (1888173401*word[{y, x, y, x, x, y, x, y, x, x, x}])/14735232 - 
  (10049*word[{y, x, y, x, x, y, x, y, x, x, y}])/256 - 
  (11535*word[{y, x, y, x, x, y, x, y, x, y, x}])/64 + 
  (615263623*word[{y, x, y, x, x, y, x, y, x, y, y}])/4911744 - 
  (87622199*word[{y, x, y, x, x, y, x, y, y, x, x}])/1637248 - 
  (9863727*word[{y, x, y, x, x, y, x, y, y, x, y}])/1637248 + 
  (441912527*word[{y, x, y, x, x, y, x, y, y, y, x}])/3274496 - 
  (465085465*word[{y, x, y, x, x, y, x, y, y, y, y}])/7367616 - 
  (39962311*word[{y, x, y, x, x, y, y, x, x, x, x}])/3274496 - 
  (17399843*word[{y, x, y, x, x, y, y, x, x, x, y}])/3274496 + 
  (78225753*word[{y, x, y, x, x, y, y, x, x, y, x}])/3274496 - 
  (27234333*word[{y, x, y, x, x, y, y, x, x, y, y}])/1637248 + 
  (1419383*word[{y, x, y, x, x, y, y, x, y, x, x}])/204656 + 
  (123033131*word[{y, x, y, x, x, y, y, x, y, x, y}])/3274496 - 
  (172645725*word[{y, x, y, x, x, y, y, x, y, y, x}])/3274496 - 
  (15943535*word[{y, x, y, x, x, y, y, x, y, y, y}])/2455872 - 
  (42807409*word[{y, x, y, x, x, y, y, y, x, x, x}])/1841904 - 
  (44952901*word[{y, x, y, x, x, y, y, y, x, x, y}])/4911744 + 
  (203521099*word[{y, x, y, x, x, y, y, y, x, y, x}])/3274496 + 
  (16888825*word[{y, x, y, x, x, y, y, y, x, y, y}])/2455872 + 
  (33575131*word[{y, x, y, x, x, y, y, y, y, x, x}])/4911744 - 
  (45292309*word[{y, x, y, x, x, y, y, y, y, x, y}])/1227936 - 
  (3193279*word[{y, x, y, x, x, y, y, y, y, y, x}])/818624 + 
  (20042875*word[{y, x, y, x, x, y, y, y, y, y, y}])/3683808 + 
  (344217979*word[{y, x, y, x, y, x, x, x, x, x, x}])/3683808 - 
  (58238045*word[{y, x, y, x, y, x, x, x, x, x, y}])/920952 - 
  (958603457*word[{y, x, y, x, y, x, x, x, x, y, x}])/7367616 + 
  (1101633041*word[{y, x, y, x, y, x, x, x, x, y, y}])/9823488 - 
  (144270311*word[{y, x, y, x, y, x, x, x, y, x, x}])/7367616 - 
  (55083373*word[{y, x, y, x, y, x, x, x, y, x, y}])/4911744 + 
  (308714517*word[{y, x, y, x, y, x, x, x, y, y, x}])/3274496 - 
  (1503071143*word[{y, x, y, x, y, x, x, x, y, y, y}])/29470464 - 
  (925018565*word[{y, x, y, x, y, x, x, y, x, x, x}])/7367616 + 
  (29309*word[{y, x, y, x, y, x, x, y, x, x, y}])/256 + 
  (10689*word[{y, x, y, x, y, x, x, y, x, y, x}])/128 - 
  (170042621*word[{y, x, y, x, y, x, x, y, x, y, y}])/1227936 + 
  (254122529*word[{y, x, y, x, y, x, x, y, y, x, x}])/3274496 - 
  (170279821*word[{y, x, y, x, y, x, x, y, y, x, y}])/9823488 - 
  (649058689*word[{y, x, y, x, y, x, x, y, y, y, x}])/4911744 + 
  (734439587*word[{y, x, y, x, y, x, x, y, y, y, y}])/7367616 - 
  (190958705*word[{y, x, y, x, y, x, y, x, x, x, x}])/2455872 + 
  (414886739*word[{y, x, y, x, y, x, y, x, x, x, y}])/9823488 + 
  (9585*word[{y, x, y, x, y, x, y, x, x, y, x}])/64 - 
  (881908541*word[{y, x, y, x, y, x, y, x, x, y, y}])/9823488 + 
  (4603*word[{y, x, y, x, y, x, y, x, y, x, x}])/256 - 
  2*word[{y, x, y, x, y, x, y, x, y, x, y}] - 
  (17925*word[{y, x, y, x, y, x, y, x, y, y, x}])/256 + 
  30*word[{y, x, y, x, y, x, y, x, y, y, y}] + 
  (647296019*word[{y, x, y, x, y, x, y, y, x, x, x}])/4911744 - 
  (295455577*word[{y, x, y, x, y, x, y, y, x, x, y}])/3274496 - 
  (11535*word[{y, x, y, x, y, x, y, y, x, y, x}])/64 + 
  (291266971*word[{y, x, y, x, y, x, y, y, x, y, y}])/1841904 - 
  (648110911*word[{y, x, y, x, y, x, y, y, y, x, x}])/9823488 + 
  (14489093*word[{y, x, y, x, y, x, y, y, y, x, y}])/920952 + 
  (1019513497*word[{y, x, y, x, y, x, y, y, y, y, x}])/7367616 - 
  84*word[{y, x, y, x, y, x, y, y, y, y, y}] - 
  (279360145*word[{y, x, y, x, y, y, x, x, x, x, x}])/7367616 + 
  (145728485*word[{y, x, y, x, y, y, x, x, x, x, y}])/3274496 + 
  (69358831*word[{y, x, y, x, y, y, x, x, x, y, x}])/9823488 - 
  (1709950849*word[{y, x, y, x, y, y, x, x, x, y, y}])/29470464 + 
  (18588443*word[{y, x, y, x, y, y, x, x, y, x, x}])/613968 + 
  (123033131*word[{y, x, y, x, y, y, x, x, y, x, y}])/3274496 - 
  (10922265*word[{y, x, y, x, y, y, x, x, y, y, x}])/204656 + 
  (40948345*word[{y, x, y, x, y, y, x, x, y, y, y}])/1637248 + 
  (24578975*word[{y, x, y, x, y, y, x, y, x, x, x}])/9823488 - 
  (129059441*word[{y, x, y, x, y, y, x, y, x, x, y}])/1637248 + 
  (10689*word[{y, x, y, x, y, y, x, y, x, y, x}])/128 + 
  (24619565*word[{y, x, y, x, y, y, x, y, x, y, y}])/920952 - 
  (30041063*word[{y, x, y, x, y, y, x, y, y, x, x}])/818624 + 
  (21856709*word[{y, x, y, x, y, y, x, y, y, x, y}])/1841904 + 
  (181108391*word[{y, x, y, x, y, y, x, y, y, y, x}])/7367616 - 
  (111189053*word[{y, x, y, x, y, y, x, y, y, y, y}])/1841904 + 
  (1739443385*word[{y, x, y, x, y, y, y, x, x, x, x}])/29470464 - 
  (519846175*word[{y, x, y, x, y, y, y, x, x, x, y}])/29470464 - 
  (373634403*word[{y, x, y, x, y, y, y, x, x, y, x}])/3274496 + 
  (125833387*word[{y, x, y, x, y, y, y, x, x, y, y}])/1637248 + 
  (2571929*word[{y, x, y, x, y, y, y, x, y, x, x}])/306984 - 
  (23698613*word[{y, x, y, x, y, y, y, x, y, x, y}])/460476 + 
  (475593989*word[{y, x, y, x, y, y, y, x, y, y, x}])/7367616 + 
  (20935757*word[{y, x, y, x, y, y, y, x, y, y, y}])/920952 - 
  (35762935*word[{y, x, y, x, y, y, y, y, x, x, x}])/460476 + 
  (47466157*word[{y, x, y, x, y, y, y, y, x, x, y}])/613968 + 
  (504598459*word[{y, x, y, x, y, y, y, y, x, y, x}])/7367616 - 
  (263146133*word[{y, x, y, x, y, y, y, y, x, y, y}])/1841904 + 
  (147291475*word[{y, x, y, x, y, y, y, y, y, x, x}])/3683808 + 
  37*word[{y, x, y, x, y, y, y, y, y, x, y}] - 
  (364915061*word[{y, x, y, x, y, y, y, y, y, y, x}])/3683808 + 
  60*word[{y, x, y, x, y, y, y, y, y, y, y}] - 
  (97786573*word[{y, x, y, y, x, x, x, x, x, x, x}])/3683808 + 
  (353350753*word[{y, x, y, y, x, x, x, x, x, x, y}])/29470464 + 
  (147771313*word[{y, x, y, y, x, x, x, x, x, y, x}])/2455872 - 
  (60417725*word[{y, x, y, y, x, x, x, x, x, y, y}])/1637248 - 
  (142314649*word[{y, x, y, y, x, x, x, x, y, x, x}])/3274496 + 
  (21491699*word[{y, x, y, y, x, x, x, x, y, x, y}])/2455872 - 
  (5716721*word[{y, x, y, y, x, x, x, x, y, y, x}])/3274496 + 
  (32909959*word[{y, x, y, y, x, x, x, x, y, y, y}])/7367616 + 
  (291035489*word[{y, x, y, y, x, x, x, y, x, x, x}])/2455872 - 
  (193882517*word[{y, x, y, y, x, x, x, y, x, x, y}])/4911744 - 
  (373634403*word[{y, x, y, y, x, x, x, y, x, y, x}])/3274496 + 
  (1257824875*word[{y, x, y, y, x, x, x, y, x, y, y}])/14735232 - 
  (466630337*word[{y, x, y, y, x, x, x, y, y, x, x}])/9823488 + 
  (1610723*word[{y, x, y, y, x, x, x, y, y, x, y}])/1841904 + 
  (2822131409*word[{y, x, y, y, x, x, x, y, y, y, x}])/29470464 - 
  (1497016073*word[{y, x, y, y, x, x, x, y, y, y, y}])/29470464 - 
  (840008335*word[{y, x, y, y, x, x, y, x, x, x, x}])/9823488 + 
  (29383415*word[{y, x, y, y, x, x, y, x, x, x, y}])/1637248 + 
  (129018423*word[{y, x, y, y, x, x, y, x, x, y, x}])/1637248 - 
  (159606369*word[{y, x, y, y, x, x, y, x, x, y, y}])/3274496 + 
  (139465717*word[{y, x, y, y, x, x, y, x, y, x, x}])/1637248 - 
  (170279821*word[{y, x, y, y, x, x, y, x, y, x, y}])/9823488 - 
  (428867031*word[{y, x, y, y, x, x, y, x, y, y, x}])/3274496 + 
  (237802537*word[{y, x, y, y, x, x, y, x, y, y, y}])/4911744 - 
  (257589*word[{y, x, y, y, x, x, y, y, x, x, x}])/204656 - 
  (1007*word[{y, x, y, y, x, x, y, y, x, x, y}])/256 + 
  (78225753*word[{y, x, y, y, x, x, y, y, x, y, x}])/3274496 + 
  (290228221*word[{y, x, y, y, x, x, y, y, x, y, y}])/29470464 - 
  (107448483*word[{y, x, y, y, x, x, y, y, y, x, x}])/3274496 - 
  (43369927*word[{y, x, y, y, x, x, y, y, y, x, y}])/14735232 + 
  (988996819*word[{y, x, y, y, x, x, y, y, y, y, x}])/29470464 - 
  (5640209*word[{y, x, y, y, x, x, y, y, y, y, y}])/409312 + 
  (971285207*word[{y, x, y, y, x, y, x, x, x, x, x}])/7367616 - 
  (358829695*word[{y, x, y, y, x, y, x, x, x, x, y}])/4911744 - 
  (271520155*word[{y, x, y, y, x, y, x, x, x, y, x}])/1637248 + 
  (128382487*word[{y, x, y, y, x, y, x, x, x, y, y}])/920952 - 
  (152832195*word[{y, x, y, y, x, y, x, x, y, x, x}])/3274496 - 
  (9863727*word[{y, x, y, y, x, y, x, x, y, x, y}])/1637248 + 
  (474016071*word[{y, x, y, y, x, y, x, x, y, y, x}])/3274496 - 
  (369045661*word[{y, x, y, y, x, y, x, x, y, y, y}])/4911744 - 
  (1706887531*word[{y, x, y, y, x, y, x, y, x, x, x}])/9823488 + 
  (637653551*word[{y, x, y, y, x, y, x, y, x, x, y}])/4911744 + 
  (9585*word[{y, x, y, y, x, y, x, y, x, y, x}])/64 - 
  (316561349*word[{y, x, y, y, x, y, x, y, x, y, y}])/1841904 + 
  (228495625*word[{y, x, y, y, x, y, x, y, y, x, x}])/1637248 - 
  (20014805*word[{y, x, y, y, x, y, x, y, y, x, y}])/920952 - 
  (3193512527*word[{y, x, y, y, x, y, x, y, y, y, x}])/14735232 + 
  (127305713*word[{y, x, y, y, x, y, x, y, y, y, y}])/920952 - 
  (61573891*word[{y, x, y, y, x, y, y, x, x, x, x}])/1637248 + 
  (705128213*word[{y, x, y, y, x, y, y, x, x, x, y}])/29470464 + 
  (129018423*word[{y, x, y, y, x, y, y, x, x, y, x}])/1637248 - 
  (1774181093*word[{y, x, y, y, x, y, y, x, x, y, y}])/29470464 - 
  (132171269*word[{y, x, y, y, x, y, y, x, y, x, x}])/3274496 + 
  (21856709*word[{y, x, y, y, x, y, y, x, y, x, y}])/1841904 - 
  (1030473*word[{y, x, y, y, x, y, y, x, y, y, x}])/3274496 - 
  (5771851*word[{y, x, y, y, x, y, y, x, y, y, y}])/1841904 + 
  (918203159*word[{y, x, y, y, x, y, y, y, x, x, x}])/7367616 - 
  (546814277*word[{y, x, y, y, x, y, y, y, x, x, y}])/7367616 - 
  (2120751101*word[{y, x, y, y, x, y, y, y, x, y, x}])/14735232 + 
  (133323703*word[{y, x, y, y, x, y, y, y, x, y, y}])/920952 - 
  (592954253*word[{y, x, y, y, x, y, y, y, y, x, x}])/9823488 - 
  (9884333*word[{y, x, y, y, x, y, y, y, y, x, y}])/1841904 + 
  (21252091*word[{y, x, y, y, x, y, y, y, y, y, x}])/153492 - 
  (155*word[{y, x, y, y, x, y, y, y, y, y, y}])/2 - 
  (167583211*word[{y, x, y, y, y, x, x, x, x, x, x}])/3274496 + 
  (517186669*word[{y, x, y, y, y, x, x, x, x, x, y}])/14735232 + 
  (1881524489*word[{y, x, y, y, y, x, x, x, x, y, x}])/29470464 - 
  (1779942881*word[{y, x, y, y, y, x, x, x, x, y, y}])/29470464 + 
  (161496989*word[{y, x, y, y, y, x, x, x, y, x, x}])/7367616 + 
  (321014483*word[{y, x, y, y, y, x, x, x, y, x, y}])/29470464 - 
  (2229901027*word[{y, x, y, y, y, x, x, x, y, y, x}])/29470464 + 
  (229621273*word[{y, x, y, y, y, x, x, x, y, y, y}])/7367616 + 
  (1144278155*word[{y, x, y, y, y, x, x, y, x, x, x}])/29470464 - 
  (565521019*word[{y, x, y, y, y, x, x, y, x, x, y}])/9823488 + 
  (69358831*word[{y, x, y, y, y, x, x, y, x, y, x}])/9823488 + 
  (101459961*word[{y, x, y, y, y, x, x, y, x, y, y}])/1637248 - 
  (274924427*word[{y, x, y, y, y, x, x, y, y, x, x}])/9823488 - 
  (43369927*word[{y, x, y, y, y, x, x, y, y, x, y}])/14735232 + 
  (359344405*word[{y, x, y, y, y, x, x, y, y, y, x}])/7367616 - 
  (36374377*word[{y, x, y, y, y, x, x, y, y, y, y}])/818624 + 
  (714012029*word[{y, x, y, y, y, x, y, x, x, x, x}])/7367616 - 
  (313536493*word[{y, x, y, y, y, x, y, x, x, x, y}])/7367616 - 
  (271520155*word[{y, x, y, y, y, x, y, x, x, y, x}])/1637248 + 
  (148111577*word[{y, x, y, y, y, x, y, x, x, y, y}])/1637248 - 
  (76179581*word[{y, x, y, y, y, x, y, x, y, x, x}])/1637248 + 
  (14489093*word[{y, x, y, y, y, x, y, x, y, x, y}])/920952 + 
  (1760256799*word[{y, x, y, y, y, x, y, x, y, y, x}])/14735232 - 
  (20475281*word[{y, x, y, y, y, x, y, x, y, y, y}])/460476 - 
  (1800052079*word[{y, x, y, y, y, x, y, y, x, x, x}])/14735232 + 
  (515380219*word[{y, x, y, y, y, x, y, y, x, x, y}])/7367616 + 
  (2246784907*word[{y, x, y, y, y, x, y, y, x, y, x}])/14735232 - 
  (279294595*word[{y, x, y, y, y, x, y, y, x, y, y}])/1841904 + 
  (363101227*word[{y, x, y, y, y, x, y, y, y, x, x}])/4911744 + 
  (10805285*word[{y, x, y, y, y, x, y, y, y, x, y}])/920952 - 
  (147867187*word[{y, x, y, y, y, x, y, y, y, y, x}])/818624 + 
  71*word[{y, x, y, y, y, x, y, y, y, y, y}] - 
  (901592375*word[{y, x, y, y, y, y, x, x, x, x, x}])/29470464 + 
  (213399877*word[{y, x, y, y, y, y, x, x, x, x, y}])/29470464 + 
  (1881524489*word[{y, x, y, y, y, y, x, x, x, y, x}])/29470464 - 
  (522283787*word[{y, x, y, y, y, y, x, x, x, y, y}])/29470464 + 
  (21361321*word[{y, x, y, y, y, y, x, x, y, x, x}])/9823488 - 
  (45292309*word[{y, x, y, y, y, y, x, x, y, x, y}])/1227936 - 
  (691592927*word[{y, x, y, y, y, y, x, x, y, y, x}])/29470464 + 
  (17654807*word[{y, x, y, y, y, y, x, x, y, y, y}])/818624 + 
  (2423300867*word[{y, x, y, y, y, y, x, y, x, x, x}])/29470464 + 
  (5693861*word[{y, x, y, y, y, y, x, y, x, x, y}])/2455872 - 
  (958603457*word[{y, x, y, y, y, y, x, y, x, y, x}])/7367616 + 
  (51327173*word[{y, x, y, y, y, y, x, y, x, y, y}])/920952 - 
  (145227031*word[{y, x, y, y, y, y, x, y, y, x, x}])/3274496 - 
  (9884333*word[{y, x, y, y, y, y, x, y, y, x, y}])/1841904 + 
  (2033*word[{y, x, y, y, y, y, x, y, y, y, x}])/16 + 
  5*word[{y, x, y, y, y, y, x, y, y, y, y}] - 
  (216733523*word[{y, x, y, y, y, y, y, x, x, x, x}])/7367616 - 
  (16184969*word[{y, x, y, y, y, y, y, x, x, x, y}])/7367616 + 
  (147771313*word[{y, x, y, y, y, y, y, x, x, y, x}])/2455872 - 
  (12393857*word[{y, x, y, y, y, y, y, x, x, y, y}])/409312 + 
  (67984787*word[{y, x, y, y, y, y, y, x, y, x, x}])/7367616 + 
  37*word[{y, x, y, y, y, y, y, x, y, x, y}] - 
  (91085333*word[{y, x, y, y, y, y, y, x, y, y, x}])/1227936 - 
  61*word[{y, x, y, y, y, y, y, x, y, y, y}] + 
  (75812879*word[{y, x, y, y, y, y, y, y, x, x, x}])/9823488 - 
  (81261845*word[{y, x, y, y, y, y, y, y, x, x, y}])/3683808 + 
  (12190445*word[{y, x, y, y, y, y, y, y, x, y, x}])/1841904 + 
  (175*word[{y, x, y, y, y, y, y, y, x, y, y}])/2 - 
  (20095283*word[{y, x, y, y, y, y, y, y, y, x, x}])/7367616 - 
  50*word[{y, x, y, y, y, y, y, y, y, x, y}] + 
  27*word[{y, x, y, y, y, y, y, y, y, y, x}] - 
  10*word[{y, x, y, y, y, y, y, y, y, y, y}] + 
  5*word[{y, y, x, x, x, x, x, x, x, x, x}] - 
  7*word[{y, y, x, x, x, x, x, x, x, x, y}] - 
  (20095283*word[{y, y, x, x, x, x, x, x, x, y, x}])/7367616 + 
  (38514323*word[{y, y, x, x, x, x, x, x, x, y, y}])/3683808 + 
  (254428891*word[{y, y, x, x, x, x, x, x, y, x, x}])/14735232 - 
  (103501545*word[{y, y, x, x, x, x, x, x, y, x, y}])/3274496 - 
  (146887139*word[{y, y, x, x, x, x, x, x, y, y, x}])/29470464 + 
  (340360073*word[{y, y, x, x, x, x, x, x, y, y, y}])/29470464 - 
  (533857345*word[{y, y, x, x, x, x, x, y, x, x, x}])/7367616 + 
  (2760324355*word[{y, y, x, x, x, x, x, y, x, x, y}])/29470464 + 
  (147291475*word[{y, y, x, x, x, x, x, y, x, y, x}])/3683808 - 
  (206000299*word[{y, y, x, x, x, x, x, y, x, y, y}])/3274496 + 
  (1155631045*word[{y, y, x, x, x, x, x, y, y, x, x}])/29470464 - 
  (60417725*word[{y, y, x, x, x, x, x, y, y, x, y}])/1637248 - 
  (1101350857*word[{y, y, x, x, x, x, x, y, y, y, x}])/29470464 + 
  (213445283*word[{y, y, x, x, x, x, x, y, y, y, y}])/4911744 + 
  (857160173*word[{y, y, x, x, x, x, y, x, x, x, x}])/7367616 - 
  (2089257331*word[{y, y, x, x, x, x, y, x, x, x, y}])/14735232 - 
  (592954253*word[{y, y, x, x, x, x, y, x, x, y, x}])/9823488 + 
  (924621151*word[{y, y, x, x, x, x, y, x, x, y, y}])/9823488 - 
  (3315351427*word[{y, y, x, x, x, x, y, x, y, x, x}])/29470464 + 
  (1101633041*word[{y, y, x, x, x, x, y, x, y, x, y}])/9823488 + 
  (989598107*word[{y, y, x, x, x, x, y, x, y, y, x}])/9823488 - 
  (3611371865*word[{y, y, x, x, x, x, y, x, y, y, y}])/29470464 - 
  (383493271*word[{y, y, x, x, x, x, y, y, x, x, x}])/14735232 + 
  (95821969*word[{y, y, x, x, x, x, y, y, x, x, y}])/3274496 + 
  (33575131*word[{y, y, x, x, x, x, y, y, x, y, x}])/4911744 - 
  (121261439*word[{y, y, x, x, x, x, y, y, x, y, y}])/29470464 + 
  (771689467*word[{y, y, x, x, x, x, y, y, y, x, x}])/14735232 - 
  (1779942881*word[{y, y, x, x, x, x, y, y, y, x, y}])/29470464 - 
  (559497973*word[{y, y, x, x, x, x, y, y, y, y, x}])/14735232 + 
  (1391205571*word[{y, y, x, x, x, x, y, y, y, y, y}])/29470464 - 
  (1020120001*word[{y, y, x, x, x, y, x, x, x, x, x}])/7367616 + 
  (2444647451*word[{y, y, x, x, x, y, x, x, x, x, y}])/14735232 + 
  (363101227*word[{y, y, x, x, x, y, x, x, x, y, x}])/4911744 - 
  (215660109*word[{y, y, x, x, x, y, x, x, x, y, y}])/1637248 + 
  (584032355*word[{y, y, x, x, x, y, x, x, y, x, x}])/4911744 - 
  (112146589*word[{y, y, x, x, x, y, x, x, y, x, y}])/1637248 - 
  (670397809*word[{y, y, x, x, x, y, x, x, y, y, x}])/4911744 + 
  (4030425551*word[{y, y, x, x, x, y, x, x, y, y, y}])/29470464 + 
  (922371881*word[{y, y, x, x, x, y, x, y, x, x, x}])/7367616 - 
  (1614319495*word[{y, y, x, x, x, y, x, y, x, x, y}])/9823488 - 
  (648110911*word[{y, y, x, x, x, y, x, y, x, y, x}])/9823488 + 
  (3219692243*word[{y, y, x, x, x, y, x, y, x, y, y}])/29470464 - 
  (1432239179*word[{y, y, x, x, x, y, x, y, y, x, x}])/9823488 + 
  (128382487*word[{y, y, x, x, x, y, x, y, y, x, y}])/920952 + 
  (3843601529*word[{y, y, x, x, x, y, x, y, y, y, x}])/29470464 - 
  (488266255*word[{y, y, x, x, x, y, x, y, y, y, y}])/3274496 + 
  (317950241*word[{y, y, x, x, x, y, y, x, x, x, x}])/14735232 - 
  (3984863*word[{y, y, x, x, x, y, y, x, x, x, y}])/306984 - 
  (107448483*word[{y, y, x, x, x, y, y, x, x, y, x}])/3274496 + 
  (522882667*word[{y, y, x, x, x, y, y, x, x, y, y}])/14735232 + 
  (251771633*word[{y, y, x, x, x, y, y, x, y, x, x}])/9823488 - 
  (1709950849*word[{y, y, x, x, x, y, y, x, y, x, y}])/29470464 + 
  (666925499*word[{y, y, x, x, x, y, y, x, y, y, x}])/29470464 + 
  (29838293*word[{y, y, x, x, x, y, y, x, y, y, y}])/3683808 - 
  (1096873625*word[{y, y, x, x, x, y, y, y, x, x, x}])/14735232 + 
  (2681240681*word[{y, y, x, x, x, y, y, y, x, x, y}])/29470464 + 
  (1267887971*word[{y, y, x, x, x, y, y, y, x, y, x}])/29470464 - 
  (1289651953*word[{y, y, x, x, x, y, y, y, x, y, y}])/14735232 + 
  (771689467*word[{y, y, x, x, x, y, y, y, y, x, x}])/14735232 - 
  (522283787*word[{y, y, x, x, x, y, y, y, y, x, y}])/29470464 - 
  (2200464071*word[{y, y, x, x, x, y, y, y, y, y, x}])/29470464 + 
  (983822875*word[{y, y, x, x, x, y, y, y, y, y, y}])/14735232 + 
  (1470085531*word[{y, y, x, x, y, x, x, x, x, x, x}])/14735232 - 
  (3506125109*word[{y, y, x, x, y, x, x, x, x, x, y}])/29470464 - 
  (145227031*word[{y, y, x, x, y, x, x, x, x, y, x}])/3274496 + 
  (924621151*word[{y, y, x, x, y, x, x, x, x, y, y}])/9823488 - 
  (218409435*word[{y, y, x, x, y, x, x, x, y, x, x}])/1637248 + 
  (66466293*word[{y, y, x, x, y, x, x, x, y, x, y}])/818624 + 
  (699738497*word[{y, y, x, x, y, x, x, x, y, y, x}])/4911744 - 
  (4190392285*word[{y, y, x, x, y, x, x, x, y, y, y}])/29470464 + 
  (1035449*word[{y, y, x, x, y, x, x, y, x, x, x}])/2455872 + 
  (83053829*word[{y, y, x, x, y, x, x, y, x, x, y}])/3274496 - 
  (30041063*word[{y, y, x, x, y, x, x, y, x, y, x}])/818624 + 
  (51835235*word[{y, y, x, x, y, x, x, y, x, y, y}])/3274496 + 
  (214421131*word[{y, y, x, x, y, x, x, y, y, x, x}])/3274496 - 
  (159606369*word[{y, y, x, x, y, x, x, y, y, x, y}])/3274496 - 
  (578255257*word[{y, y, x, x, y, x, x, y, y, y, x}])/9823488 + 
  (1801306339*word[{y, y, x, x, y, x, x, y, y, y, y}])/29470464 - 
  (4843282183*word[{y, y, x, x, y, x, y, x, x, x, x}])/29470464 + 
  (1688193389*word[{y, y, x, x, y, x, y, x, x, x, y}])/9823488 + 
  (228495625*word[{y, y, x, x, y, x, y, x, x, y, x}])/1637248 - 
  (110371663*word[{y, y, x, x, y, x, y, x, x, y, y}])/613968 + 
  (53755577*word[{y, y, x, x, y, x, y, x, y, x, x}])/409312 - 
  (881908541*word[{y, y, x, x, y, x, y, x, y, x, y}])/9823488 - 
  (1825883639*word[{y, y, x, x, y, x, y, x, y, y, x}])/9823488 + 
  (1268161127*word[{y, y, x, x, y, x, y, x, y, y, y}])/7367616 + 
  (158279285*word[{y, y, x, x, y, x, y, y, x, x, x}])/1227936 - 
  (517637581*word[{y, y, x, x, y, x, y, y, x, x, y}])/3274496 - 
  (87622199*word[{y, y, x, x, y, x, y, y, x, y, x}])/1637248 + 
  (1209690085*word[{y, y, x, x, y, x, y, y, x, y, y}])/9823488 - 
  (1432239179*word[{y, y, x, x, y, x, y, y, y, x, x}])/9823488 + 
  (148111577*word[{y, y, x, x, y, x, y, y, y, x, y}])/1637248 + 
  (576677647*word[{y, y, x, x, y, x, y, y, y, y, x}])/3274496 - 
  (212650997*word[{y, y, x, x, y, x, y, y, y, y, y}])/1227936 + 
  (729683281*word[{y, y, x, x, y, y, x, x, x, x, x}])/29470464 - 
  (90910225*word[{y, y, x, x, y, y, x, x, x, x, y}])/3274496 - 
  (274924427*word[{y, y, x, x, y, y, x, x, x, y, x}])/9823488 + 
  (522882667*word[{y, y, x, x, y, y, x, x, x, y, y}])/14735232 + 
  (37466705*word[{y, y, x, x, y, y, x, x, y, x, x}])/3274496 - 
  (27234333*word[{y, y, x, x, y, y, x, x, y, x, y}])/1637248 + 
  word[{y, y, x, x, y, y, x, x, y, y, x}]/16 + 
  (5279573*word[{y, y, x, x, y, y, x, x, y, y, y}])/7367616 - 
  (162995519*word[{y, y, x, x, y, y, x, y, x, x, x}])/1637248 + 
  (385245521*word[{y, y, x, x, y, y, x, y, x, x, y}])/3274496 + 
  (254122529*word[{y, y, x, x, y, y, x, y, x, y, x}])/3274496 - 
  (346982079*word[{y, y, x, x, y, y, x, y, x, y, y}])/3274496 + 
  (214421131*word[{y, y, x, x, y, y, x, y, y, x, x}])/3274496 - 
  (1774181093*word[{y, y, x, x, y, y, x, y, y, x, y}])/29470464 - 
  (311220931*word[{y, y, x, x, y, y, x, y, y, y, x}])/3683808 + 
  (751742971*word[{y, y, x, x, y, y, x, y, y, y, y}])/7367616 + 
  (2063109497*word[{y, y, x, x, y, y, y, x, x, x, x}])/29470464 - 
  (2370791755*word[{y, y, x, x, y, y, y, x, x, x, y}])/29470464 - 
  (466630337*word[{y, y, x, x, y, y, y, x, x, y, x}])/9823488 + 
  (1019827945*word[{y, y, x, x, y, y, y, x, x, y, y}])/14735232 - 
  (853954879*word[{y, y, x, x, y, y, y, x, y, x, x}])/9823488 + 
  (125833387*word[{y, y, x, x, y, y, y, x, y, x, y}])/1637248 + 
  (198404311*word[{y, y, x, x, y, y, y, x, y, y, x}])/1841904 - 
  (457652299*word[{y, y, x, x, y, y, y, x, y, y, y}])/3683808 - 
  (127532219*word[{y, y, x, x, y, y, y, y, x, x, x}])/14735232 + 
  (350475617*word[{y, y, x, x, y, y, y, y, x, x, y}])/29470464 - 
  (56924421*word[{y, y, x, x, y, y, y, y, x, y, x}])/3274496 + 
  (228149957*word[{y, y, x, x, y, y, y, y, x, y, y}])/14735232 + 
  (1155631045*word[{y, y, x, x, y, y, y, y, y, x, x}])/29470464 - 
  (12393857*word[{y, y, x, x, y, y, y, y, y, x, y}])/409312 - 
  (287583163*word[{y, y, x, x, y, y, y, y, y, y, x}])/7367616 + 
  38*word[{y, y, x, x, y, y, y, y, y, y, y}] - 
  (425314163*word[{y, y, x, y, x, x, x, x, x, x, x}])/7367616 + 
  (727617901*word[{y, y, x, y, x, x, x, x, x, x, y}])/9823488 + 
  (67984787*word[{y, y, x, y, x, x, x, x, x, y, x}])/7367616 - 
  (206000299*word[{y, y, x, y, x, x, x, x, x, y, y}])/3274496 + 
  (2510239157*word[{y, y, x, y, x, x, x, x, y, x, x}])/29470464 - 
  (3101993*word[{y, y, x, y, x, x, x, x, y, x, y}])/4911744 - 
  (844264979*word[{y, y, x, y, x, x, x, x, y, y, x}])/9823488 + 
  (1890217393*word[{y, y, x, y, x, x, x, x, y, y, y}])/29470464 + 
  (582478615*word[{y, y, x, y, x, x, x, y, x, x, x}])/14735232 - 
  (625181935*word[{y, y, x, y, x, x, x, y, x, x, y}])/4911744 + 
  (2571929*word[{y, y, x, y, x, x, x, y, x, y, x}])/306984 + 
  (214972117*word[{y, y, x, y, x, x, x, y, x, y, y}])/3683808 - 
  (853954879*word[{y, y, x, y, x, x, x, y, y, x, x}])/9823488 + 
  (1257824875*word[{y, y, x, y, x, x, x, y, y, x, y}])/14735232 + 
  (2108748629*word[{y, y, x, y, x, x, x, y, y, y, x}])/29470464 - 
  (311311829*word[{y, y, x, y, x, x, x, y, y, y, y}])/3274496 + 
  (62275727*word[{y, y, x, y, x, x, y, x, x, x, x}])/29470464 + 
  (36468701*word[{y, y, x, y, x, x, y, x, x, x, y}])/613968 - 
  (132171269*word[{y, y, x, y, x, x, y, x, x, y, x}])/3274496 + 
  (51835235*word[{y, y, x, y, x, x, y, x, x, y, y}])/3274496 + 
  (203521099*word[{y, y, x, y, x, x, y, x, y, x, x}])/3274496 - 
  (170042621*word[{y, y, x, y, x, x, y, x, y, x, y}])/1227936 + 
  (31573515*word[{y, y, x, y, x, x, y, x, y, y, x}])/1637248 + 
  (1021566979*word[{y, y, x, y, x, x, y, x, y, y, y}])/14735232 - 
  (34814711*word[{y, y, x, y, x, x, y, y, x, x, x}])/818624 + 
  (198513327*word[{y, y, x, y, x, x, y, y, x, x, y}])/3274496 + 
  (1419383*word[{y, y, x, y, x, x, y, y, x, y, x}])/204656 - 
  (879126403*word[{y, y, x, y, x, x, y, y, x, y, y}])/9823488 + 
  (251771633*word[{y, y, x, y, x, x, y, y, y, x, x}])/9823488 + 
  (101459961*word[{y, y, x, y, x, x, y, y, y, x, y}])/1637248 - 
  (244124555*word[{y, y, x, y, x, x, y, y, y, y, x}])/3274496 + 
  (6056383*word[{y, y, x, y, x, x, y, y, y, y, y}])/153492 + 
  (420705671*word[{y, y, x, y, x, y, x, x, x, x, x}])/3683808 - 
  (511952077*word[{y, y, x, y, x, y, x, x, x, x, y}])/3274496 - 
  (76179581*word[{y, y, x, y, x, y, x, x, x, y, x}])/1637248 + 
  (3219692243*word[{y, y, x, y, x, y, x, x, x, y, y}])/29470464 - 
  (1662107675*word[{y, y, x, y, x, y, x, x, y, x, x}])/9823488 + 
  (615263623*word[{y, y, x, y, x, y, x, x, y, x, y}])/4911744 + 
  (1478454497*word[{y, y, x, y, x, y, x, x, y, y, x}])/9823488 - 
  (1210092475*word[{y, y, x, y, x, y, x, x, y, y, y}])/7367616 - 
  (214550907*word[{y, y, x, y, x, y, x, y, x, x, x}])/3274496 + 
  (79821769*word[{y, y, x, y, x, y, x, y, x, x, y}])/613968 + 
  (4603*word[{y, y, x, y, x, y, x, y, x, y, x}])/256 - 
  58*word[{y, y, x, y, x, y, x, y, x, y, y}] + 
  (53755577*word[{y, y, x, y, x, y, x, y, y, x, x}])/409312 - 
  (316561349*word[{y, y, x, y, x, y, x, y, y, x, y}])/1841904 - 
  (1362670987*word[{y, y, x, y, x, y, x, y, y, y, x}])/14735232 + 
  (243377467*word[{y, y, x, y, x, y, x, y, y, y, y}])/1841904 - 
  (914547521*word[{y, y, x, y, x, y, y, x, x, x, x}])/9823488 + 
  (1196238889*word[{y, y, x, y, x, y, y, x, x, x, y}])/14735232 + 
  (139465717*word[{y, y, x, y, x, y, y, x, x, y, x}])/1637248 - 
  (346982079*word[{y, y, x, y, x, y, y, x, x, y, y}])/3274496 + 
  (203521099*word[{y, y, x, y, x, y, y, x, y, x, x}])/3274496 + 
  (24619565*word[{y, y, x, y, x, y, y, x, y, x, y}])/920952 - 
  (4105793695*word[{y, y, x, y, x, y, y, x, y, y, x}])/29470464 + 
  (82671343*word[{y, y, x, y, x, y, y, x, y, y, y}])/920952 + 
  (2722668353*word[{y, y, x, y, x, y, y, y, x, x, x}])/29470464 - 
  (215341073*word[{y, y, x, y, x, y, y, y, x, x, y}])/1637248 - 
  (469652905*word[{y, y, x, y, x, y, y, y, x, y, x}])/14735232 + 
  (196837589*word[{y, y, x, y, x, y, y, y, x, y, y}])/1841904 - 
  (3315351427*word[{y, y, x, y, x, y, y, y, y, x, x}])/29470464 + 
  (51327173*word[{y, y, x, y, x, y, y, y, y, x, y}])/920952 + 
  (57393839*word[{y, y, x, y, x, y, y, y, y, y, x}])/409312 - 
  (265*word[{y, y, x, y, x, y, y, y, y, y, y}])/2 - 
  (196428277*word[{y, y, x, y, y, x, x, x, x, x, x}])/9823488 + 
  (133449125*word[{y, y, x, y, y, x, x, x, x, x, y}])/4911744 + 
  (21361321*word[{y, y, x, y, y, x, x, x, x, y, x}])/9823488 - 
  (121261439*word[{y, y, x, y, y, x, x, x, x, y, y}])/29470464 + 
  (118136937*word[{y, y, x, y, y, x, x, x, y, x, x}])/1637248 - 
  (334843721*word[{y, y, x, y, y, x, x, x, y, x, y}])/3683808 - 
  (1104402037*word[{y, y, x, y, y, x, x, x, y, y, x}])/29470464 + 
  (251254235*word[{y, y, x, y, y, x, x, x, y, y, y}])/3683808 - 
  (599933705*word[{y, y, x, y, y, x, x, y, x, x, x}])/9823488 + 
  (135538101*word[{y, y, x, y, y, x, x, y, x, x, y}])/1637248 + 
  (18588443*word[{y, y, x, y, y, x, x, y, x, y, x}])/613968 - 
  (879126403*word[{y, y, x, y, y, x, x, y, x, y, y}])/9823488 + 
  (37466705*word[{y, y, x, y, y, x, x, y, y, x, x}])/3274496 + 
  (290228221*word[{y, y, x, y, y, x, x, y, y, x, y}])/29470464 - 
  (448588807*word[{y, y, x, y, y, x, x, y, y, y, x}])/14735232 + 
  (471281285*word[{y, y, x, y, y, x, x, y, y, y, y}])/14735232 + 
  (598750753*word[{y, y, x, y, y, x, y, x, x, x, x}])/4911744 - 
  (4756335949*word[{y, y, x, y, y, x, y, x, x, x, y}])/29470464 - 
  (152832195*word[{y, y, x, y, y, x, y, x, x, y, x}])/3274496 + 
  (1209690085*word[{y, y, x, y, y, x, y, x, x, y, y}])/9823488 - 
  (1662107675*word[{y, y, x, y, y, x, y, x, y, x, x}])/9823488 + 
  (291266971*word[{y, y, x, y, y, x, y, x, y, x, y}])/1841904 + 
  (4629278321*word[{y, y, x, y, y, x, y, x, y, y, x}])/29470464 - 
  (380599315*word[{y, y, x, y, y, x, y, x, y, y, y}])/1841904 - 
  (32125685*word[{y, y, x, y, y, x, y, y, x, x, x}])/920952 + 
  (1787931769*word[{y, y, x, y, y, x, y, y, x, x, y}])/29470464 - 
  (543680833*word[{y, y, x, y, y, x, y, y, x, y, x}])/29470464 + 
  15*word[{y, y, x, y, y, x, y, y, x, y, y}] + 
  (584032355*word[{y, y, x, y, y, x, y, y, y, x, x}])/4911744 - 
  (279294595*word[{y, y, x, y, y, x, y, y, y, x, y}])/1841904 - 
  (1068550459*word[{y, y, x, y, y, x, y, y, y, y, x}])/14735232 + 
  126*word[{y, y, x, y, y, x, y, y, y, y, y}] - 
  (1977921277*word[{y, y, x, y, y, y, x, x, x, x, x}])/29470464 + 
  (20843675*word[{y, y, x, y, y, y, x, x, x, x, y}])/230238 + 
  (161496989*word[{y, y, x, y, y, y, x, x, x, y, x}])/7367616 - 
  (1289651953*word[{y, y, x, y, y, y, x, x, x, y, y}])/14735232 + 
  (118136937*word[{y, y, x, y, y, y, x, x, y, x, x}])/1637248 + 
  (16888825*word[{y, y, x, y, y, y, x, x, y, x, y}])/2455872 - 
  (311220931*word[{y, y, x, y, y, y, x, x, y, y, x}])/3683808 + 
  (125188627*word[{y, y, x, y, y, y, x, x, y, y, y}])/1841904 + 
  (1254936517*word[{y, y, x, y, y, y, x, y, x, x, x}])/14735232 - 
  (283111523*word[{y, y, x, y, y, y, x, y, x, x, y}])/1637248 - 
  (144270311*word[{y, y, x, y, y, y, x, y, x, y, x}])/7367616 + 
  (196837589*word[{y, y, x, y, y, y, x, y, x, y, y}])/1841904 - 
  (218409435*word[{y, y, x, y, y, y, x, y, y, x, x}])/1637248 + 
  (133323703*word[{y, y, x, y, y, y, x, y, y, x, y}])/920952 + 
  (373046405*word[{y, y, x, y, y, y, x, y, y, y, x}])/3683808 - 
  (375*word[{y, y, x, y, y, y, x, y, y, y, y}])/2 - 
  (15477421*word[{y, y, x, y, y, y, y, x, x, x, x}])/3683808 + 
  (1193478019*word[{y, y, x, y, y, y, y, x, x, x, y}])/29470464 - 
  (142314649*word[{y, y, x, y, y, y, y, x, x, y, x}])/3274496 + 
  (228149957*word[{y, y, x, y, y, y, y, x, x, y, y}])/14735232 + 
  (2510239157*word[{y, y, x, y, y, y, y, x, y, x, x}])/29470464 - 
  (263146133*word[{y, y, x, y, y, y, y, x, y, x, y}])/1841904 - 
  (18172901*word[{y, y, x, y, y, y, y, x, y, y, x}])/7367616 + 
  (285*word[{y, y, x, y, y, y, y, x, y, y, y}])/2 - 
  (557514475*word[{y, y, x, y, y, y, y, y, x, x, x}])/9823488 + 
  (11965825*word[{y, y, x, y, y, y, y, y, x, x, y}])/153492 + 
  (43987627*word[{y, y, x, y, y, y, y, y, x, y, x}])/1227936 - 
  171*word[{y, y, x, y, y, y, y, y, x, y, y}] + 
  (254428891*word[{y, y, x, y, y, y, y, y, y, x, x}])/14735232 + 
  (175*word[{y, y, x, y, y, y, y, y, y, x, y}])/2 - 
  83*word[{y, y, x, y, y, y, y, y, y, y, x}] + 
  45*word[{y, y, x, y, y, y, y, y, y, y, y}] + 
  15*word[{y, y, y, x, x, x, x, x, x, x, x}] - 
  (152712371*word[{y, y, y, x, x, x, x, x, x, x, y}])/7367616 + 
  (75812879*word[{y, y, y, x, x, x, x, x, x, y, x}])/9823488 + 
  (340360073*word[{y, y, y, x, x, x, x, x, x, y, y}])/29470464 - 
  (557514475*word[{y, y, y, x, x, x, x, x, y, x, x}])/9823488 + 
  (740869457*word[{y, y, y, x, x, x, x, x, y, x, y}])/29470464 + 
  (1259842703*word[{y, y, y, x, x, x, x, x, y, y, x}])/29470464 - 
  (180086977*word[{y, y, y, x, x, x, x, x, y, y, y}])/4911744 + 
  (109996885*word[{y, y, y, x, x, x, x, y, x, x, x}])/1637248 - 
  (910285279*word[{y, y, y, x, x, x, x, y, x, x, y}])/29470464 - 
  (35762935*word[{y, y, y, x, x, x, x, y, x, y, x}])/460476 + 
  (1890217393*word[{y, y, y, x, x, x, x, y, x, y, y}])/29470464 - 
  (127532219*word[{y, y, y, x, x, x, x, y, y, x, x}])/14735232 + 
  (32909959*word[{y, y, y, x, x, x, x, y, y, x, y}])/7367616 + 
  (339723713*word[{y, y, y, x, x, x, x, y, y, y, x}])/14735232 - 
  (260188573*word[{y, y, y, x, x, x, x, y, y, y, y}])/14735232 - 
  (199118119*word[{y, y, y, x, x, x, y, x, x, x, x}])/1637248 + 
  (714614741*word[{y, y, y, x, x, x, y, x, x, x, y}])/7367616 + 
  (918203159*word[{y, y, y, x, x, x, y, x, x, y, x}])/7367616 - 
  (4190392285*word[{y, y, y, x, x, x, y, x, x, y, y}])/29470464 + 
  (2722668353*word[{y, y, y, x, x, x, y, x, y, x, x}])/29470464 - 
  (1503071143*word[{y, y, y, x, x, x, y, x, y, x, y}])/29470464 - 
  (2010594587*word[{y, y, y, x, x, x, y, x, y, y, x}])/14735232 + 
  (554688557*word[{y, y, y, x, x, x, y, x, y, y, y}])/4911744 + 
  (771689467*word[{y, y, y, x, x, x, y, y, x, x, x}])/14735232 - 
  (231382649*word[{y, y, y, x, x, x, y, y, x, x, y}])/3683808 - 
  (42807409*word[{y, y, y, x, x, x, y, y, x, y, x}])/1841904 + 
  (251254235*word[{y, y, y, x, x, x, y, y, x, y, y}])/3683808 - 
  (1096873625*word[{y, y, y, x, x, x, y, y, y, x, x}])/14735232 + 
  (229621273*word[{y, y, y, x, x, x, y, y, y, x, y}])/7367616 + 
  (1421937719*word[{y, y, y, x, x, x, y, y, y, y, x}])/14735232 - 
  (655423009*word[{y, y, y, x, x, x, y, y, y, y, y}])/7367616 + 
  (972264787*word[{y, y, y, x, x, y, x, x, x, x, x}])/9823488 - 
  (2502875113*word[{y, y, y, x, x, y, x, x, x, x, y}])/29470464 - 
  (1800052079*word[{y, y, y, x, x, y, x, x, x, y, x}])/14735232 + 
  (4030425551*word[{y, y, y, x, x, y, x, x, x, y, y}])/29470464 - 
  (32125685*word[{y, y, y, x, x, y, x, x, y, x, x}])/920952 + 
  (69424455*word[{y, y, y, x, x, y, x, x, y, x, y}])/3274496 + 
  (5559*word[{y, y, y, x, x, y, x, x, y, y, x}])/64 - 
  (623311379*word[{y, y, y, x, x, y, x, x, y, y, y}])/7367616 - 
  (2141085299*word[{y, y, y, x, x, y, x, y, x, x, x}])/14735232 + 
  (1310335271*word[{y, y, y, x, x, y, x, y, x, x, y}])/9823488 + 
  (647296019*word[{y, y, y, x, x, y, x, y, x, y, x}])/4911744 - 
  (1210092475*word[{y, y, y, x, x, y, x, y, x, y, y}])/7367616 + 
  (158279285*word[{y, y, y, x, x, y, x, y, y, x, x}])/1227936 - 
  (369045661*word[{y, y, y, x, x, y, x, y, y, x, y}])/4911744 - 
  (218354539*word[{y, y, y, x, x, y, x, y, y, y, x}])/1227936 + 
  (2825*word[{y, y, y, x, x, y, x, y, y, y, y}])/16 + 
  (264666125*word[{y, y, y, x, x, y, y, x, x, x, x}])/29470464 - 
  (29052073*word[{y, y, y, x, x, y, y, x, x, x, y}])/7367616 - 
  (257589*word[{y, y, y, x, x, y, y, x, x, y, x}])/204656 + 
  (5279573*word[{y, y, y, x, x, y, y, x, x, y, y}])/7367616 - 
  (34814711*word[{y, y, y, x, x, y, y, x, y, x, x}])/818624 + 
  (40948345*word[{y, y, y, x, x, y, y, x, y, x, y}])/1637248 + 
  (318822517*word[{y, y, y, x, x, y, y, x, y, y, x}])/7367616 - 
  (153738139*word[{y, y, y, x, x, y, y, x, y, y, y}])/3683808 + 
  (771689467*word[{y, y, y, x, x, y, y, y, x, x, x}])/14735232 - 
  (322506325*word[{y, y, y, x, x, y, y, y, x, x, y}])/7367616 - 
  (19532479*word[{y, y, y, x, x, y, y, y, x, y, x}])/306984 + 
  (125188627*word[{y, y, y, x, x, y, y, y, x, y, y}])/1841904 - 
  (383493271*word[{y, y, y, x, x, y, y, y, y, x, x}])/14735232 + 
  (17654807*word[{y, y, y, x, x, y, y, y, y, x, y}])/818624 + 
  (152583217*word[{y, y, y, x, x, y, y, y, y, y, x}])/3683808 - 
  (89*word[{y, y, y, x, x, y, y, y, y, y, y}])/2 - 
  (2793113557*word[{y, y, y, x, y, x, x, x, x, x, x}])/29470464 + 
  (2911130165*word[{y, y, y, x, y, x, x, x, x, x, y}])/29470464 + 
  (2423300867*word[{y, y, y, x, y, x, x, x, x, y, x}])/29470464 - 
  (3611371865*word[{y, y, y, x, y, x, x, x, x, y, y}])/29470464 + 
  (1254936517*word[{y, y, y, x, y, x, x, x, y, x, x}])/14735232 - 
  (453985445*word[{y, y, y, x, y, x, x, x, y, x, y}])/14735232 - 
  (969731527*word[{y, y, y, x, y, x, x, x, y, y, x}])/7367616 + 
  (554688557*word[{y, y, y, x, y, x, x, x, y, y, y}])/4911744 + 
  (1881524489*word[{y, y, y, x, y, x, x, y, x, x, x}])/29470464 - 
  (21148305*word[{y, y, y, x, y, x, x, y, x, x, y}])/204656 + 
  (24578975*word[{y, y, y, x, y, x, x, y, x, y, x}])/9823488 + 
  (1021566979*word[{y, y, y, x, y, x, x, y, x, y, y}])/14735232 - 
  (162995519*word[{y, y, y, x, y, x, x, y, y, x, x}])/1637248 + 
  (237802537*word[{y, y, y, x, y, x, x, y, y, x, y}])/4911744 + 
  (318941719*word[{y, y, y, x, y, x, x, y, y, y, x}])/2455872 - 
  (107345299*word[{y, y, y, x, y, x, x, y, y, y, y}])/818624 + 
  (3732786143*word[{y, y, y, x, y, x, y, x, x, x, x}])/29470464 - 
  (1539115799*word[{y, y, y, x, y, x, y, x, x, x, y}])/14735232 - 
  (1706887531*word[{y, y, y, x, y, x, y, x, x, y, x}])/9823488 + 
  (1268161127*word[{y, y, y, x, y, x, y, x, x, y, y}])/7367616 - 
  (214550907*word[{y, y, y, x, y, x, y, x, y, x, x}])/3274496 + 
  30*word[{y, y, y, x, y, x, y, x, y, x, y}] + 
  (2032339709*word[{y, y, y, x, y, x, y, x, y, y, x}])/14735232 - 
  (90499435*word[{y, y, y, x, y, x, y, x, y, y, y}])/920952 - 
  (2141085299*word[{y, y, y, x, y, x, y, y, x, x, x}])/14735232 + 
  (250192699*word[{y, y, y, x, y, x, y, y, x, x, y}])/1637248 + 
  (1888173401*word[{y, y, y, x, y, x, y, y, x, y, x}])/14735232 - 
  (380599315*word[{y, y, y, x, y, x, y, y, x, y, y}])/1841904 + 
  (922371881*word[{y, y, y, x, y, x, y, y, y, x, x}])/7367616 - 
  (20475281*word[{y, y, y, x, y, x, y, y, y, x, y}])/460476 - 
  (166944905*word[{y, y, y, x, y, x, y, y, y, y, x}])/818624 + 
  181*word[{y, y, y, x, y, x, y, y, y, y, y}] + 
  (383272283*word[{y, y, y, x, y, y, x, x, x, x, x}])/29470464 - 
  (922016141*word[{y, y, y, x, y, y, x, x, x, x, y}])/29470464 + 
  (1144278155*word[{y, y, y, x, y, y, x, x, x, y, x}])/29470464 + 
  (29838293*word[{y, y, y, x, y, y, x, x, x, y, y}])/3683808 - 
  (599933705*word[{y, y, y, x, y, y, x, x, y, x, x}])/9823488 - 
  (15943535*word[{y, y, y, x, y, y, x, x, y, x, y}])/2455872 + 
  (436777387*word[{y, y, y, x, y, y, x, x, y, y, x}])/7367616 - 
  (153738139*word[{y, y, y, x, y, y, x, x, y, y, y}])/3683808 + 
  (1881524489*word[{y, y, y, x, y, y, x, y, x, x, x}])/29470464 - 
  (11458519*word[{y, y, y, x, y, y, x, y, x, x, y}])/4911744 - 
  (925018565*word[{y, y, y, x, y, y, x, y, x, y, x}])/7367616 + 
  (82671343*word[{y, y, y, x, y, y, x, y, x, y, y}])/920952 + 
  (1035449*word[{y, y, y, x, y, y, x, y, y, x, x}])/2455872 - 
  (5771851*word[{y, y, y, x, y, y, x, y, y, x, y}])/1841904 + 
  (84666739*word[{y, y, y, x, y, y, x, y, y, y, x}])/1841904 - 
  (45*word[{y, y, y, x, y, y, x, y, y, y, y}])/2 - 
  (38828327*word[{y, y, y, x, y, y, y, x, x, x, x}])/460476 + 
  (879672875*word[{y, y, y, x, y, y, y, x, x, x, y}])/14735232 + 
  (291035489*word[{y, y, y, x, y, y, y, x, x, y, x}])/2455872 - 
  (457652299*word[{y, y, y, x, y, y, y, x, x, y, y}])/3683808 + 
  (582478615*word[{y, y, y, x, y, y, y, x, y, x, x}])/14735232 + 
  (20935757*word[{y, y, y, x, y, y, y, x, y, x, y}])/920952 - 
  (538696075*word[{y, y, y, x, y, y, y, x, y, y, x}])/3683808 + 
  60*word[{y, y, y, x, y, y, y, x, y, y, y}] + 
  (109996885*word[{y, y, y, x, y, y, y, y, x, x, x}])/1637248 - 
  (75828275*word[{y, y, y, x, y, y, y, y, x, x, y}])/818624 - 
  (167*word[{y, y, y, x, y, y, y, y, x, y, x}])/16 + 
  (285*word[{y, y, y, x, y, y, y, y, x, y, y}])/2 - 
  (533857345*word[{y, y, y, x, y, y, y, y, y, x, x}])/7367616 - 
  61*word[{y, y, y, x, y, y, y, y, y, x, y}] + 
  (329*word[{y, y, y, x, y, y, y, y, y, y, x}])/2 - 
  120*word[{y, y, y, x, y, y, y, y, y, y, y}] + 
  30*word[{y, y, y, y, x, x, x, x, x, x, x}] - 
  (944504585*word[{y, y, y, y, x, x, x, x, x, x, y}])/29470464 - 
  (216733523*word[{y, y, y, y, x, x, x, x, x, y, x}])/7367616 + 
  (213445283*word[{y, y, y, y, x, x, x, x, x, y, y}])/4911744 - 
  (15477421*word[{y, y, y, y, x, x, x, x, y, x, x}])/3683808 - 
  (282186565*word[{y, y, y, y, x, x, x, x, y, x, y}])/14735232 + 
  (792586771*word[{y, y, y, y, x, x, x, x, y, y, x}])/29470464 - 
  (260188573*word[{y, y, y, y, x, x, x, x, y, y, y}])/14735232 - 
  (38828327*word[{y, y, y, y, x, x, x, y, x, x, x}])/460476 + 
  (3175082051*word[{y, y, y, y, x, x, x, y, x, x, y}])/29470464 + 
  (1739443385*word[{y, y, y, y, x, x, x, y, x, y, x}])/29470464 - 
  (311311829*word[{y, y, y, y, x, x, x, y, x, y, y}])/3274496 + 
  (2063109497*word[{y, y, y, y, x, x, x, y, y, x, x}])/29470464 - 
  (1497016073*word[{y, y, y, y, x, x, x, y, y, x, y}])/29470464 - 
  (1360097317*word[{y, y, y, y, x, x, x, y, y, y, x}])/14735232 + 
  (735594509*word[{y, y, y, y, x, x, x, y, y, y, y}])/7367616 + 
  (1787763349*word[{y, y, y, y, x, x, y, x, x, x, x}])/29470464 - 
  (2326507207*word[{y, y, y, y, x, x, y, x, x, x, y}])/29470464 - 
  (61573891*word[{y, y, y, y, x, x, y, x, x, y, x}])/1637248 + 
  (1801306339*word[{y, y, y, y, x, x, y, x, x, y, y}])/29470464 - 
  (914547521*word[{y, y, y, y, x, x, y, x, y, x, x}])/9823488 + 
  (734439587*word[{y, y, y, y, x, x, y, x, y, x, y}])/7367616 + 
  (943378435*word[{y, y, y, y, x, x, y, x, y, y, x}])/9823488 - 
  (107345299*word[{y, y, y, y, x, x, y, x, y, y, y}])/818624 + 
  (264666125*word[{y, y, y, y, x, x, y, y, x, x, x}])/29470464 - 
  (353174869*word[{y, y, y, y, x, x, y, y, x, x, y}])/29470464 - 
  (39962311*word[{y, y, y, y, x, x, y, y, x, y, x}])/3274496 + 
  (471281285*word[{y, y, y, y, x, x, y, y, x, y, y}])/14735232 + 
  (317950241*word[{y, y, y, y, x, x, y, y, y, x, x}])/14735232 - 
  (36374377*word[{y, y, y, y, x, x, y, y, y, x, y}])/818624 - 
  (22777661*word[{y, y, y, y, x, x, y, y, y, y, x}])/3683808 + 
  (43*word[{y, y, y, y, x, x, y, y, y, y, y}])/2 - 
  (444536227*word[{y, y, y, y, x, y, x, x, x, x, x}])/3683808 + 
  (4024583605*word[{y, y, y, y, x, y, x, x, x, x, y}])/29470464 + 
  (714012029*word[{y, y, y, y, x, y, x, x, x, y, x}])/7367616 - 
  (488266255*word[{y, y, y, y, x, y, x, x, x, y, y}])/3274496 + 
  (598750753*word[{y, y, y, y, x, y, x, x, y, x, x}])/4911744 - 
  (465085465*word[{y, y, y, y, x, y, x, x, y, x, y}])/7367616 - 
  (1705634635*word[{y, y, y, y, x, y, x, x, y, y, x}])/9823488 + 
  (2825*word[{y, y, y, y, x, y, x, x, y, y, y}])/16 + 
  (3732786143*word[{y, y, y, y, x, y, x, y, x, x, x}])/29470464 - 
  (1243677367*word[{y, y, y, y, x, y, x, y, x, x, y}])/7367616 - 
  (190958705*word[{y, y, y, y, x, y, x, y, x, y, x}])/2455872 + 
  (243377467*word[{y, y, y, y, x, y, x, y, x, y, y}])/1841904 - 
  (4843282183*word[{y, y, y, y, x, y, x, y, y, x, x}])/29470464 + 
  (127305713*word[{y, y, y, y, x, y, x, y, y, x, y}])/920952 + 
  (157230199*word[{y, y, y, y, x, y, x, y, y, y, x}])/818624 - 
  215*word[{y, y, y, y, x, y, x, y, y, y, y}] + 
  (1787763349*word[{y, y, y, y, x, y, y, x, x, x, x}])/29470464 - 
  (1373844101*word[{y, y, y, y, x, y, y, x, x, x, y}])/29470464 - 
  (840008335*word[{y, y, y, y, x, y, y, x, x, y, x}])/9823488 + 
  (751742971*word[{y, y, y, y, x, y, y, x, x, y, y}])/7367616 + 
  (62275727*word[{y, y, y, y, x, y, y, x, y, x, x}])/29470464 - 
  (111189053*word[{y, y, y, y, x, y, y, x, y, x, y}])/1841904 + 
  (1119631493*word[{y, y, y, y, x, y, y, x, y, y, x}])/14735232 - 
  (45*word[{y, y, y, y, x, y, y, x, y, y, y}])/2 - 
  (199118119*word[{y, y, y, y, x, y, y, y, x, x, x}])/1637248 + 
  (2385*word[{y, y, y, y, x, y, y, y, x, x, y}])/16 + 
  (63747117*word[{y, y, y, y, x, y, y, y, x, y, x}])/818624 - 
  (375*word[{y, y, y, y, x, y, y, y, x, y, y}])/2 + 
  (857160173*word[{y, y, y, y, x, y, y, y, y, x, x}])/7367616 + 
  5*word[{y, y, y, y, x, y, y, y, y, x, y}] - 
  (463*word[{y, y, y, y, x, y, y, y, y, y, x}])/2 + 
  210*word[{y, y, y, y, x, y, y, y, y, y, y}] + 
  42*word[{y, y, y, y, y, x, x, x, x, x, x}] - 
  (152669527*word[{y, y, y, y, y, x, x, x, x, x, y}])/3274496 - 
  (901592375*word[{y, y, y, y, y, x, x, x, x, y, x}])/29470464 + 
  (1391205571*word[{y, y, y, y, y, x, x, x, x, y, y}])/29470464 - 
  (1977921277*word[{y, y, y, y, y, x, x, x, y, x, x}])/29470464 + 
  (125337143*word[{y, y, y, y, y, x, x, x, y, x, y}])/2455872 + 
  (2388873715*word[{y, y, y, y, y, x, x, x, y, y, x}])/29470464 - 
  (655423009*word[{y, y, y, y, y, x, x, x, y, y, y}])/7367616 + 
  (383272283*word[{y, y, y, y, y, x, x, y, x, x, x}])/29470464 - 
  (42965591*word[{y, y, y, y, y, x, x, y, x, x, y}])/7367616 - 
  (279360145*word[{y, y, y, y, y, x, x, y, x, y, x}])/7367616 + 
  (6056383*word[{y, y, y, y, y, x, x, y, x, y, y}])/153492 + 
  (729683281*word[{y, y, y, y, y, x, x, y, y, x, x}])/29470464 - 
  (5640209*word[{y, y, y, y, y, x, x, y, y, x, y}])/409312 - 
  (90548111*word[{y, y, y, y, y, x, x, y, y, y, x}])/3683808 + 
  (43*word[{y, y, y, y, y, x, x, y, y, y, y}])/2 - 
  (444536227*word[{y, y, y, y, y, x, y, x, x, x, x}])/3683808 + 
  (153096101*word[{y, y, y, y, y, x, y, x, x, x, y}])/1227936 + 
  (971285207*word[{y, y, y, y, y, x, y, x, x, y, x}])/7367616 - 
  (212650997*word[{y, y, y, y, y, x, y, x, x, y, y}])/1227936 + 
  (420705671*word[{y, y, y, y, y, x, y, x, y, x, x}])/3683808 - 
  84*word[{y, y, y, y, y, x, y, x, y, x, y}] - 
  (70925473*word[{y, y, y, y, y, x, y, x, y, y, x}])/409312 + 
  181*word[{y, y, y, y, y, x, y, x, y, y, y}] + 
  (972264787*word[{y, y, y, y, y, x, y, y, x, x, x}])/9823488 - 
  (145114517*word[{y, y, y, y, y, x, y, y, x, x, y}])/1227936 - 
  (9983531*word[{y, y, y, y, y, x, y, y, x, y, x}])/153492 + 
  126*word[{y, y, y, y, y, x, y, y, x, y, y}] - 
  (1020120001*word[{y, y, y, y, y, x, y, y, y, x, x}])/7367616 + 
  71*word[{y, y, y, y, y, x, y, y, y, x, y}] + 
  (461*word[{y, y, y, y, y, x, y, y, y, y, x}])/2 - 
  252*word[{y, y, y, y, y, x, y, y, y, y, y}] + 
  42*word[{y, y, y, y, y, y, x, x, x, x, x}] - 
  (1298150153*word[{y, y, y, y, y, y, x, x, x, x, y}])/29470464 - 
  (167583211*word[{y, y, y, y, y, y, x, x, x, y, x}])/3274496 + 
  (983822875*word[{y, y, y, y, y, y, x, x, x, y, y}])/14735232 - 
  (196428277*word[{y, y, y, y, y, y, x, x, y, x, x}])/9823488 + 
  (20042875*word[{y, y, y, y, y, y, x, x, y, x, y}])/3683808 + 
  (320245157*word[{y, y, y, y, y, y, x, x, y, y, x}])/7367616 - 
  (89*word[{y, y, y, y, y, y, x, x, y, y, y}])/2 - 
  (2793113557*word[{y, y, y, y, y, y, x, y, x, x, x}])/29470464 + 
  (204669413*word[{y, y, y, y, y, y, x, y, x, x, y}])/1841904 + 
  (344217979*word[{y, y, y, y, y, y, x, y, x, y, x}])/3683808 - 
  (265*word[{y, y, y, y, y, y, x, y, x, y, y}])/2 + 
  (1470085531*word[{y, y, y, y, y, y, x, y, y, x, x}])/14735232 - 
  (155*word[{y, y, y, y, y, y, x, y, y, x, y}])/2 - 
  (331*word[{y, y, y, y, y, y, x, y, y, y, x}])/2 + 
  210*word[{y, y, y, y, y, y, x, y, y, y, y}] + 
  30*word[{y, y, y, y, y, y, y, x, x, x, x}] - 
  (263226611*word[{y, y, y, y, y, y, y, x, x, x, y}])/7367616 - 
  (97786573*word[{y, y, y, y, y, y, y, x, x, y, x}])/3683808 + 
  38*word[{y, y, y, y, y, y, y, x, x, y, y}] - 
  (425314163*word[{y, y, y, y, y, y, y, x, y, x, x}])/7367616 + 
  60*word[{y, y, y, y, y, y, y, x, y, x, y}] + 
  82*word[{y, y, y, y, y, y, y, x, y, y, x}] - 
  120*word[{y, y, y, y, y, y, y, x, y, y, y}] + 
  15*word[{y, y, y, y, y, y, y, y, x, x, x}] - 
  17*word[{y, y, y, y, y, y, y, y, x, x, y}] - 
  28*word[{y, y, y, y, y, y, y, y, x, y, x}] + 
  45*word[{y, y, y, y, y, y, y, y, x, y, y}] + 
  5*word[{y, y, y, y, y, y, y, y, y, x, x}] - 
  10*word[{y, y, y, y, y, y, y, y, y, x, y}] + 
  word[{y, y, y, y, y, y, y, y, y, y, x}], 
 word[{x, x, x, x, x, x, x, x, x, x, x, y}] - 
  11*word[{x, x, x, x, x, x, x, x, x, x, y, x}] + 
  (9*word[{x, x, x, x, x, x, x, x, x, x, y, y}])/4 + 
  55*word[{x, x, x, x, x, x, x, x, x, y, x, x}] - 
  (23022987899848423701848483*word[{x, x, x, x, x, x, x, x, x, y, x, y}])/
   2241705715012529573444736 - (27415390687933491700658077*
    word[{x, x, x, x, x, x, x, x, x, y, y, x}])/2241705715012529573444736 + 
  (4344*word[{x, x, x, x, x, x, x, x, x, y, y, y}])/691 - 
  165*word[{x, x, x, x, x, x, x, x, y, x, x, x}] + 
  (34135716307266685252698313*word[{x, x, x, x, x, x, x, x, y, x, x, y}])/
   1494470476675019715629824 + 
  (187*word[{x, x, x, x, x, x, x, x, y, x, y, x}])/4 - 
  (20786560022883216562126571*word[{x, x, x, x, x, x, x, x, y, x, y, y}])/
   815165714550010753979904 + (47312924671521889249127095*
    word[{x, x, x, x, x, x, x, x, y, y, x, x}])/1494470476675019715629824 - 
  (13987341758425108451187631*word[{x, x, x, x, x, x, x, x, y, y, x, y}])/
   2241705715012529573444736 - (222731188396956723539471659*
    word[{x, x, x, x, x, x, x, x, y, y, y, x}])/8966822860050118293778944 + 
  (522641*word[{x, x, x, x, x, x, x, x, y, y, y, y}])/44224 + 
  330*word[{x, x, x, x, x, x, x, y, x, x, x, x}] - 
  (3141219337128571632816785*word[{x, x, x, x, x, x, x, y, x, x, x, y}])/
   93404404792188732226864 - (15288400284495255455797603*
    word[{x, x, x, x, x, x, x, y, x, x, y, x}])/186808809584377464453728 + 
  (444831286058723016968523815*word[{x, x, x, x, x, x, x, y, x, x, y, y}])/
   8966822860050118293778944 - (19644847107783330397049533*
    word[{x, x, x, x, x, x, x, y, x, y, x, x}])/186808809584377464453728 + 
  (110008927250025629759141771*word[{x, x, x, x, x, x, x, y, x, y, x, y}])/
   4483411430025059146889472 + (59961404616352147000983923*
    word[{x, x, x, x, x, x, x, y, x, y, y, x}])/747235238337509857814912 - 
  (1038685536971564007903814277*word[{x, x, x, x, x, x, x, y, x, y, y, y}])/
   26900468580150354881336832 - (4611346260623093142012927*
    word[{x, x, x, x, x, x, x, y, y, x, x, x}])/93404404792188732226864 + 
  (39587057722474610140133303*word[{x, x, x, x, x, x, x, y, y, x, x, y}])/
   4483411430025059146889472 + (34614425439826885179593719*
    word[{x, x, x, x, x, x, x, y, y, x, y, x}])/4483411430025059146889472 - 
  (48534910892061113855902073*word[{x, x, x, x, x, x, x, y, y, x, y, y}])/
   4483411430025059146889472 + (165513966816629042324129793*
    word[{x, x, x, x, x, x, x, y, y, y, x, x}])/2988940953350039431259648 - 
  (41657370615455959186546093*word[{x, x, x, x, x, x, x, y, y, y, x, y}])/
   2988940953350039431259648 - (52404697941067156792950397*
    word[{x, x, x, x, x, x, x, y, y, y, y, x}])/1681279286259397180083552 + 
  (3144237*word[{x, x, x, x, x, x, x, y, y, y, y, y}])/176896 - 
  462*word[{x, x, x, x, x, x, y, x, x, x, x, x}] + 
  (19263586884927884710525959*word[{x, x, x, x, x, x, y, x, x, x, x, y}])/
   747235238337509857814912 + (24713483834872118148909031*
    word[{x, x, x, x, x, x, y, x, x, x, y, x}])/186808809584377464453728 - 
  (374052732363306175594220671*word[{x, x, x, x, x, x, y, x, x, x, y, y}])/
   4483411430025059146889472 + 
  88*word[{x, x, x, x, x, x, y, x, x, y, x, x}] - 
  (9963623567338294437003271*word[{x, x, x, x, x, x, y, x, x, y, x, y}])/
   2241705715012529573444736 - (829648113961870887466329595*
    word[{x, x, x, x, x, x, y, x, x, y, y, x}])/8966822860050118293778944 + 
  (1565844205977703500927451631*word[{x, x, x, x, x, x, y, x, x, y, y, y}])/
   35867291440200473175115776 + (34878526422544293011830201*
    word[{x, x, x, x, x, x, y, x, y, x, x, x}])/186808809584377464453728 - 
  (20310513703201063300027291*word[{x, x, x, x, x, x, y, x, y, x, x, y}])/
   471938045265795699672576 - 
  (849057*word[{x, x, x, x, x, x, y, x, y, x, y, x}])/11056 + 
  (3216783567378220946407205975*word[{x, x, x, x, x, x, y, x, y, x, y, y}])/
   53800937160300709762673664 - (1344422643804913258709534387*
    word[{x, x, x, x, x, x, y, x, y, y, x, x}])/8966822860050118293778944 + 
  (16394375753290027403917915*word[{x, x, x, x, x, x, y, x, y, y, x, y}])/
   560426428753132393361184 + (2526710629987361015343859585*
    word[{x, x, x, x, x, x, y, x, y, y, y, x}])/26900468580150354881336832 - 
  (535802050555062138014350111*word[{x, x, x, x, x, x, y, x, y, y, y, y}])/
   9781988574600129047758848 + (29680321226179010976350777*
    word[{x, x, x, x, x, x, y, y, x, x, x, x}])/747235238337509857814912 + 
  (3780553779936137287287403*word[{x, x, x, x, x, x, y, y, x, x, x, y}])/
   1120852857506264786722368 - (86350779490763878052081795*
    word[{x, x, x, x, x, x, y, y, x, x, y, x}])/2988940953350039431259648 + 
  (633797407202066828842337999*word[{x, x, x, x, x, x, y, y, x, x, y, y}])/
   35867291440200473175115776 + (45132449564188683220568767*
    word[{x, x, x, x, x, x, y, y, x, y, x, x}])/1120852857506264786722368 - 
  (214801457082529016775341767*word[{x, x, x, x, x, x, y, y, x, y, x, y}])/
   13450234290075177440668416 - (45509361430292950484269693*
    word[{x, x, x, x, x, x, y, y, x, y, y, x}])/13450234290075177440668416 + 
  (107718868786733756677693627*word[{x, x, x, x, x, x, y, y, x, y, y, y}])/
   23911527626800315450077184 - (138468347547655894214541189*
    word[{x, x, x, x, x, x, y, y, y, x, x, x}])/1494470476675019715629824 + 
  (59276113831720737610875967*word[{x, x, x, x, x, x, y, y, y, x, x, y}])/
   3260662858200043015919616 + (135687510374470523824797265*
    word[{x, x, x, x, x, x, y, y, y, x, y, x}])/2831628271594774198035456 - 
  (2514919413612037439288058751*word[{x, x, x, x, x, x, y, y, y, x, y, y}])/
   71734582880400946350231552 + (476578425270061437799900055*
    word[{x, x, x, x, x, x, y, y, y, y, x, x}])/11955763813400157725038592 - 
  (852614855689904330108645063*word[{x, x, x, x, x, x, y, y, y, y, x, y}])/
   215203748641202839050694656 - (2520138904926929014247704903*
    word[{x, x, x, x, x, x, y, y, y, y, y, x}])/71734582880400946350231552 + 
  (14142459*word[{x, x, x, x, x, x, y, y, y, y, y, y}])/707584 + 
  462*word[{x, x, x, x, x, y, x, x, x, x, x, x}] + 
  (12*word[{x, x, x, x, x, y, x, x, x, x, x, y}])/691 - 
  (57823202126780941100802837*word[{x, x, x, x, x, y, x, x, x, x, y, x}])/
   373617619168754928907456 + (428171773783719425075765879*
    word[{x, x, x, x, x, y, x, x, x, x, y, y}])/4483411430025059146889472 - 
  (60357*word[{x, x, x, x, x, y, x, x, x, y, x, x}])/691 + 
  (1540905019498891761420537*word[{x, x, x, x, x, y, x, x, x, y, x, y}])/
   1494470476675019715629824 + (47909689453314788907090809*
    word[{x, x, x, x, x, y, x, x, x, y, y, x}])/407582857275005376989952 - 
  (986251189541109457994614297*word[{x, x, x, x, x, y, x, x, x, y, y, y}])/
   17933645720100236587557888 - 
  (61259*word[{x, x, x, x, x, y, x, x, y, x, x, x}])/691 + 
  (32992583099747857969805171*word[{x, x, x, x, x, y, x, x, y, x, x, y}])/
   2988940953350039431259648 + (1119598055554322246973151*
    word[{x, x, x, x, x, y, x, x, y, x, y, x}])/747235238337509857814912 - 
  (13630395513136297189930265*word[{x, x, x, x, x, y, x, x, y, x, y, y}])/
   420319821564849295020888 + (150201166932149782497192197*
    word[{x, x, x, x, x, y, x, x, y, y, x, x}])/1494470476675019715629824 - 
  (5667056122645669060656167*word[{x, x, x, x, x, y, x, x, y, y, x, y}])/
   2109840672952969010300928 - (6654273182240871570075459655*
    word[{x, x, x, x, x, y, x, x, y, y, y, x}])/107601874320601419525347328 + 
  (3005921162815107302662136287*word[{x, x, x, x, x, y, x, x, y, y, y, y}])/
   71734582880400946350231552 - (88074478158617858637558731*
    word[{x, x, x, x, x, y, x, y, x, x, x, x}])/373617619168754928907456 + 
  (20899697109630308429432821*word[{x, x, x, x, x, y, x, y, x, x, x, y}])/
   747235238337509857814912 + (14219312162705655884632277*
    word[{x, x, x, x, x, y, x, y, x, x, y, x}])/93404404792188732226864 - 
  (129029552669753724688268263*word[{x, x, x, x, x, y, x, y, x, x, y, y}])/
   1494470476675019715629824 + (57280022702803444608699025*
    word[{x, x, x, x, x, y, x, y, x, y, x, x}])/747235238337509857814912 - 
  (78043748417719462877988299*word[{x, x, x, x, x, y, x, y, x, y, x, y}])/
   4890994287300064523879424 - (1887570376029750442869300595*
    word[{x, x, x, x, x, y, x, y, x, y, y, x}])/17933645720100236587557888 + 
  (11110875714910722542012388881*word[{x, x, x, x, x, y, x, y, x, y, y, y}])/
   215203748641202839050694656 + 
  (54674133207941576735161879*word[{x, x, x, x, x, y, x, y, y, x, x, x}])/
   263730084119121126287616 - (196390929069653405732238727*
    word[{x, x, x, x, x, y, x, y, y, x, x, y}])/6329522018858907030902784 - 
  (1652337848287034891152441625*word[{x, x, x, x, x, y, x, y, y, x, y, x}])/
   17933645720100236587557888 + (15443744791183510320509365879*
    word[{x, x, x, x, x, y, x, y, y, x, y, y}])/215203748641202839050694656 - 
  (13046529704657104611985628705*word[{x, x, x, x, x, y, x, y, y, y, x, x}])/
   107601874320601419525347328 + (1859927847285701320194798233*
    word[{x, x, x, x, x, y, x, y, y, y, x, y}])/107601874320601419525347328 + 
  (2801983436963990362376255713*word[{x, x, x, x, x, y, x, y, y, y, y, x}])/
   26900468580150354881336832 - (522607692474706489160110867*
    word[{x, x, x, x, x, y, x, y, y, y, y, y}])/8966822860050118293778944 - 
  (715*word[{x, x, x, x, x, y, y, x, x, x, x, x}])/1382 - 
  (4268768584149152769680003*word[{x, x, x, x, x, y, y, x, x, x, x, y}])/
   373617619168754928907456 - (170160323289239583740219*
    word[{x, x, x, x, x, y, y, x, x, x, y, x}])/67930476212500896164992 - 
  (49375458811654448141658857*word[{x, x, x, x, x, y, y, x, x, x, y, y}])/
   17933645720100236587557888 + (42773925206090952528983407*
    word[{x, x, x, x, x, y, y, x, x, y, x, x}])/2988940953350039431259648 - 
  (730923553325377818448511*word[{x, x, x, x, x, y, y, x, x, y, x, y}])/
   107601874320601419525347328 - (1228736355251829297238461109*
    word[{x, x, x, x, x, y, y, x, x, y, y, x}])/107601874320601419525347328 + 
  (210069056232897537897087221*word[{x, x, x, x, x, y, y, x, x, y, y, y}])/
   35867291440200473175115776 - (518393567125207307510931593*
    word[{x, x, x, x, x, y, y, x, y, x, x, x}])/4483411430025059146889472 + 
  (2636948756134021897703125187*word[{x, x, x, x, x, y, y, x, y, x, x, y}])/
   107601874320601419525347328 + (3377498369994913974381397021*
    word[{x, x, x, x, x, y, y, x, y, x, y, x}])/53800937160300709762673664 - 
  (17493400027210214376279089*word[{x, x, x, x, x, y, y, x, y, x, y, y}])/
   596132267704162989060096 + (511797087519244162565270945*
    word[{x, x, x, x, x, y, y, x, y, y, x, x}])/11955763813400157725038592 - 
  (3107230373167338275984360051*word[{x, x, x, x, x, y, y, x, y, y, x, y}])/
   215203748641202839050694656 - (10026175521198890191551780211*
    word[{x, x, x, x, x, y, y, x, y, y, y, x}])/215203748641202839050694656 + 
  (209810154585469507833851517*word[{x, x, x, x, x, y, y, x, y, y, y, y}])/
   11955763813400157725038592 + (173446963204000549906243421*
    word[{x, x, x, x, x, y, y, y, x, x, x, x}])/1494470476675019715629824 - 
  (12782393343882167364524663*word[{x, x, x, x, x, y, y, y, x, x, x, y}])/
   1054920336476484505150464 - (98938349130592733800888353*
    word[{x, x, x, x, x, y, y, y, x, x, y, x}])/1494470476675019715629824 + 
  (359128462476133162568074775*word[{x, x, x, x, x, y, y, y, x, x, y, y}])/
   8966822860050118293778944 - (9044518543343278319902405*
    word[{x, x, x, x, x, y, y, y, x, y, x, x}])/143852773155884250702336 + 
  (958605234293734187097149483*word[{x, x, x, x, x, y, y, y, x, y, x, y}])/
   71734582880400946350231552 + (16025940161920456611953405119*
    word[{x, x, x, x, x, y, y, y, x, y, y, x}])/215203748641202839050694656 - 
  (2484026993468358461708411195*word[{x, x, x, x, x, y, y, y, x, y, y, y}])/
   71734582880400946350231552 - (194992206984789598314989145*
    word[{x, x, x, x, x, y, y, y, y, x, x, x}])/5977881906700078862519296 + 
  (117817464727722709930092569*word[{x, x, x, x, x, y, y, y, y, x, x, y}])/
   71734582880400946350231552 + (230085830371955698843657525*
    word[{x, x, x, x, x, y, y, y, y, x, y, x}])/53800937160300709762673664 - 
  (81437375069427131132956265*word[{x, x, x, x, x, y, y, y, y, x, y, y}])/
   6521325716400086031839232 + (80942044599815202735719129*
    word[{x, x, x, x, x, y, y, y, y, y, x, x}])/2173775238800028677279744 - 
  (87351647999231813036395623*word[{x, x, x, x, x, y, y, y, y, y, x, y}])/
   23911527626800315450077184 - (2038647342384395418534453499*
    word[{x, x, x, x, x, y, y, y, y, y, y, x}])/71734582880400946350231552 + 
  (3144237*word[{x, x, x, x, x, y, y, y, y, y, y, y}])/176896 - 
  330*word[{x, x, x, x, y, x, x, x, x, x, x, x}] - 
  (20010822123265394568340871*word[{x, x, x, x, y, x, x, x, x, x, x, y}])/
   747235238337509857814912 + (60000024897798896735797653*
    word[{x, x, x, x, y, x, x, x, x, x, y, x}])/373617619168754928907456 - 
  (387112086024279463646247059*word[{x, x, x, x, y, x, x, x, x, x, y, y}])/
   4483411430025059146889472 - 
  (10065*word[{x, x, x, x, y, x, x, x, x, y, x, x}])/691 + 
  (33406362559236230376333017*word[{x, x, x, x, y, x, x, x, x, y, x, y}])/
   1120852857506264786722368 - (42365486129268091081615771*
    word[{x, x, x, x, y, x, x, x, x, y, y, x}])/560426428753132393361184 + 
  (34352757024729985501148485*word[{x, x, x, x, y, x, x, x, x, y, y, y}])/
   1120852857506264786722368 + 
  165*word[{x, x, x, x, y, x, x, x, y, x, x, x}] - 
  (373205601079778071759052477*word[{x, x, x, x, y, x, x, x, y, x, x, y}])/
   8966822860050118293778944 - (30734962526747498447263975*
    word[{x, x, x, x, y, x, x, x, y, x, y, x}])/747235238337509857814912 + 
  (7161528084338832775038976657*word[{x, x, x, x, y, x, x, x, y, x, y, y}])/
   107601874320601419525347328 - (364975862878416494864901991*
    word[{x, x, x, x, y, x, x, x, y, y, x, x}])/2988940953350039431259648 - 
  (63554167583945129352168701*word[{x, x, x, x, y, x, x, x, y, y, x, y}])/
   107601874320601419525347328 + (273473619764178872403253021*
    word[{x, x, x, x, y, x, x, x, y, y, y, x}])/3164761009429453515451392 - 
  (1064878017993512551707795773*word[{x, x, x, x, y, x, x, x, y, y, y, y}])/
   17933645720100236587557888 - 
  (17875*word[{x, x, x, x, y, x, x, y, x, x, x, x}])/1382 + 
  (58934422146529883089387739*word[{x, x, x, x, y, x, x, y, x, x, x, y}])/
   1494470476675019715629824 - (36340961824535129156574953*
    word[{x, x, x, x, y, x, x, y, x, x, y, x}])/747235238337509857814912 + 
  (536749360850259997619077177*word[{x, x, x, x, y, x, x, y, x, x, y, y}])/
   35867291440200473175115776 + (39822205237885285605019019*
    word[{x, x, x, x, y, x, x, y, x, y, x, x}])/373617619168754928907456 - 
  (4593048559182826435584312917*word[{x, x, x, x, y, x, x, y, x, y, x, y}])/
   107601874320601419525347328 - 
  (74031266725576985337120581*word[{x, x, x, x, y, x, x, y, x, y, y, x}])/
   2988940953350039431259648 + (3182057843739463133878141933*
    word[{x, x, x, x, y, x, x, y, x, y, y, y}])/107601874320601419525347328 - 
  (241887240863110208405789383*word[{x, x, x, x, y, x, x, y, y, x, x, x}])/
   2988940953350039431259648 + (28319449179322693074752623*
    word[{x, x, x, x, y, x, x, y, y, x, x, y}])/17933645720100236587557888 + 
  (5888976983057435117211110129*word[{x, x, x, x, y, x, x, y, y, x, y, x}])/
   107601874320601419525347328 - (1218538852830786130035340591*
    word[{x, x, x, x, y, x, x, y, y, x, y, y}])/23911527626800315450077184 + 
  (29905629365575683613482235*word[{x, x, x, x, y, x, x, y, y, y, x, x}])/
   2988940953350039431259648 + (292773913694811783753375525*
    word[{x, x, x, x, y, x, x, y, y, y, x, y}])/11955763813400157725038592 - 
  (3710202626484310441725187237*word[{x, x, x, x, y, x, x, y, y, y, y, x}])/
   107601874320601419525347328 + (209810154585469507833851517*
    word[{x, x, x, x, y, x, x, y, y, y, y, y}])/11955763813400157725038592 + 
  (90007449198456207220545931*word[{x, x, x, x, y, x, y, x, x, x, x, x}])/
   373617619168754928907456 - (247892137094609382835593*
    word[{x, x, x, x, y, x, y, x, x, x, x, y}])/10988753504963380261984 - 
  (24001561601236918276317637*word[{x, x, x, x, y, x, y, x, x, x, y, x}])/
   186808809584377464453728 + (1611799560079369448632319083*
    word[{x, x, x, x, y, x, y, x, x, x, y, y}])/17933645720100236587557888 - 
  (104035911822156478878164765*word[{x, x, x, x, y, x, y, x, x, y, x, x}])/
   747235238337509857814912 + (808155966382693397798221427*
    word[{x, x, x, x, y, x, y, x, x, y, x, y}])/53800937160300709762673664 + 
  (6300719390907872015541962635*word[{x, x, x, x, y, x, y, x, x, y, y, x}])/
   53800937160300709762673664 - (4755132438886428854089580593*
    word[{x, x, x, x, y, x, y, x, x, y, y, y}])/71734582880400946350231552 - 
  (79205703607081802569080557*word[{x, x, x, x, y, x, y, x, y, x, x, x}])/
   747235238337509857814912 + (6950217802847882919403849*
    word[{x, x, x, x, y, x, y, x, y, x, x, y}])/157312681755265233224192 + 
  (187*word[{x, x, x, x, y, x, y, x, y, x, y, x}])/4 - 
  (11668144037075049213479987509*word[{x, x, x, x, y, x, y, x, y, x, y, y}])/
   215203748641202839050694656 + (15862048648507225902686930779*
    word[{x, x, x, x, y, x, y, x, y, y, x, x}])/107601874320601419525347328 - 
  (2760295376518625785007042455*word[{x, x, x, x, y, x, y, x, y, y, x, y}])/
   71734582880400946350231552 - (19802785149561965552535913705*
    word[{x, x, x, x, y, x, y, x, y, y, y, x}])/215203748641202839050694656 + 
  (2520491704997141890567218377*word[{x, x, x, x, y, x, y, x, y, y, y, y}])/
   35867291440200473175115776 - (53850084038175196591514191*
    word[{x, x, x, x, y, x, y, y, x, x, x, x}])/280213214376566196680592 - 
  (548620932397030528727959981*word[{x, x, x, x, y, x, y, y, x, x, x, y}])/
   107601874320601419525347328 + (6622654700405903419827453773*
    word[{x, x, x, x, y, x, y, y, x, x, y, x}])/53800937160300709762673664 - 
  (15942235938209091395942038427*word[{x, x, x, x, y, x, y, y, x, x, y, y}])/
   215203748641202839050694656 + (261298960682685269084634409*
    word[{x, x, x, x, y, x, y, y, x, y, x, x}])/8966822860050118293778944 + 
  (113571181284446031320449733*word[{x, x, x, x, y, x, y, y, x, y, x, y}])/
   5663256543189548396070912 - (2006014197534889805840465531*
    word[{x, x, x, x, y, x, y, y, x, y, y, x}])/26900468580150354881336832 + 
  (5646588455992111290433690957*word[{x, x, x, x, y, x, y, y, x, y, y, y}])/
   215203748641202839050694656 + (2448989279570256928225271051*
    word[{x, x, x, x, y, x, y, y, y, x, x, x}])/17933645720100236587557888 - 
  (2679189403817388097384266083*word[{x, x, x, x, y, x, y, y, y, x, x, y}])/
   107601874320601419525347328 - (14457200509853756862688399387*
    word[{x, x, x, x, y, x, y, y, y, x, y, x}])/215203748641202839050694656 + 
  (14602390851192561003366594457*word[{x, x, x, x, y, x, y, y, y, x, y, y}])/
   215203748641202839050694656 - (1955434488871980494425060093*
    word[{x, x, x, x, y, x, y, y, y, y, x, x}])/17933645720100236587557888 + 
  (898666876586571336211795471*word[{x, x, x, x, y, x, y, y, y, y, x, y}])/
   215203748641202839050694656 + (2098795679792642382642139809*
    word[{x, x, x, x, y, x, y, y, y, y, y, x}])/23911527626800315450077184 - 
  (535802050555062138014350111*word[{x, x, x, x, y, x, y, y, y, y, y, y}])/
   9781988574600129047758848 - (29680321226179010976350777*
    word[{x, x, x, x, y, y, x, x, x, x, x, x}])/747235238337509857814912 + 
  (13806837836987*word[{x, x, x, x, y, y, x, x, x, x, x, y}])/855032742016 - 
  (786413114662576228214691*word[{x, x, x, x, y, y, x, x, x, x, y, x}])/
   747235238337509857814912 - 
  (9442999*word[{x, x, x, x, y, y, x, x, x, x, y, y}])/1680512 + 
  (108510716644506155123841357*word[{x, x, x, x, y, y, x, x, x, y, x, x}])/
   1494470476675019715629824 - (814581769601317051538414027*
    word[{x, x, x, x, y, y, x, x, x, y, x, y}])/35867291440200473175115776 - 
  (1109092268680590908771930161*word[{x, x, x, x, y, y, x, x, x, y, y, x}])/
   35867291440200473175115776 + (133107649583111839556759445*
    word[{x, x, x, x, y, y, x, x, x, y, y, y}])/5977881906700078862519296 - 
  (149596759536288592625102039*word[{x, x, x, x, y, y, x, x, y, x, x, x}])/
   2988940953350039431259648 + (124710545359361637917369089*
    word[{x, x, x, x, y, y, x, x, y, x, x, y}])/8966822860050118293778944 + 
  (9463630287459771692099541*word[{x, x, x, x, y, y, x, x, y, x, y, x}])/
   373617619168754928907456 - (5707703673482623506535237417*
    word[{x, x, x, x, y, y, x, x, y, x, y, y}])/215203748641202839050694656 + 
  (22181885827230732964752331*word[{x, x, x, x, y, y, x, x, y, y, x, x}])/
   5977881906700078862519296 + (1410925802906935548468433471*
    word[{x, x, x, x, y, y, x, x, y, y, x, y}])/215203748641202839050694656 - 
  (705174218242676762902363655*word[{x, x, x, x, y, y, x, x, y, y, y, x}])/
   71734582880400946350231552 + (8393723655568160917661183*
    word[{x, x, x, x, y, y, x, x, y, y, y, y}])/1054920336476484505150464 + 
  (54937380248084267669444491*word[{x, x, x, x, y, y, x, y, x, x, x, x}])/
   280213214376566196680592 - (4023185530579941070075219895*
    word[{x, x, x, x, y, y, x, y, x, x, x, y}])/107601874320601419525347328 - 
  (4431094627351458752589528551*word[{x, x, x, x, y, y, x, y, x, x, y, x}])/
   53800937160300709762673664 + (394324350839569025991402929*
    word[{x, x, x, x, y, y, x, y, x, x, y, y}])/6329522018858907030902784 - 
  (13266021930304124795457589603*word[{x, x, x, x, y, y, x, y, x, y, x, x}])/
   107601874320601419525347328 + 
  (2123582270243159863883209*word[{x, x, x, x, y, y, x, y, x, y, x, y}])/
   63934565847059666978816 + (3449517442404260551081322887*
    word[{x, x, x, x, y, y, x, y, x, y, y, x}])/35867291440200473175115776 - 
  (1627949449816896902357317829*word[{x, x, x, x, y, y, x, y, x, y, y, y}])/
   26900468580150354881336832 - (8808481182116464936465872539*
    word[{x, x, x, x, y, y, x, y, y, x, x, x}])/107601874320601419525347328 + 
  (506946085069074979791016817*word[{x, x, x, x, y, y, x, y, y, x, x, y}])/
   23911527626800315450077184 + (2361089468348435949968438239*
    word[{x, x, x, x, y, y, x, y, y, x, y, x}])/107601874320601419525347328 - 
  (1000225363720563455713781033*word[{x, x, x, x, y, y, x, y, y, x, y, y}])/
   53800937160300709762673664 + (24372712236945020940642091445*
    word[{x, x, x, x, y, y, x, y, y, y, x, x}])/215203748641202839050694656 - 
  (3340465926904071888705007277*word[{x, x, x, x, y, y, x, y, y, y, x, y}])/
   107601874320601419525347328 - (6862537243460671941866014069*
    word[{x, x, x, x, y, y, x, y, y, y, y, x}])/107601874320601419525347328 + 
  (3005921162815107302662136287*word[{x, x, x, x, y, y, x, y, y, y, y, y}])/
   71734582880400946350231552 - (174606745827903559056035741*
    word[{x, x, x, x, y, y, y, x, x, x, x, x}])/1494470476675019715629824 + 
  (12300263250300187386855057*word[{x, x, x, x, y, y, y, x, x, x, x, y}])/
   1494470476675019715629824 + (1258058542045070497882750265*
    word[{x, x, x, x, y, y, y, x, x, x, y, x}])/17933645720100236587557888 - 
  (286894301001454404924273513*word[{x, x, x, x, y, y, y, x, x, x, y, y}])/
   5977881906700078862519296 + (2551881100443620282814751*
    word[{x, x, x, x, y, y, y, x, x, y, x, x}])/63934565847059666978816 + 
  (46718638016745711754930403*word[{x, x, x, x, y, y, y, x, x, y, x, y}])/
   12659044037717814061805568 - (5184919912799918181973455803*
    word[{x, x, x, x, y, y, y, x, x, y, y, x}])/107601874320601419525347328 + 
  (876812415811361465971912717*word[{x, x, x, x, y, y, y, x, x, y, y, y}])/
   35867291440200473175115776 + (11789100656707512203640839843*
    word[{x, x, x, x, y, y, y, x, y, x, x, x}])/107601874320601419525347328 - 
  (8177672227470866171838913481*word[{x, x, x, x, y, y, y, x, y, x, x, y}])/
   215203748641202839050694656 - (11075850562481059954455020333*
    word[{x, x, x, x, y, y, y, x, y, x, y, x}])/215203748641202839050694656 + 
  (145715115641244031385217301*word[{x, x, x, x, y, y, y, x, y, x, y, y}])/
   2831628271594774198035456 - (4413596805838999603098532927*
    word[{x, x, x, x, y, y, y, x, y, y, x, x}])/35867291440200473175115776 + 
  (1828922526379087280454130987*word[{x, x, x, x, y, y, y, x, y, y, x, y}])/
   71734582880400946350231552 + (1595867880632754094159014469*
    word[{x, x, x, x, y, y, y, x, y, y, y, x}])/19563977149200258095517696 - 
  (1064878017993512551707795773*word[{x, x, x, x, y, y, y, x, y, y, y, y}])/
   17933645720100236587557888 - 
  (6435*word[{x, x, x, x, y, y, y, y, x, x, x, x}])/22112 + 
  (197284211896230295640088357*word[{x, x, x, x, y, y, y, y, x, x, x, y}])/
   11955763813400157725038592 - (1149024381276103021675955173*
    word[{x, x, x, x, y, y, y, y, x, x, y, x}])/71734582880400946350231552 + 
  (17094971829016946200618867*word[{x, x, x, x, y, y, y, y, x, x, y, y}])/
   3260662858200043015919616 + (5775825453963862267597280945*
    word[{x, x, x, x, y, y, y, y, x, y, x, x}])/107601874320601419525347328 - 
  (42585518753342185927323913*word[{x, x, x, x, y, y, y, y, x, y, x, y}])/
   1630331429100021507959808 - (135386641793845702359031539*
    word[{x, x, x, x, y, y, y, y, x, y, y, x}])/5977881906700078862519296 + 
  (945068322928875991201620707*word[{x, x, x, x, y, y, y, y, x, y, y, y}])/
   35867291440200473175115776 - (120573520927238459621878257*
    word[{x, x, x, x, y, y, y, y, y, x, x, x}])/2988940953350039431259648 + 
  (582663438073760068914573683*word[{x, x, x, x, y, y, y, y, y, x, x, y}])/
   71734582880400946350231552 + (64157872778266164801948925*
    word[{x, x, x, x, y, y, y, y, y, x, y, x}])/2173775238800028677279744 - 
  (1126478633664675163866673883*word[{x, x, x, x, y, y, y, y, y, x, y, y}])/
   35867291440200473175115776 + (177315736586758156993127917*
    word[{x, x, x, x, y, y, y, y, y, y, x, x}])/11955763813400157725038592 + 
  (572179211352105155970535523*word[{x, x, x, x, y, y, y, y, y, y, x, y}])/
   71734582880400946350231552 - (2053392231575133047318017*
    word[{x, x, x, x, y, y, y, y, y, y, y, x}])/105079955391212323755222 + 
  (522641*word[{x, x, x, x, y, y, y, y, y, y, y, y}])/44224 + 
  165*word[{x, x, x, y, x, x, x, x, x, x, x, x}] + 
  (3149295911927896201196749*word[{x, x, x, y, x, x, x, x, x, x, x, y}])/
   93404404792188732226864 - (24079320643725152248413615*
    word[{x, x, x, y, x, x, x, x, x, x, y, x}])/186808809584377464453728 + 
  (79783392997309577712607891*word[{x, x, x, y, x, x, x, x, x, x, y, y}])/
   1494470476675019715629824 + 
  (181071*word[{x, x, x, y, x, x, x, x, x, y, x, x}])/2764 - 
  (101490801869601062684337115*word[{x, x, x, y, x, x, x, x, x, y, x, y}])/
   4483411430025059146889472 + (71279357338382172814127771*
    word[{x, x, x, y, x, x, x, x, x, y, y, x}])/1494470476675019715629824 - 
  (318076753341270800779679875*word[{x, x, x, y, x, x, x, x, x, y, y, y}])/
   17933645720100236587557888 - 
  (248105*word[{x, x, x, y, x, x, x, x, y, x, x, x}])/2764 + 
  (27477973979167684424996651*word[{x, x, x, y, x, x, x, x, y, x, x, y}])/
   2988940953350039431259648 - (18246952256212904312438775*
    word[{x, x, x, y, x, x, x, x, y, x, y, x}])/747235238337509857814912 - 
  (464808266808229751619108491*word[{x, x, x, y, x, x, x, x, y, x, y, y}])/
   17933645720100236587557888 + (395986909598123748274420757*
    word[{x, x, x, y, x, x, x, x, y, y, x, x}])/8966822860050118293778944 + 
  (2440417211895353869803032437*word[{x, x, x, y, x, x, x, x, y, y, x, y}])/
   107601874320601419525347328 - (3300723708304165769139003481*
    word[{x, x, x, y, x, x, x, x, y, y, y, x}])/107601874320601419525347328 + 
  (945068322928875991201620707*word[{x, x, x, y, x, x, x, x, y, y, y, y}])/
   35867291440200473175115776 - 
  (207955*word[{x, x, x, y, x, x, x, y, x, x, x, x}])/2764 + 
  (15*word[{x, x, x, y, x, x, x, y, x, x, x, y}])/11056 + 
  (72690638744568945380992001*word[{x, x, x, y, x, x, x, y, x, x, y, x}])/
   560426428753132393361184 - (251035524022057492466577859*
    word[{x, x, x, y, x, x, x, y, x, x, y, y}])/4483411430025059146889472 + 
  (195558357467914689640531*word[{x, x, x, y, x, x, x, y, x, y, x, x}])/
   140106607188283098340296 + (85957143372678711160323955*
    word[{x, x, x, y, x, x, x, y, x, y, x, y}])/26900468580150354881336832 - 
  (723104669298721533442857679*word[{x, x, x, y, x, x, x, y, x, y, y, x}])/
   13450234290075177440668416 + (808896394684143014958214249*
    word[{x, x, x, y, x, x, x, y, x, y, y, y}])/53800937160300709762673664 + 
  (14496078027450814610125765*word[{x, x, x, y, x, x, x, y, y, x, x, x}])/
   140106607188283098340296 - (219599248107192878757606835*
    word[{x, x, x, y, x, x, x, y, y, x, x, y}])/26900468580150354881336832 - 
  (2023621691469701694095974021*word[{x, x, x, y, x, x, x, y, y, x, y, x}])/
   26900468580150354881336832 + (1307821539577470032063265*
    word[{x, x, x, y, x, x, x, y, y, x, y, y}])/21977507009926760523968 - 
  (140419351867265062866106103*word[{x, x, x, y, x, x, x, y, y, y, x, x}])/
   2988940953350039431259648 - (646915025379475410530741321*
    word[{x, x, x, y, x, x, x, y, y, y, x, y}])/71734582880400946350231552 + 
  (14331476095254846310931176223*word[{x, x, x, y, x, x, x, y, y, y, y, x}])/
   215203748641202839050694656 - (2484026993468358461708411195*
    word[{x, x, x, y, x, x, x, y, y, y, y, y}])/71734582880400946350231552 + 
  (153373*word[{x, x, x, y, x, x, y, x, x, x, x, x}])/2764 - 
  (108187513123201564173507629*word[{x, x, x, y, x, x, y, x, x, x, x, y}])/
   4483411430025059146889472 - 
  (2411332*word[{x, x, x, y, x, x, y, x, x, x, y, x}])/39387 + 
  (310019148465047715251571401*word[{x, x, x, y, x, x, y, x, x, x, y, y}])/
   13450234290075177440668416 - 
  (573353*word[{x, x, x, y, x, x, y, x, x, y, x, x}])/105032 + 
  (173902237466635336823161271*word[{x, x, x, y, x, x, y, x, x, y, x, y}])/
   13450234290075177440668416 + (700471984122697906385418983*
    word[{x, x, x, y, x, x, y, x, x, y, y, x}])/26900468580150354881336832 - 
  (552200516134375019337958525*word[{x, x, x, y, x, x, y, x, x, y, y, y}])/
   53800937160300709762673664 - (39193562342401132765767269*
    word[{x, x, x, y, x, x, y, x, y, x, x, x}])/280213214376566196680592 + 
  (53951407482272115204238325*word[{x, x, x, y, x, x, y, x, y, x, x, y}])/
   4483411430025059146889472 + (83115313594749543676662113*
    word[{x, x, x, y, x, x, y, x, y, x, y, x}])/747235238337509857814912 - 
  (692680230033253333917046039*word[{x, x, x, y, x, x, y, x, y, x, y, y}])/
   13450234290075177440668416 + (38392034709657665995041367*
    word[{x, x, x, y, x, x, y, x, y, y, x, x}])/791190252357363378862848 - 
  (280977872332675647035437181*word[{x, x, x, y, x, x, y, x, y, y, x, y}])/
   23911527626800315450077184 - (1007878283854369819401668647*
    word[{x, x, x, y, x, x, y, x, y, y, y, x}])/12659044037717814061805568 + 
  (5646588455992111290433690957*word[{x, x, x, y, x, x, y, x, y, y, y, y}])/
   215203748641202839050694656 + (343398476010900586057469581*
    word[{x, x, x, y, x, x, y, y, x, x, x, x}])/8966822860050118293778944 + 
  (512628164603806468628224961*word[{x, x, x, y, x, x, y, y, x, x, x, y}])/
   26900468580150354881336832 - (228785314909901603214300011*
    word[{x, x, x, y, x, x, y, y, x, x, y, x}])/4483411430025059146889472 + 
  (1660298094933648140374318183*word[{x, x, x, y, x, x, y, y, x, x, y, y}])/
   71734582880400946350231552 - (32419709570247184355712001*
    word[{x, x, x, y, x, x, y, y, x, y, x, x}])/26900468580150354881336832 - 
  (2165711209250401320148941233*word[{x, x, x, y, x, x, y, y, x, y, x, y}])/
   215203748641202839050694656 + (2911879825153702279985852465*
    word[{x, x, x, y, x, x, y, y, x, y, y, x}])/71734582880400946350231552 - 
  (10831650628825937429731271*word[{x, x, x, y, x, x, y, y, x, y, y, y}])/
   1887752181063182798690304 + (40050288130481072995105829*
    word[{x, x, x, y, x, x, y, y, y, x, x, x}])/2241705715012529573444736 - 
  (995920371711748279621227155*word[{x, x, x, y, x, x, y, y, y, x, x, y}])/
   107601874320601419525347328 - (6579293010519694473513581429*
    word[{x, x, x, y, x, x, y, y, y, x, y, x}])/215203748641202839050694656 - 
  (1900506860900685965234287*word[{x, x, x, y, x, x, y, y, y, x, y, y}])/
   351640112158828168383488 + (138731423891068263699363355*
    word[{x, x, x, y, x, x, y, y, y, y, x, x}])/35867291440200473175115776 + 
  (724206700138395924178001255*word[{x, x, x, y, x, x, y, y, y, y, x, y}])/
   35867291440200473175115776 - 
  (532505379572273322678883*word[{x, x, x, y, x, x, y, y, y, y, y, x}])/
   333132737834679317415936 + (107718868786733756677693627*
    word[{x, x, x, y, x, x, y, y, y, y, y, y}])/23911527626800315450077184 - 
  (33457792708263106803334609*word[{x, x, x, y, x, y, x, x, x, x, x, x}])/
   186808809584377464453728 - (7218824244610249159615261*
    word[{x, x, x, y, x, y, x, x, x, x, x, y}])/2241705715012529573444736 + 
  (173280809107727033182713911*word[{x, x, x, y, x, y, x, x, x, x, y, x}])/
   1120852857506264786722368 - (495657974965304431416864581*
    word[{x, x, x, y, x, y, x, x, x, x, y, y}])/5977881906700078862519296 + 
  (1679572732962776087514445*word[{x, x, x, y, x, y, x, x, x, y, x, x}])/
   186808809584377464453728 + (127009039086271702188999637*
    word[{x, x, x, y, x, y, x, x, x, y, x, y}])/13450234290075177440668416 - 
  (59027591661407136623016761*word[{x, x, x, y, x, y, x, x, x, y, y, x}])/
   707907067898693549508864 + (2076453668832436168646899811*
    word[{x, x, x, y, x, y, x, x, x, y, y, y}])/53800937160300709762673664 + 
  (16839452140684685842114509*word[{x, x, x, y, x, y, x, x, y, x, x, x}])/
   93404404792188732226864 - (2246129149293861009801865*
    word[{x, x, x, y, x, y, x, x, y, x, x, y}])/101895714318751344247488 - 
  (39333727631716661309327105*word[{x, x, x, y, x, y, x, x, y, x, y, x}])/
   560426428753132393361184 + (370329380453279892405479509*
    word[{x, x, x, y, x, y, x, x, y, x, y, y}])/4890994287300064523879424 - 
  (52796258571944377705717171*word[{x, x, x, y, x, y, x, x, y, y, x, x}])/
   527460168238242252575232 - (72269066626383014568063737*
    word[{x, x, x, y, x, y, x, x, y, y, x, y}])/17933645720100236587557888 + 
  (220150889888491596760328167*word[{x, x, x, y, x, y, x, x, y, y, y, x}])/
   2241705715012529573444736 - (1627949449816896902357317829*
    word[{x, x, x, y, x, y, x, x, y, y, y, y}])/26900468580150354881336832 + 
  (192317934502633708664936639*word[{x, x, x, y, x, y, x, y, x, x, x, x}])/
   2241705715012529573444736 - (86328119341992699368735179*
    word[{x, x, x, y, x, y, x, y, x, x, x, y}])/6725117145037588720334208 - 
  (264956020333678857810240479*word[{x, x, x, y, x, y, x, y, x, x, y, x}])/
   2241705715012529573444736 + (6164521648715534645204130713*
    word[{x, x, x, y, x, y, x, y, x, x, y, y}])/107601874320601419525347328 - 
  (286363236541989399215002*word[{x, x, x, y, x, y, x, y, x, y, x, x}])/
   17513325898535387292537 + (22266078359201775533812955*
    word[{x, x, x, y, x, y, x, y, x, y, x, y}])/8966822860050118293778944 + 
  (76783927458282582041355505*word[{x, x, x, y, x, y, x, y, x, y, y, x}])/
   1494470476675019715629824 - (138429926495427658819757675*
    word[{x, x, x, y, x, y, x, y, x, y, y, y}])/6329522018858907030902784 - 
  (29899845633799349756908627*word[{x, x, x, y, x, y, x, y, y, x, x, x}])/
   190783465107449325399552 + (5298732852970424101084381889*
    word[{x, x, x, y, x, y, x, y, y, x, x, y}])/215203748641202839050694656 + 
  (7195938058170793150343908427*word[{x, x, x, y, x, y, x, y, y, x, y, x}])/
   53800937160300709762673664 - (3065706504927263139134088035*
    word[{x, x, x, y, x, y, x, y, y, x, y, y}])/35867291440200473175115776 + 
  (5228232267338364179414425721*word[{x, x, x, y, x, y, x, y, y, y, x, x}])/
   71734582880400946350231552 - (1384522637932232501303353333*
    word[{x, x, x, y, x, y, x, y, y, y, x, y}])/215203748641202839050694656 - 
  (2361378607389436197864877245*word[{x, x, x, y, x, y, x, y, y, y, y, x}])/
   23911527626800315450077184 + (11110875714910722542012388881*
    word[{x, x, x, y, x, y, x, y, y, y, y, y}])/215203748641202839050694656 + 
  (543674206685408915693913073*word[{x, x, x, y, x, y, y, x, x, x, x, x}])/
   4483411430025059146889472 + (1895090256841612450733708495*
    word[{x, x, x, y, x, y, y, x, x, x, x, y}])/107601874320601419525347328 - 
  (253301647035528007723407215*word[{x, x, x, y, x, y, y, x, x, x, y, x}])/
   3362558572518794360167104 + (11096859146756908439247429499*
    word[{x, x, x, y, x, y, y, x, x, x, y, y}])/215203748641202839050694656 - 
  (620586924518084560999324253*word[{x, x, x, y, x, y, y, x, x, y, x, x}])/
   26900468580150354881336832 - (366350411477866901166696491*
    word[{x, x, x, y, x, y, y, x, x, y, x, y}])/23911527626800315450077184 + 
  (5742344074416742121935981553*word[{x, x, x, y, x, y, y, x, x, y, y, x}])/
   107601874320601419525347328 - (1347773553831174077013866189*
    word[{x, x, x, y, x, y, y, x, x, y, y, y}])/53800937160300709762673664 - 
  (65113411*word[{x, x, x, y, x, y, y, x, y, x, x, x}])/3781152 + 
  (79356316527979307505277021*word[{x, x, x, y, x, y, y, x, y, x, x, y}])/
   17933645720100236587557888 - (182833900154702831090585407*
    word[{x, x, x, y, x, y, y, x, y, x, y, x}])/4483411430025059146889472 - 
  (712386128888843681705868925*word[{x, x, x, y, x, y, y, x, y, x, y, y}])/
   53800937160300709762673664 + (10735470362980167848814381403*
    word[{x, x, x, y, x, y, y, x, y, y, x, x}])/215203748641202839050694656 + 
  (578672654392630273888002713*word[{x, x, x, y, x, y, y, x, y, y, x, y}])/
   53800937160300709762673664 - (2046538825558672390250939365*
    word[{x, x, x, y, x, y, y, x, y, y, y, x}])/107601874320601419525347328 + 
  (3182057843739463133878141933*word[{x, x, x, y, x, y, y, x, y, y, y, y}])/
   107601874320601419525347328 - (10976024248625024331806284019*
    word[{x, x, x, y, x, y, y, y, x, x, x, x}])/107601874320601419525347328 - 
  (118162079130042665558518039*word[{x, x, x, y, x, y, y, y, x, x, x, y}])/
   19563977149200258095517696 + (11532768338685665034921213215*
    word[{x, x, x, y, x, y, y, y, x, x, y, x}])/107601874320601419525347328 - 
  (12053175181212242662654380661*word[{x, x, x, y, x, y, y, y, x, x, y, y}])/
   215203748641202839050694656 + (2424294840227159774534186687*
    word[{x, x, x, y, x, y, y, y, x, y, x, x}])/215203748641202839050694656 + 
  (52156210638733060307460049*word[{x, x, x, y, x, y, y, y, x, y, x, y}])/
   6329522018858907030902784 - (568478193690967707069840317*
    word[{x, x, x, y, x, y, y, y, x, y, y, x}])/9781988574600129047758848 + 
  (808896394684143014958214249*word[{x, x, x, y, x, y, y, y, x, y, y, y}])/
   53800937160300709762673664 + (21117205457979941468806226317*
    word[{x, x, x, y, x, y, y, y, y, x, x, x}])/215203748641202839050694656 - 
  (103927652301801812224544087*word[{x, x, x, y, x, y, y, y, y, x, x, y}])/
   12659044037717814061805568 - (11455086871100987464050997171*
    word[{x, x, x, y, x, y, y, y, y, x, y, x}])/215203748641202839050694656 + 
  (1583912308236276300762640571*word[{x, x, x, y, x, y, y, y, y, x, y, y}])/
   26900468580150354881336832 - (798798602256350033166958069*
    word[{x, x, x, y, x, y, y, y, y, y, x, x}])/13450234290075177440668416 - 
  (1157772327507852399209347841*word[{x, x, x, y, x, y, y, y, y, y, x, y}])/
   107601874320601419525347328 + (14145310018683534047780365853*
    word[{x, x, x, y, x, y, y, y, y, y, y, x}])/215203748641202839050694656 - 
  (1038685536971564007903814277*word[{x, x, x, y, x, y, y, y, y, y, y, y}])/
   26900468580150354881336832 + (4509865281031579841406099*
    word[{x, x, x, y, y, x, x, x, x, x, x, x}])/93404404792188732226864 - 
  (13275663059358979140774133*word[{x, x, x, y, y, x, x, x, x, x, x, y}])/
   2241705715012529573444736 - (57921031667845976694544049*
    word[{x, x, x, y, y, x, x, x, x, x, y, x}])/2241705715012529573444736 + 
  (111372858982361307049938963*word[{x, x, x, y, y, x, x, x, x, x, y, y}])/
   5977881906700078862519296 - (15839834166757756051377095*
    word[{x, x, x, y, y, x, x, x, x, y, x, x}])/1494470476675019715629824 - 
  (27462519534984265573655373*word[{x, x, x, y, y, x, x, x, x, y, x, y}])/
   11955763813400157725038592 + (173773377562075543087230041*
    word[{x, x, x, y, y, x, x, x, x, y, y, x}])/11955763813400157725038592 - 
  (320249320820528639802685081*word[{x, x, x, y, y, x, x, x, x, y, y, y}])/
   35867291440200473175115776 - (1000312791079936992161387*
    word[{x, x, x, y, y, x, x, x, y, x, x, x}])/11675550599023591528358 + 
  (7511962797733073449737499*word[{x, x, x, y, y, x, x, x, y, x, x, y}])/
   420319821564849295020888 + (368839667084108184708435323*
    word[{x, x, x, y, y, x, x, x, y, x, y, x}])/6725117145037588720334208 - 
  (2217401548446368246206954681*word[{x, x, x, y, y, x, x, x, y, x, y, y}])/
   71734582880400946350231552 + (632751555695032822842903935*
    word[{x, x, x, y, y, x, x, x, y, y, x, x}])/13450234290075177440668416 - 
  (2466862948543233963564122453*word[{x, x, x, y, y, x, x, x, y, y, x, y}])/
   215203748641202839050694656 - (889022076810235292775960907*
    word[{x, x, x, y, y, x, x, x, y, y, y, x}])/17933645720100236587557888 + 
  (876812415811361465971912717*word[{x, x, x, y, y, x, x, x, y, y, y, y}])/
   35867291440200473175115776 + (206941198298159008383172271*
    word[{x, x, x, y, y, x, x, y, x, x, x, x}])/2988940953350039431259648 - 
  (391999940171559429744878051*word[{x, x, x, y, y, x, x, y, x, x, x, y}])/
   26900468580150354881336832 - (1080189737348875495416161*
    word[{x, x, x, y, y, x, x, y, x, x, y, x}])/24838844487673457877504 + 
  (282989942759242732640406343*word[{x, x, x, y, y, x, x, y, x, x, y, y}])/
   12659044037717814061805568 - (44301388339055278756163423*
    word[{x, x, x, y, y, x, x, y, x, y, x, x}])/815165714550010753979904 + 
  (1141818077883127085027606549*word[{x, x, x, y, y, x, x, y, x, y, x, y}])/
   71734582880400946350231552 + (3361455900634964702826452023*
    word[{x, x, x, y, y, x, x, y, x, y, y, x}])/53800937160300709762673664 - 
  (1347773553831174077013866189*word[{x, x, x, y, y, x, x, y, x, y, y, y}])/
   53800937160300709762673664 - 
  (3863387*word[{x, x, x, y, y, x, x, y, y, x, x, x}])/7562304 + 
  (20436851036360286325225049*word[{x, x, x, y, y, x, x, y, y, x, x, y}])/
   71734582880400946350231552 - (461980453174493550699385811*
    word[{x, x, x, y, y, x, x, y, y, x, y, x}])/107601874320601419525347328 + 
  (601781129192655073626551*word[{x, x, x, y, y, x, x, y, y, x, y, y}])/
   1054920336476484505150464 + (34396652821184478261941495*
    word[{x, x, x, y, y, x, x, y, y, y, x, x}])/2173775238800028677279744 - 
  (132350346882785200005538781*word[{x, x, x, y, y, x, x, y, y, y, x, y}])/
   23911527626800315450077184 - (95418860669651181950361037*
    word[{x, x, x, y, y, x, x, y, y, y, y, x}])/6521325716400086031839232 + 
  (210069056232897537897087221*word[{x, x, x, y, y, x, x, y, y, y, y, y}])/
   35867291440200473175115776 - (53193550585613383215574559*
    word[{x, x, x, y, y, x, y, x, x, x, x, x}])/263730084119121126287616 + 
  (1614703107627511358550290053*word[{x, x, x, y, y, x, y, x, x, x, x, y}])/
   107601874320601419525347328 + (294816231721959947374135555*
    word[{x, x, x, y, y, x, y, x, x, x, y, x}])/2241705715012529573444736 - 
  (16995394343776161159917706419*word[{x, x, x, y, y, x, y, x, x, x, y, y}])/
   215203748641202839050694656 + (941992031953542504126116899*
    word[{x, x, x, y, y, x, y, x, x, y, x, x}])/13450234290075177440668416 - 
  (408802340657794924960126537*word[{x, x, x, y, y, x, y, x, x, y, x, y}])/
   71734582880400946350231552 - (5841555753031210370094844141*
    word[{x, x, x, y, y, x, y, x, x, y, y, x}])/53800937160300709762673664 + 
  (27571985394517438295979843*word[{x, x, x, y, y, x, y, x, x, y, y, y}])/
   543443809700007169319936 + (91218435207064531163504617*
    word[{x, x, x, y, y, x, y, x, y, x, x, x}])/572350395322347976198656 - 
  (633801402761078414967963625*word[{x, x, x, y, y, x, y, x, y, x, x, y}])/
   19563977149200258095517696 - (9790380564891507425622358609*
    word[{x, x, x, y, y, x, y, x, y, x, y, x}])/107601874320601419525347328 + 
  (1870748683842968328969028847*word[{x, x, x, y, y, x, y, x, y, x, y, y}])/
   26900468580150354881336832 - (578976002369595370750160509*
    word[{x, x, x, y, y, x, y, x, y, y, x, x}])/4578803162578783809589248 + 
  (264452403664260991518639803*word[{x, x, x, y, y, x, y, x, y, y, x, y}])/
   12659044037717814061805568 + (26284495560140639273431717907*
    word[{x, x, x, y, y, x, y, x, y, y, y, x}])/215203748641202839050694656 - 
  (4755132438886428854089580593*word[{x, x, x, y, y, x, y, x, y, y, y, y}])/
   71734582880400946350231552 + (8764578479551715399823936539*
    word[{x, x, x, y, y, x, y, y, x, x, x, x}])/107601874320601419525347328 - 
  (90375496314099579024260359*word[{x, x, x, y, y, x, y, y, x, x, x, y}])/
   17933645720100236587557888 - (101864240333301800621146703*
    word[{x, x, x, y, y, x, y, y, x, x, y, x}])/1630331429100021507959808 + 
  (15829366131439786315720637*word[{x, x, x, y, y, x, y, y, x, x, y, y}])/
   420319821564849295020888 + (108062401833667369483641739*
    word[{x, x, x, y, y, x, y, y, x, y, x, x}])/71734582880400946350231552 - 
  (287217220064759609671396231*word[{x, x, x, y, y, x, y, y, x, y, x, y}])/
   35867291440200473175115776 + (1175090269858115173790901563*
    word[{x, x, x, y, y, x, y, y, x, y, y, x}])/53800937160300709762673664 - 
  (552200516134375019337958525*word[{x, x, x, y, y, x, y, y, x, y, y, y}])/
   53800937160300709762673664 - (10344266455835524742207715583*
    word[{x, x, x, y, y, x, y, y, y, x, x, x}])/71734582880400946350231552 + 
  (285138233562959306500254431*word[{x, x, x, y, y, x, y, y, y, x, x, y}])/
   13450234290075177440668416 + (281723413350550972806764675*
    word[{x, x, x, y, y, x, y, y, y, x, y, x}])/3260662858200043015919616 - 
  (231770619304291829762040797*word[{x, x, x, y, y, x, y, y, y, x, y, y}])/
   3775504362126365597380608 + (16435874148838907575297021745*
    word[{x, x, x, y, y, x, y, y, y, y, x, x}])/215203748641202839050694656 - 
  (425170031268685909281576563*word[{x, x, x, y, y, x, y, y, y, y, x, y}])/
   53800937160300709762673664 - (18316953536870616055539863417*
    word[{x, x, x, y, y, x, y, y, y, y, y, x}])/215203748641202839050694656 + 
  (1565844205977703500927451631*word[{x, x, x, y, y, x, y, y, y, y, y, y}])/
   35867291440200473175115776 + (136438727955825628202404629*
    word[{x, x, x, y, y, y, x, x, x, x, x, x}])/1494470476675019715629824 + 
  (32948351307250773194018023*word[{x, x, x, y, y, y, x, x, x, x, x, y}])/
   17933645720100236587557888 - (78830585487971578161948977*
    word[{x, x, x, y, y, y, x, x, x, x, y, x}])/1054920336476484505150464 + 
  (553799703229729*word[{x, x, x, y, y, y, x, x, x, x, y, y}])/
   13680523872256 - (254753284219154330370018719*
    word[{x, x, x, y, y, y, x, x, x, y, x, x}])/13450234290075177440668416 + 
  (1140166053083602984019623*word[{x, x, x, y, y, y, x, x, x, y, x, y}])/
   5663256543189548396070912 + (131079107268856312716122333*
    word[{x, x, x, y, y, y, x, x, x, y, y, x}])/2289401581289391904794624 - 
  (342388647*word[{x, x, x, y, y, y, x, x, x, y, y, y}])/13444096 - 
  (37311975241858216676018733*word[{x, x, x, y, y, y, x, x, y, x, x, x}])/
   747235238337509857814912 + (534762909462437106959590811*
    word[{x, x, x, y, y, y, x, x, y, x, x, y}])/215203748641202839050694656 + 
  (73594295579536765973980991*word[{x, x, x, y, y, y, x, x, y, x, y, x}])/
   107601874320601419525347328 - (203745474911355973526615107*
    word[{x, x, x, y, y, y, x, x, y, x, y, y}])/9781988574600129047758848 + 
  (902744295817452720800033333*word[{x, x, x, y, y, y, x, x, y, y, x, x}])/
   23911527626800315450077184 + (68442226916887779807754553*
    word[{x, x, x, y, y, y, x, x, y, y, x, y}])/11955763813400157725038592 - 
  (573192570391686176375649817*word[{x, x, x, y, y, y, x, x, y, y, y, x}])/
   17933645720100236587557888 + (133107649583111839556759445*
    word[{x, x, x, y, y, y, x, x, y, y, y, y}])/5977881906700078862519296 - 
  (2154444130743899815658073715*word[{x, x, x, y, y, y, x, y, x, x, x, x}])/
   17933645720100236587557888 + (4335307679400863968925888005*
    word[{x, x, x, y, y, y, x, y, x, x, x, y}])/215203748641202839050694656 + 
  (4109129947465351573540513985*word[{x, x, x, y, y, y, x, y, x, x, y, x}])/
   35867291440200473175115776 - (12909256745797734464434523159*
    word[{x, x, x, y, y, y, x, y, x, x, y, y}])/215203748641202839050694656 + 
  (11528127017615312307515403151*word[{x, x, x, y, y, y, x, y, x, y, x, x}])/
   215203748641202839050694656 - (2839994079319589635097620513*
    word[{x, x, x, y, y, y, x, y, x, y, x, y}])/215203748641202839050694656 - 
  (12068421093841898552920413*word[{x, x, x, y, y, y, x, y, x, y, y, x}])/
   138216922698267719364608 + (2076453668832436168646899811*
    word[{x, x, x, y, y, y, x, y, x, y, y, y}])/53800937160300709762673664 + 
  (10513911194021927085432438847*word[{x, x, x, y, y, y, x, y, y, x, x, x}])/
   71734582880400946350231552 - (22448830258812991194074039*
    word[{x, x, x, y, y, y, x, y, y, x, x, y}])/1120852857506264786722368 - 
  (9880513533358093568137785883*word[{x, x, x, y, y, y, x, y, y, x, y, x}])/
   107601874320601419525347328 + (7014438282930749915577321167*
    word[{x, x, x, y, y, y, x, y, y, x, y, y}])/107601874320601419525347328 - 
  (351766879452947221225773907*word[{x, x, x, y, y, y, x, y, y, y, x, x}])/
   3775504362126365597380608 + (2509914126683859196879179059*
    word[{x, x, x, y, y, y, x, y, y, y, x, y}])/215203748641202839050694656 + 
  (558797053522950150585876235*word[{x, x, x, y, y, y, x, y, y, y, y, x}])/
   4890994287300064523879424 - (986251189541109457994614297*
    word[{x, x, x, y, y, y, x, y, y, y, y, y}])/17933645720100236587557888 + 
  (169592967521313697934537337*word[{x, x, x, y, y, y, y, x, x, x, x, x}])/
   5977881906700078862519296 - (156288024310531290185534849*
    word[{x, x, x, y, y, y, y, x, x, x, x, y}])/11955763813400157725038592 - 
  (1225686089842882023054729461*word[{x, x, x, y, y, y, y, x, x, x, y, x}])/
   53800937160300709762673664 + (397852616588787611808747037*
    word[{x, x, x, y, y, y, y, x, x, x, y, y}])/35867291440200473175115776 - 
  (361106936546236330770370621*word[{x, x, x, y, y, y, y, x, x, y, x, x}])/
   26900468580150354881336832 + (736441834237467735004785235*
    word[{x, x, x, y, y, y, y, x, x, y, x, y}])/107601874320601419525347328 + 
  (28109796498327426165981361*word[{x, x, x, y, y, y, y, x, x, y, y, x}])/
   1630331429100021507959808 - (320249320820528639802685081*
    word[{x, x, x, y, y, y, y, x, x, y, y, y}])/35867291440200473175115776 - 
  (18235167236771530346317610893*word[{x, x, x, y, y, y, y, x, y, x, x, x}])/
   215203748641202839050694656 + 
  (16641897771170233054346633*word[{x, x, x, y, y, y, y, x, y, x, x, y}])/
   1029683007852645162921984 + (5124353178152289685187782921*
    word[{x, x, x, y, y, y, y, x, y, x, y, x}])/71734582880400946350231552 - 
  (1208423558716169714026181155*word[{x, x, x, y, y, y, y, x, y, x, y, y}])/
   35867291440200473175115776 + (30336356032785333963005309*
    word[{x, x, x, y, y, y, y, x, y, y, x, x}])/560426428753132393361184 - 
  (28401722114674425411091177*word[{x, x, x, y, y, y, y, x, y, y, x, y}])/
   1630331429100021507959808 - (505049335839454539113358113*
    word[{x, x, x, y, y, y, y, x, y, y, y, x}])/6329522018858907030902784 + 
  (34352757024729985501148485*word[{x, x, x, y, y, y, y, x, y, y, y, y}])/
   1120852857506264786722368 + (108799311080823118815757475*
    word[{x, x, x, y, y, y, y, y, x, x, x, x}])/2988940953350039431259648 - 
  (23556918416726686441963609*word[{x, x, x, y, y, y, y, y, x, x, x, y}])/
   35867291440200473175115776 - (2132839899435810741575647865*
    word[{x, x, x, y, y, y, y, y, x, x, y, x}])/53800937160300709762673664 + 
  (24724263220892887672762651*word[{x, x, x, y, y, y, y, y, x, x, y, y}])/
   1258501454042121865793536 - (2773622325620743497362459939*
    word[{x, x, x, y, y, y, y, y, x, y, x, x}])/107601874320601419525347328 + 
  (106584219009679889826729941*word[{x, x, x, y, y, y, y, y, x, y, x, y}])/
   17933645720100236587557888 + (582214219956874737585906985*
    word[{x, x, x, y, y, y, y, y, x, y, y, x}])/11326513086379096792141824 - 
  (318076753341270800779679875*word[{x, x, x, y, y, y, y, y, x, y, y, y}])/
   17933645720100236587557888 - 
  (1355211*word[{x, x, x, y, y, y, y, y, y, x, x, x}])/353792 - 
  (1444019754864251884938845*word[{x, x, x, y, y, y, y, y, y, x, x, y}])/
   471938045265795699672576 - (1572877175361609437573100689*
    word[{x, x, x, y, y, y, y, y, y, x, y, x}])/215203748641202839050694656 - 
  (68571978116716260943339593*word[{x, x, x, y, y, y, y, y, y, x, y, y}])/
   11955763813400157725038592 + (14195995621400031454531883*
    word[{x, x, x, y, y, y, y, y, y, y, x, x}])/1494470476675019715629824 + 
  (148010589237145166625391841*word[{x, x, x, y, y, y, y, y, y, y, x, y}])/
   26900468580150354881336832 - (89679587572083625787816179*
    word[{x, x, x, y, y, y, y, y, y, y, y, x}])/8966822860050118293778944 + 
  (4344*word[{x, x, x, y, y, y, y, y, y, y, y, y}])/691 - 
  55*word[{x, x, y, x, x, x, x, x, x, x, x, x}] - 
  (35630186783941704968328137*word[{x, x, y, x, x, x, x, x, x, x, x, y}])/
   1494470476675019715629824 + (16734411312374327761147643*
    word[{x, x, y, x, x, x, x, x, x, x, y, x}])/186808809584377464453728 - 
  (80874565524814042219793895*word[{x, x, y, x, x, x, x, x, x, x, y, y}])/
   2988940953350039431259648 - 
  (332189*word[{x, x, y, x, x, x, x, x, x, y, x, x}])/2764 + 
  (286683163610432458729614037*word[{x, x, y, x, x, x, x, x, x, y, x, y}])/
   8966822860050118293778944 - (3052295192613746367610535*
    word[{x, x, y, x, x, x, x, x, x, y, y, x}])/1120852857506264786722368 - 
  (68571978116716260943339593*word[{x, x, y, x, x, x, x, x, x, y, y, y}])/
   11955763813400157725038592 + 
  (483307*word[{x, x, y, x, x, x, x, x, y, x, x, x}])/2764 - 
  (19210511556309*word[{x, x, y, x, x, x, x, x, y, x, x, y}])/427516371008 - 
  (25441928285803325224755009*word[{x, x, y, x, x, x, x, x, y, x, y, x}])/
   747235238337509857814912 + (5576301806193822126169521187*
    word[{x, x, y, x, x, x, x, x, y, x, y, y}])/107601874320601419525347328 - 
  (138535853902629897051989015*word[{x, x, y, x, x, x, x, x, y, y, x, x}])/
   2988940953350039431259648 - (185781791696775467096214557*
    word[{x, x, y, x, x, x, x, x, y, y, x, y}])/35867291440200473175115776 + 
  (25052908791716231705077831*word[{x, x, y, x, x, x, x, x, y, y, y, x}])/
   611374285912508065484928 - (1126478633664675163866673883*
    word[{x, x, y, x, x, x, x, x, y, y, y, y}])/35867291440200473175115776 - 
  (605*word[{x, x, y, x, x, x, x, y, x, x, x, x}])/4 + 
  (561285990044126384793227855*word[{x, x, y, x, x, x, x, y, x, x, x, y}])/
   8966822860050118293778944 + 
  (7821539*word[{x, x, y, x, x, x, x, y, x, x, y, x}])/840256 - 
  (306748051904134733559271031*word[{x, x, y, x, x, x, x, y, x, x, y, y}])/
   8966822860050118293778944 + (84019595632704097052891507*
    word[{x, x, y, x, x, x, x, y, x, y, x, x}])/747235238337509857814912 - 
  (5197077603987390430505608133*word[{x, x, y, x, x, x, x, y, x, y, x, y}])/
   107601874320601419525347328 - (579660781561195922147961685*
    word[{x, x, y, x, x, x, x, y, x, y, y, x}])/8966822860050118293778944 + 
  (1583912308236276300762640571*word[{x, x, y, x, x, x, x, y, x, y, y, y}])/
   26900468580150354881336832 - (6564337102631775204340285*
    word[{x, x, y, x, x, x, x, y, y, x, x, x}])/1494470476675019715629824 - 
  (76228775961443914394755151*word[{x, x, y, x, x, x, x, y, y, x, x, y}])/
   5977881906700078862519296 + (179304672545523249776363927*
    word[{x, x, y, x, x, x, x, y, y, x, y, x}])/5663256543189548396070912 - 
  (4032742989265743286511204111*word[{x, x, y, x, x, x, x, y, y, x, y, y}])/
   215203748641202839050694656 - (477513778412687626279269735*
    word[{x, x, y, x, x, x, x, y, y, y, x, x}])/11955763813400157725038592 + 
  (6945290860818036061634915761*word[{x, x, y, x, x, x, x, y, y, y, x, y}])/
   215203748641202839050694656 + (199880476629663982191034591*
    word[{x, x, y, x, x, x, x, y, y, y, y, x}])/35867291440200473175115776 - 
  (81437375069427131132956265*word[{x, x, y, x, x, x, x, y, y, y, y, y}])/
   6521325716400086031839232 + 
  (459217*word[{x, x, y, x, x, x, y, x, x, x, x, x}])/2764 - 
  (399554345855312576769174107*word[{x, x, y, x, x, x, y, x, x, x, x, y}])/
   8966822860050118293778944 - (13478397362734420415345689*
    word[{x, x, y, x, x, x, y, x, x, x, y, x}])/186808809584377464453728 + 
  (33578121383889651051788335*word[{x, x, y, x, x, x, y, x, x, x, y, y}])/
   471938045265795699672576 - 
  (11023089*word[{x, x, y, x, x, x, y, x, x, y, x, x}])/105032 + 
  (179157989002350627936516341*word[{x, x, y, x, x, x, y, x, x, y, x, y}])/
   13450234290075177440668416 + (123496548270401181257695051*
    word[{x, x, y, x, x, x, y, x, x, y, y, x}])/1582380504714726757725696 - 
  (231770619304291829762040797*word[{x, x, y, x, x, x, y, x, x, y, y, y}])/
   3775504362126365597380608 - (15196909646695499732948173*
    word[{x, x, y, x, x, x, y, x, y, x, x, x}])/186808809584377464453728 + 
  (103292841785488908896773535*word[{x, x, y, x, x, x, y, x, y, x, x, y}])/
   1494470476675019715629824 + (823581558141096511429287*
    word[{x, x, y, x, x, x, y, x, y, x, y, x}])/43955014019853521047936 - 
  (9522633359933156170053876451*word[{x, x, y, x, x, x, y, x, y, x, y, y}])/
   215203748641202839050694656 + (1647910709937672259669082729*
    word[{x, x, y, x, x, x, y, x, y, y, x, x}])/13450234290075177440668416 - 
  (351802884270060093144665993*word[{x, x, y, x, x, x, y, x, y, y, x, y}])/
   6725117145037588720334208 - (775869078970953532961601775*
    word[{x, x, y, x, x, x, y, x, y, y, y, x}])/12659044037717814061805568 + 
  (14602390851192561003366594457*word[{x, x, y, x, x, x, y, x, y, y, y, y}])/
   215203748641202839050694656 - 
  (79010467823583742210769489*word[{x, x, y, x, x, x, y, y, x, x, x, x}])/
   1494470476675019715629824 - (266427837074660116356266501*
    word[{x, x, y, x, x, x, y, y, x, x, x, y}])/13450234290075177440668416 + 
  (590070527312243144458029533*word[{x, x, y, x, x, x, y, y, x, x, y, x}])/
   8966822860050118293778944 - (202510155107512531676930955*
    word[{x, x, y, x, x, x, y, y, x, x, y, y}])/5977881906700078862519296 - 
  (86273673838227912200368337*word[{x, x, y, x, x, x, y, y, x, y, x, x}])/
   3362558572518794360167104 + (869070591332499505867774289*
    word[{x, x, y, x, x, x, y, y, x, y, x, y}])/26900468580150354881336832 - 
  (466981253868247646544995027*word[{x, x, y, x, x, x, y, y, x, y, y, x}])/
   19563977149200258095517696 - (1900506860900685965234287*
    word[{x, x, y, x, x, x, y, y, x, y, y, y}])/351640112158828168383488 + 
  (913885746160137352027178939*word[{x, x, y, x, x, x, y, y, y, x, x, x}])/
   13450234290075177440668416 - (108547653426918177460846615*
    word[{x, x, y, x, x, x, y, y, y, x, x, y}])/4219681345905938020601856 - 
  (6581939999329284517069518961*word[{x, x, y, x, x, x, y, y, y, x, y, x}])/
   215203748641202839050694656 + (291737055429015545271503821*
    word[{x, x, y, x, x, x, y, y, y, x, y, y}])/5663256543189548396070912 - 
  (5720762897622563953991666105*word[{x, x, y, x, x, x, y, y, y, y, x, x}])/
   107601874320601419525347328 - (1307006458094852124713884135*
    word[{x, x, y, x, x, x, y, y, y, y, x, y}])/215203748641202839050694656 + 
  (9887694149850527676679455859*word[{x, x, y, x, x, x, y, y, y, y, y, x}])/
   215203748641202839050694656 - (2514919413612037439288058751*
    word[{x, x, y, x, x, x, y, y, y, y, y, y}])/71734582880400946350231552 - 
  (306295*word[{x, x, y, x, x, y, x, x, x, x, x, x}])/2764 + 
  (102758486190956248190831621*word[{x, x, y, x, x, y, x, x, x, x, x, y}])/
   2988940953350039431259648 + (25534235286733616040507815*
    word[{x, x, y, x, x, y, x, x, x, x, y, x}])/747235238337509857814912 - 
  (1507829250381645006267948341*word[{x, x, y, x, x, y, x, x, x, x, y, y}])/
   35867291440200473175115776 + 
  (27668619*word[{x, x, y, x, x, y, x, x, x, y, x, x}])/210064 - 
  (238338734219980164200230721*word[{x, x, y, x, x, y, x, x, x, y, x, y}])/
   6725117145037588720334208 - 
  (20233176169268041604087*word[{x, x, y, x, x, y, x, x, x, y, y, x}])/
   256116884189107651776 + (7014438282930749915577321167*
    word[{x, x, y, x, x, y, x, x, x, y, y, y}])/107601874320601419525347328 - 
  (235565*word[{x, x, y, x, x, y, x, x, y, x, x, x}])/11056 - 
  (667*word[{x, x, y, x, x, y, x, x, y, x, x, y}])/5528 + 
  (20783194177013980677406041*word[{x, x, y, x, x, y, x, x, y, x, y, x}])/
   747235238337509857814912 - (1205786146562562289855598623*
    word[{x, x, y, x, x, y, x, x, y, x, y, y}])/53800937160300709762673664 - 
  (154030112572187468355773593*word[{x, x, y, x, x, y, x, x, y, y, x, x}])/
   2988940953350039431259648 + (5288939860832712246788895283*
    word[{x, x, y, x, x, y, x, x, y, y, x, y}])/215203748641202839050694656 + 
  (32515413355082811759070621*word[{x, x, y, x, x, y, x, x, y, y, y, x}])/
   1887752181063182798690304 - (1000225363720563455713781033*
    word[{x, x, y, x, x, y, x, x, y, y, y, y}])/53800937160300709762673664 + 
  (131938348782223040673584997*word[{x, x, y, x, x, y, x, y, x, x, x, x}])/
   747235238337509857814912 - (17170890290760262776813961*
    word[{x, x, y, x, x, y, x, y, x, x, x, y}])/373617619168754928907456 - 
  (177015113*word[{x, x, y, x, x, y, x, y, x, x, y, x}])/1680512 + 
  (6632266307491695907788786367*word[{x, x, y, x, x, y, x, y, x, x, y, y}])/
   71734582880400946350231552 - (43874095071056666509029533*
    word[{x, x, y, x, x, y, x, y, x, y, x, x}])/373617619168754928907456 + 
  (413537562286522915839396123*word[{x, x, y, x, x, y, x, y, x, y, x, y}])/
   11955763813400157725038592 + (24225566327788538925182779793*
    word[{x, x, y, x, x, y, x, y, x, y, y, x}])/215203748641202839050694656 - 
  (3065706504927263139134088035*word[{x, x, y, x, x, y, x, y, x, y, y, y}])/
   35867291440200473175115776 - (1311995821432610178409110793*
    word[{x, x, y, x, x, y, x, y, y, x, x, x}])/13450234290075177440668416 + 
  (9336202036381581060858609263*word[{x, x, y, x, x, y, x, y, y, x, x, y}])/
   215203748641202839050694656 + 
  (91480775045529653165501959*word[{x, x, y, x, x, y, x, y, y, x, y, x}])/
   4219681345905938020601856 - (1425545866979934624405964321*
    word[{x, x, y, x, x, y, x, y, y, x, y, y}])/35867291440200473175115776 + 
  (359648127658039859558127041*word[{x, x, y, x, x, y, x, y, y, y, x, x}])/
   2831628271594774198035456 - (2029585897906997039689620667*
    word[{x, x, y, x, x, y, x, y, y, y, x, y}])/53800937160300709762673664 - 
  (8839638594359167247845905587*word[{x, x, y, x, x, y, x, y, y, y, y, x}])/
   107601874320601419525347328 + (15443744791183510320509365879*
    word[{x, x, y, x, x, y, x, y, y, y, y, y}])/215203748641202839050694656 - 
  (79417812839658059097438527*word[{x, x, y, x, x, y, y, x, x, x, x, x}])/
   2988940953350039431259648 + (39034976229831350839851829*
    word[{x, x, y, x, x, y, y, x, x, x, x, y}])/8966822860050118293778944 + 
  (276188971604434667368435789*word[{x, x, y, x, x, y, y, x, x, x, y, x}])/
   8966822860050118293778944 - (2505354971448419692508510555*
    word[{x, x, y, x, x, y, y, x, x, x, y, y}])/107601874320601419525347328 - 
  (26383731*word[{x, x, y, x, x, y, y, x, x, y, x, x}])/1680512 + 
  (323457791227027111388417199*word[{x, x, y, x, x, y, y, x, x, y, x, y}])/
   23911527626800315450077184 - (94152813068810379230152341*
    word[{x, x, y, x, x, y, y, x, x, y, y, x}])/23911527626800315450077184 + 
  (601781129192655073626551*word[{x, x, y, x, x, y, y, x, x, y, y, y}])/
   1054920336476484505150464 + (2057142339356579203779519833*
    word[{x, x, y, x, x, y, y, x, y, x, x, x}])/26900468580150354881336832 - 
  (324850286353983026932727659*word[{x, x, y, x, x, y, y, x, y, x, x, y}])/
   6725117145037588720334208 - (6836058600817770946785828857*
    word[{x, x, y, x, x, y, y, x, y, x, y, x}])/215203748641202839050694656 + 
  (585159766475432679219474869*word[{x, x, y, x, x, y, y, x, y, x, y, y}])/
   11955763813400157725038592 - (735869281679536926003945697*
    word[{x, x, y, x, x, y, y, x, y, y, x, x}])/11955763813400157725038592 + 
  (1236052162763955597831204985*word[{x, x, y, x, x, y, y, x, y, y, x, y}])/
   71734582880400946350231552 + (3700478385225150192819659473*
    word[{x, x, y, x, x, y, y, x, y, y, y, x}])/71734582880400946350231552 - 
  (1218538852830786130035340591*word[{x, x, y, x, x, y, y, x, y, y, y, y}])/
   23911527626800315450077184 - (3777941500980096011258575*
    word[{x, x, y, x, x, y, y, y, x, x, x, x}])/63934565847059666978816 + 
  (596604862293555889454568701*word[{x, x, y, x, x, y, y, y, x, x, x, y}])/
   19563977149200258095517696 + (439373319538611364247200413*
    word[{x, x, y, x, x, y, y, y, x, x, y, x}])/23911527626800315450077184 - 
  (2896683709452678522325611569*word[{x, x, y, x, x, y, y, y, x, x, y, y}])/
   107601874320601419525347328 + (8436379587836922762661230671*
    word[{x, x, y, x, x, y, y, y, x, y, x, x}])/107601874320601419525347328 - 
  (399784431670609018915900549*word[{x, x, y, x, x, y, y, y, x, y, x, y}])/
   11955763813400157725038592 - (3241359927272654194626847555*
    word[{x, x, y, x, x, y, y, y, x, y, y, x}])/53800937160300709762673664 + 
  (1307821539577470032063265*word[{x, x, y, x, x, y, y, y, x, y, y, y}])/
   21977507009926760523968 + (36126747843456033070515097*
    word[{x, x, y, x, x, y, y, y, y, x, x, x}])/26900468580150354881336832 - 
  (2311157797975406621214769*word[{x, x, y, x, x, y, y, y, y, x, x, y}])/
   2988940953350039431259648 + (1412206184054485999071817073*
    word[{x, x, y, x, x, y, y, y, y, x, y, x}])/107601874320601419525347328 - 
  (4032742989265743286511204111*word[{x, x, y, x, x, y, y, y, y, x, y, y}])/
   215203748641202839050694656 - (541464438632544937867731977*
    word[{x, x, y, x, x, y, y, y, y, y, x, x}])/19563977149200258095517696 + 
  (4228367456358117115315430399*word[{x, x, y, x, x, y, y, y, y, y, x, y}])/
   215203748641202839050694656 + (1123578583462564995167891551*
    word[{x, x, y, x, x, y, y, y, y, y, y, x}])/107601874320601419525347328 - 
  (48534910892061113855902073*word[{x, x, y, x, x, y, y, y, y, y, y, y}])/
   4483411430025059146889472 + (20253732985332410200690501*
    word[{x, x, y, x, y, x, x, x, x, x, x, x}])/186808809584377464453728 + 
  (59044402961964643635761801*word[{x, x, y, x, y, x, x, x, x, x, x, y}])/
   8966822860050118293778944 - (36841310165925098376840725*
    word[{x, x, y, x, y, x, x, x, x, x, y, x}])/373617619168754928907456 + 
  (513794562613332714745128535*word[{x, x, y, x, y, x, x, x, x, x, y, y}])/
   8966822860050118293778944 - (14608493564835157339018101*
    word[{x, x, y, x, y, x, x, x, x, y, x, x}])/747235238337509857814912 - 
  (60169203733891117804020863*word[{x, x, y, x, y, x, x, x, x, y, x, y}])/
   4890994287300064523879424 + (3154277437880975520549562153*
    word[{x, x, y, x, y, x, x, x, x, y, y, x}])/53800937160300709762673664 - 
  (1208423558716169714026181155*word[{x, x, y, x, y, x, x, x, x, y, y, y}])/
   35867291440200473175115776 - (6606889855786111319400985*
    word[{x, x, y, x, y, x, x, x, y, x, x, x}])/93404404792188732226864 + 
  (56243254731956491058340105*word[{x, x, y, x, y, x, x, x, y, x, x, y}])/
   1494470476675019715629824 + (3080701048870708430944883*
    word[{x, x, y, x, y, x, x, x, y, x, y, x}])/186808809584377464453728 - 
  (4702202880278270360083577095*word[{x, x, y, x, y, x, x, x, y, x, y, y}])/
   107601874320601419525347328 + 
  (88067323779629216903951143*word[{x, x, y, x, y, x, x, x, y, y, x, x}])/
   1120852857506264786722368 - (680150414395480682082601633*
    word[{x, x, y, x, y, x, x, x, y, y, x, y}])/53800937160300709762673664 - 
  (5924012165192848550473086979*word[{x, x, y, x, y, x, x, x, y, y, y, x}])/
   107601874320601419525347328 + (145715115641244031385217301*
    word[{x, x, y, x, y, x, x, x, y, y, y, y}])/2831628271594774198035456 - 
  (13358719638014292798268801*word[{x, x, y, x, y, x, x, y, x, x, x, x}])/
   186808809584377464453728 - (192191776378450531322577005*
    word[{x, x, y, x, y, x, x, y, x, x, x, y}])/4483411430025059146889472 + 
  (61326167890940391360028111*word[{x, x, y, x, y, x, x, y, x, x, y, x}])/
   747235238337509857814912 - (337492307708566395398631307*
    word[{x, x, y, x, y, x, x, y, x, x, y, y}])/8966822860050118293778944 - 
  (6163905*word[{x, x, y, x, y, x, x, y, x, y, x, x}])/210064 + 
  (612216758249671044754900585*word[{x, x, y, x, y, x, x, y, x, y, x, y}])/
   11955763813400157725038592 - (1461060661036429286157737857*
    word[{x, x, y, x, y, x, x, y, x, y, y, x}])/53800937160300709762673664 - 
  (712386128888843681705868925*word[{x, x, y, x, y, x, x, y, x, y, y, y}])/
   53800937160300709762673664 + (53523862092852438408629719*
    word[{x, x, y, x, y, x, x, y, y, x, x, x}])/815165714550010753979904 - 
  (42090137852754342081370525*word[{x, x, y, x, y, x, x, y, y, x, x, y}])/
   11955763813400157725038592 - (2329761259041197568698787017*
    word[{x, x, y, x, y, x, x, y, y, x, y, x}])/53800937160300709762673664 + 
  (585159766475432679219474869*word[{x, x, y, x, y, x, x, y, y, x, y, y}])/
   11955763813400157725038592 - (3351601643562810370962998719*
    word[{x, x, y, x, y, x, x, y, y, y, x, x}])/71734582880400946350231552 - 
  (4869142286516267967003315029*word[{x, x, y, x, y, x, x, y, y, y, x, y}])/
   215203748641202839050694656 + (11035354344680248614332574619*
    word[{x, x, y, x, y, x, x, y, y, y, y, x}])/215203748641202839050694656 - 
  (17493400027210214376279089*word[{x, x, y, x, y, x, x, y, y, y, y, y}])/
   596132267704162989060096 - (69864974992593089525191245*
    word[{x, x, y, x, y, x, y, x, x, x, x, x}])/747235238337509857814912 + 
  (120136210901290030977068541*word[{x, x, y, x, y, x, y, x, x, x, x, y}])/
   2988940953350039431259648 + (41387315501898763693958031*
    word[{x, x, y, x, y, x, y, x, x, x, y, x}])/747235238337509857814912 - 
  (1475149438005015911974198597*word[{x, x, y, x, y, x, y, x, x, x, y, y}])/
   26900468580150354881336832 + (87780173182673816219942045*
    word[{x, x, y, x, y, x, y, x, x, y, x, x}])/747235238337509857814912 - 
  (22833821397253571227992231*word[{x, x, y, x, y, x, y, x, x, y, x, y}])/
   543443809700007169319936 - (448203255049983340143264165*
    word[{x, x, y, x, y, x, y, x, x, y, y, x}])/5977881906700078862519296 + 
  (1870748683842968328969028847*word[{x, x, y, x, y, x, y, x, x, y, y, y}])/
   26900468580150354881336832 + (13407125731957379450775463*
    word[{x, x, y, x, y, x, y, x, y, x, x, x}])/373617619168754928907456 - 
  (15693303298166189911199415*word[{x, x, y, x, y, x, y, x, y, x, x, y}])/
   373617619168754928907456 - 11*word[{x, x, y, x, y, x, y, x, y, x, y, x}] + 
  (225103603802928793710394705*word[{x, x, y, x, y, x, y, x, y, x, y, y}])/
   8966822860050118293778944 - (17647714215305843641548286897*
    word[{x, x, y, x, y, x, y, x, y, y, x, x}])/215203748641202839050694656 + 
  (1332091031593175654845134197*word[{x, x, y, x, y, x, y, x, y, y, x, y}])/
   23911527626800315450077184 + (3094711625225054372237049475*
    word[{x, x, y, x, y, x, y, x, y, y, y, x}])/71734582880400946350231552 - 
  (11668144037075049213479987509*word[{x, x, y, x, y, x, y, x, y, y, y, y}])/
   215203748641202839050694656 + (13397730037998373405383397603*
    word[{x, x, y, x, y, x, y, y, x, x, x, x}])/107601874320601419525347328 - 
  (937925033775392305449570745*word[{x, x, y, x, y, x, y, y, x, x, x, y}])/
   215203748641202839050694656 - (10600119933952687902420725009*
    word[{x, x, y, x, y, x, y, y, x, x, y, x}])/107601874320601419525347328 + 
  (1614639076393203086673566519*word[{x, x, y, x, y, x, y, y, x, x, y, y}])/
   23911527626800315450077184 - (5379414118249996506362877259*
    word[{x, x, y, x, y, x, y, y, x, y, x, x}])/71734582880400946350231552 - 
  (178642925222964326388369261*word[{x, x, y, x, y, x, y, y, x, y, x, y}])/
   23911527626800315450077184 + (29290769314183585125527455*
    word[{x, x, y, x, y, x, y, y, x, y, y, x}])/343227669284215054307328 - 
  (692680230033253333917046039*word[{x, x, y, x, y, x, y, y, x, y, y, y}])/
   13450234290075177440668416 - (15941679792878213627050076911*
    word[{x, x, y, x, y, x, y, y, y, x, x, x}])/215203748641202839050694656 + 
  (2115923041903854307301645225*word[{x, x, y, x, y, x, y, y, y, x, x, y}])/
   71734582880400946350231552 + (2350656153776727318504299873*
    word[{x, x, y, x, y, x, y, y, y, x, y, x}])/71734582880400946350231552 - 
  (9522633359933156170053876451*word[{x, x, y, x, y, x, y, y, y, x, y, y}])/
   215203748641202839050694656 + (3528637699216041346595033033*
    word[{x, x, y, x, y, x, y, y, y, y, x, x}])/35867291440200473175115776 - 
  (371968251524379985803271805*word[{x, x, y, x, y, x, y, y, y, y, x, y}])/
   19563977149200258095517696 - (634357085964373954889158571*
    word[{x, x, y, x, y, x, y, y, y, y, y, x}])/8966822860050118293778944 + 
  (3216783567378220946407205975*word[{x, x, y, x, y, x, y, y, y, y, y, y}])/
   53800937160300709762673664 - (40565805482570584693261507*
    word[{x, x, y, x, y, y, x, x, x, x, x, x}])/1120852857506264786722368 - 
  (3776549605125229954820451707*word[{x, x, y, x, y, y, x, x, x, x, x, y}])/
   107601874320601419525347328 + (3967867116569459443285110839*
    word[{x, x, y, x, y, y, x, x, x, x, y, x}])/53800937160300709762673664 - 
  (585918661726586690738383957*word[{x, x, y, x, y, y, x, x, x, x, y, y}])/
   23911527626800315450077184 - (312723243248825637400097023*
    word[{x, x, y, x, y, y, x, x, x, y, x, x}])/3362558572518794360167104 + 
  (9292764959860318439498584729*word[{x, x, y, x, y, y, x, x, x, y, x, y}])/
   215203748641202839050694656 + 
  (18463600658882398620476679*word[{x, x, y, x, y, y, x, x, x, y, y, x}])/
   11955763813400157725038592 - (203745474911355973526615107*
    word[{x, x, y, x, y, y, x, x, x, y, y, y}])/9781988574600129047758848 + 
  (2350565749691752591164948241*word[{x, x, y, x, y, y, x, x, y, x, x, x}])/
   26900468580150354881336832 - (2259795884896165513476329657*
    word[{x, x, y, x, y, y, x, x, y, x, x, y}])/107601874320601419525347328 - 
  (715962149858495091474527051*word[{x, x, y, x, y, y, x, x, y, x, y, x}])/
   26900468580150354881336832 + (172537919665755041986044583*
    word[{x, x, y, x, y, y, x, x, y, x, y, y}])/3164761009429453515451392 - 
  (5946666933087077227012580749*word[{x, x, y, x, y, y, x, x, y, y, x, x}])/
   215203748641202839050694656 - (398080751109730722127279775*
    word[{x, x, y, x, y, y, x, x, y, y, x, y}])/17933645720100236587557888 + 
  (414075460817481060311525189*word[{x, x, y, x, y, y, x, x, y, y, y, x}])/
   11955763813400157725038592 - (5707703673482623506535237417*
    word[{x, x, y, x, y, y, x, x, y, y, y, y}])/215203748641202839050694656 - 
  (233083580614181413589818671*word[{x, x, y, x, y, y, x, y, x, x, x, x}])/
   2988940953350039431259648 + (163015794460452860600686935*
    word[{x, x, y, x, y, y, x, y, x, x, x, y}])/2988940953350039431259648 + 
  (33362731979926175271350047*word[{x, x, y, x, y, y, x, y, x, x, y, x}])/
   8966822860050118293778944 - (28181879504802160053867337*
    word[{x, x, y, x, y, y, x, y, x, x, y, y}])/791190252357363378862848 + 
  (8703570553610907641790204683*word[{x, x, y, x, y, y, x, y, x, y, x, x}])/
   71734582880400946350231552 - (675883134867324953683502887*
    word[{x, x, y, x, y, y, x, y, x, y, x, y}])/11955763813400157725038592 - 
  (771551263002122488609740061*word[{x, x, y, x, y, y, x, y, x, y, y, x}])/
   11955763813400157725038592 + (370329380453279892405479509*
    word[{x, x, y, x, y, y, x, y, x, y, y, y}])/4890994287300064523879424 - 
  (761593509276633013366088257*word[{x, x, y, x, y, y, x, y, y, x, x, x}])/
   215203748641202839050694656 - (662655332415364457101455895*
    word[{x, x, y, x, y, y, x, y, y, x, x, y}])/23911527626800315450077184 + 
  (810936258232007661992722493*word[{x, x, y, x, y, y, x, y, y, x, y, x}])/
   23911527626800315450077184 - (1205786146562562289855598623*
    word[{x, x, y, x, y, y, x, y, y, x, y, y}])/53800937160300709762673664 - 
  (286718670970345961107266221*word[{x, x, y, x, y, y, x, y, y, y, x, x}])/
   4483411430025059146889472 + (11885926257549544019537797337*
    word[{x, x, y, x, y, y, x, y, y, y, x, y}])/215203748641202839050694656 + 
  (427938210219009606326873357*word[{x, x, y, x, y, y, x, y, y, y, y, x}])/
   35867291440200473175115776 - (13630395513136297189930265*
    word[{x, x, y, x, y, y, x, y, y, y, y, y}])/420319821564849295020888 + 
  (10865749385638030388546869*word[{x, x, y, x, y, y, y, x, x, x, x, x}])/
   143852773155884250702336 - (158708657829905332462401857*
    word[{x, x, y, x, y, y, y, x, x, x, x, y}])/19563977149200258095517696 - 
  (2173664930338033439003937167*word[{x, x, y, x, y, y, y, x, x, x, y, x}])/
   35867291440200473175115776 + (593808195435650548670154949*
    word[{x, x, y, x, y, y, y, x, x, x, y, y}])/11955763813400157725038592 - 
  (4394956684334311316394242207*word[{x, x, y, x, y, y, y, x, x, y, x, x}])/
   107601874320601419525347328 - (855318025320053568067938479*
    word[{x, x, y, x, y, y, y, x, x, y, x, y}])/215203748641202839050694656 + 
  (3223218463669908590578325495*word[{x, x, y, x, y, y, y, x, x, y, y, x}])/
   71734582880400946350231552 - (2217401548446368246206954681*
    word[{x, x, y, x, y, y, y, x, x, y, y, y}])/71734582880400946350231552 - 
  (11137015146924886171650832063*word[{x, x, y, x, y, y, y, x, y, x, x, x}])/
   215203748641202839050694656 + (11246601886870190762009306147*
    word[{x, x, y, x, y, y, y, x, y, x, x, y}])/215203748641202839050694656 + 
  (687807028836468748509044915*word[{x, x, y, x, y, y, y, x, y, x, y, x}])/
   71734582880400946350231552 - (4702202880278270360083577095*
    word[{x, x, y, x, y, y, y, x, y, x, y, y}])/107601874320601419525347328 + 
  (9392579676825335338974190115*word[{x, x, y, x, y, y, y, x, y, y, x, x}])/
   107601874320601419525347328 - (7813463786894196496641185585*
    word[{x, x, y, x, y, y, y, x, y, y, x, y}])/215203748641202839050694656 - 
  (101095595844224288045897441*word[{x, x, y, x, y, y, y, x, y, y, y, x}])/
   2173775238800028677279744 + (7161528084338832775038976657*
    word[{x, x, y, x, y, y, y, x, y, y, y, y}])/107601874320601419525347328 - 
  (4511169486294423515434990409*word[{x, x, y, x, y, y, y, y, x, x, x, x}])/
   107601874320601419525347328 - (553949622706379557020192895*
    word[{x, x, y, x, y, y, y, y, x, x, x, y}])/17933645720100236587557888 + 
  (6972415193443270729816240313*word[{x, x, y, x, y, y, y, y, x, x, y, x}])/
   107601874320601419525347328 - (335296686561727243264538029*
    word[{x, x, y, x, y, y, y, y, x, x, y, y}])/12659044037717814061805568 - 
  (2190927277*word[{x, x, y, x, y, y, y, y, x, y, x, x}])/60498432 + 
  (8630467858679714832026670641*word[{x, x, y, x, y, y, y, y, x, y, x, y}])/
   215203748641202839050694656 - (857151556995046789167479501*
    word[{x, x, y, x, y, y, y, y, x, y, y, x}])/53800937160300709762673664 - 
  (464808266808229751619108491*word[{x, x, y, x, y, y, y, y, x, y, y, y}])/
   17933645720100236587557888 + (5308930266693056406986863067*
    word[{x, x, y, x, y, y, y, y, y, x, x, x}])/107601874320601419525347328 - 
  (638500857179620320936657329*word[{x, x, y, x, y, y, y, y, y, x, x, y}])/
   71734582880400946350231552 - (1572593841789570105210530579*
    word[{x, x, y, x, y, y, y, y, y, x, y, x}])/53800937160300709762673664 + 
  (5576301806193822126169521187*word[{x, x, y, x, y, y, y, y, y, x, y, y}])/
   107601874320601419525347328 - (808103222464070708365456179*
    word[{x, x, y, x, y, y, y, y, y, y, x, x}])/23911527626800315450077184 - 
  (584805600024099176972055809*word[{x, x, y, x, y, y, y, y, y, y, x, y}])/
   26900468580150354881336832 + (264997399593579504008198941*
    word[{x, x, y, x, y, y, y, y, y, y, y, x}])/6725117145037588720334208 - 
  (20786560022883216562126571*word[{x, x, y, x, y, y, y, y, y, y, y, y}])/
   815165714550010753979904 - (47312924671521889249127095*
    word[{x, x, y, y, x, x, x, x, x, x, x, x}])/1494470476675019715629824 - 
  (1541569176386776861403015*word[{x, x, y, y, x, x, x, x, x, x, x, y}])/
   2241705715012529573444736 + (47809163563057619390937405*
    word[{x, x, y, y, x, x, x, x, x, x, y, x}])/2988940953350039431259648 - 
  (448868872608605804072244287*word[{x, x, y, y, x, x, x, x, x, x, y, y}])/
   35867291440200473175115776 + (119779813310219488723638783*
    word[{x, x, y, y, x, x, x, x, x, y, x, x}])/2988940953350039431259648 - 
  (1166556234116261015991856091*word[{x, x, y, y, x, x, x, x, x, y, x, y}])/
   107601874320601419525347328 - (2933473195336337668345993165*
    word[{x, x, y, y, x, x, x, x, x, y, y, x}])/107601874320601419525347328 + 
  (24724263220892887672762651*word[{x, x, y, y, x, x, x, x, x, y, y, y}])/
   1258501454042121865793536 - (148475362430403425984619647*
    word[{x, x, y, y, x, x, x, x, y, x, x, x}])/2988940953350039431259648 + 
  (370490903700874588486882343*word[{x, x, y, y, x, x, x, x, y, x, x, y}])/
   17933645720100236587557888 + (95891689882249716119273511*
    word[{x, x, y, y, x, x, x, x, y, x, y, x}])/2988940953350039431259648 - 
  (335296686561727243264538029*word[{x, x, y, y, x, x, x, x, y, x, y, y}])/
   12659044037717814061805568 + 
  (10065517*word[{x, x, y, y, x, x, x, x, y, y, x, x}])/10083072 - 
  (32244658447188354655502873*word[{x, x, y, y, x, x, x, x, y, y, x, y}])/
   5663256543189548396070912 - (199812539042394091200065425*
    word[{x, x, y, y, x, x, x, x, y, y, y, x}])/35867291440200473175115776 + 
  (17094971829016946200618867*word[{x, x, y, y, x, x, x, x, y, y, y, y}])/
   3260662858200043015919616 + (393390537164040219034813831*
    word[{x, x, y, y, x, x, x, y, x, x, x, x}])/2988940953350039431259648 - 
  (234292933369879*word[{x, x, y, y, x, x, x, y, x, x, x, y}])/
   7695294678144 - (328097662418957692186515*
    word[{x, x, y, y, x, x, x, y, x, x, y, x}])/3974655523071860945824 + 
  (2598483053017847376522444845*word[{x, x, y, y, x, x, x, y, x, x, y, y}])/
   35867291440200473175115776 - (80847246527180389362801383*
    word[{x, x, y, y, x, x, x, y, x, y, x, x}])/1120852857506264786722368 + 
  (5018723113974621181249925467*word[{x, x, y, y, x, x, x, y, x, y, x, y}])/
   215203748641202839050694656 + (443352073127292160513863019*
    word[{x, x, y, y, x, x, x, y, x, y, y, x}])/5977881906700078862519296 - 
  (12053175181212242662654380661*word[{x, x, y, y, x, x, x, y, x, y, y, y}])/
   215203748641202839050694656 - (679534287286720454422651643*
    word[{x, x, y, y, x, x, x, y, y, x, x, x}])/13450234290075177440668416 + 
  (1457855478025845798396363391*word[{x, x, y, y, x, x, x, y, y, x, x, y}])/
   107601874320601419525347328 + (347686130092187512651985963*
    word[{x, x, y, y, x, x, x, y, y, x, y, x}])/17933645720100236587557888 - 
  (2896683709452678522325611569*word[{x, x, y, y, x, x, x, y, y, x, y, y}])/
   107601874320601419525347328 + (14257705919441428949679718285*
    word[{x, x, y, y, x, x, x, y, y, y, x, x}])/215203748641202839050694656 - 
  (3067051724204464011083806459*word[{x, x, y, y, x, x, x, y, y, y, x, y}])/
   215203748641202839050694656 - (2614112627969365712836228603*
    word[{x, x, y, y, x, x, x, y, y, y, y, x}])/53800937160300709762673664 + 
  (359128462476133162568074775*word[{x, x, y, y, x, x, x, y, y, y, y, y}])/
   8966822860050118293778944 - (158725569217836899748165749*
    word[{x, x, y, y, x, x, y, x, x, x, x, x}])/1494470476675019715629824 + 
  (489711328540678709527922819*word[{x, x, y, y, x, x, y, x, x, x, x, y}])/
   17933645720100236587557888 + (32419971804123123361495465*
    word[{x, x, y, y, x, x, y, x, x, x, y, x}])/471938045265795699672576 - 
  (6979472485288699799550821545*word[{x, x, y, y, x, x, y, x, x, x, y, y}])/
   107601874320601419525347328 + (134426342879005849054742841*
    word[{x, x, y, y, x, x, y, x, x, y, x, x}])/2988940953350039431259648 - 
  (35980276742109941938051057*word[{x, x, y, y, x, x, y, x, x, y, x, y}])/
   11955763813400157725038592 - (3526962252315620300102577013*
    word[{x, x, y, y, x, x, y, x, x, y, y, x}])/71734582880400946350231552 + 
  (15829366131439786315720637*word[{x, x, y, y, x, x, y, x, x, y, y, y}])/
   420319821564849295020888 + (56055588857648275478148235*
    word[{x, x, y, y, x, x, y, x, y, x, x, x}])/527460168238242252575232 - 
  (1822573288426185311486732935*word[{x, x, y, y, x, x, y, x, y, x, x, y}])/
   35867291440200473175115776 - (183142559271332006485775175*
    word[{x, x, y, y, x, x, y, x, y, x, y, x}])/2988940953350039431259648 + 
  (1614639076393203086673566519*word[{x, x, y, y, x, x, y, x, y, x, y, y}])/
   23911527626800315450077184 - (2183055194535990288963291101*
    word[{x, x, y, y, x, x, y, x, y, y, x, x}])/19563977149200258095517696 + 
  (1137472308789223994693099155*word[{x, x, y, y, x, x, y, x, y, y, x, y}])/
   35867291440200473175115776 + (8808248123148839351717193031*
    word[{x, x, y, y, x, x, y, x, y, y, y, x}])/107601874320601419525347328 - 
  (15942235938209091395942038427*word[{x, x, y, y, x, x, y, x, y, y, y, y}])/
   215203748641202839050694656 - 
  (84448080063584520309405661*word[{x, x, y, y, x, x, y, y, x, x, x, x}])/
   17933645720100236587557888 + 
  (1206717694870933*word[{x, x, y, y, x, x, y, y, x, x, x, y}])/
   246249429700608 - (33478981034279735398599335*
    word[{x, x, y, y, x, x, y, y, x, x, y, x}])/17933645720100236587557888 + 
  (15*word[{x, x, y, y, x, x, y, y, x, x, y, y}])/707584 + 
  (6781993442125809620031082453*word[{x, x, y, y, x, x, y, y, x, y, x, x}])/
   215203748641202839050694656 - 
  (40690522667464318679820353*word[{x, x, y, y, x, x, y, y, x, y, x, y}])/
   2241705715012529573444736 - (1382178075511291473605255581*
    word[{x, x, y, y, x, x, y, y, x, y, y, x}])/71734582880400946350231552 + 
  (1660298094933648140374318183*word[{x, x, y, y, x, x, y, y, x, y, y, y}])/
   71734582880400946350231552 - (951944630287317119310431965*
    word[{x, x, y, y, x, x, y, y, y, x, x, x}])/23911527626800315450077184 + 
  (4172222922419777639007735085*word[{x, x, y, y, x, x, y, y, y, x, x, y}])/
   215203748641202839050694656 + (2126922434488845249164323427*
    word[{x, x, y, y, x, x, y, y, y, x, y, x}])/71734582880400946350231552 - 
  (202510155107512531676930955*word[{x, x, y, y, x, x, y, y, y, x, y, y}])/
   5977881906700078862519296 + (10887867405720687415215265*
    word[{x, x, y, y, x, x, y, y, y, y, x, x}])/471938045265795699672576 - 
  (228037094600578379794791241*word[{x, x, y, y, x, x, y, y, y, y, x, y}])/
   71734582880400946350231552 - (1096889094892630685659807667*
    word[{x, x, y, y, x, x, y, y, y, y, y, x}])/53800937160300709762673664 + 
  (633797407202066828842337999*word[{x, x, y, y, x, x, y, y, y, y, y, y}])/
   35867291440200473175115776 + (1361471448376287493211481491*
    word[{x, x, y, y, x, y, x, x, x, x, x, x}])/8966822860050118293778944 - 
  (22948150038171817401109543*word[{x, x, y, y, x, y, x, x, x, x, x, y}])/
   5663256543189548396070912 - (6432737302095398526027502439*
    word[{x, x, y, y, x, y, x, x, x, x, y, x}])/53800937160300709762673664 + 
  (2030412134589289791402713*word[{x, x, y, y, x, y, x, x, x, x, y, y}])/
   24838844487673457877504 - (733432470384538152401711807*
    word[{x, x, y, y, x, y, x, x, x, y, x, x}])/13450234290075177440668416 + 
  (1030482953407863863985038893*word[{x, x, y, y, x, y, x, x, x, y, x, y}])/
   215203748641202839050694656 + (127031727544665257229687721*
    word[{x, x, y, y, x, y, x, x, x, y, y, x}])/1415814135797387099017728 - 
  (12909256745797734464434523159*word[{x, x, y, y, x, y, x, x, x, y, y, y}])/
   215203748641202839050694656 - 
  (66971742900121458600487405*word[{x, x, y, y, x, y, x, x, y, x, x, x}])/
   791190252357363378862848 + (4001965092436806457736451445*
    word[{x, x, y, y, x, y, x, x, y, x, x, y}])/215203748641202839050694656 + 
  (365165657106415241658485099*word[{x, x, y, y, x, y, x, x, y, x, y, x}])/
   26900468580150354881336832 - (28181879504802160053867337*
    word[{x, x, y, y, x, y, x, x, y, x, y, y}])/791190252357363378862848 + 
  (2115816668856771238950255461*word[{x, x, y, y, x, y, x, x, y, y, x, x}])/
   19563977149200258095517696 - (136163036003988012164749139*
    word[{x, x, y, y, x, y, x, x, y, y, x, y}])/26900468580150354881336832 - 
  (1827581476365945498822304255*word[{x, x, y, y, x, y, x, x, y, y, y, x}])/
   23911527626800315450077184 + (394324350839569025991402929*
    word[{x, x, y, y, x, y, x, x, y, y, y, y}])/6329522018858907030902784 - 
  (14990703963168895128447960763*word[{x, x, y, y, x, y, x, y, x, x, x, x}])/
   107601874320601419525347328 + (5077319916235899055601067115*
    word[{x, x, y, y, x, y, x, y, x, x, x, y}])/215203748641202839050694656 + 
  (14294889259196113369179176825*word[{x, x, y, y, x, y, x, y, x, x, y, x}])/
   107601874320601419525347328 - (3541815181391751507373059791*
    word[{x, x, y, y, x, y, x, y, x, x, y, y}])/35867291440200473175115776 + 
  (12229922804493493686995474593*word[{x, x, y, y, x, y, x, y, x, y, x, x}])/
   215203748641202839050694656 - (450204546391357809974095175*
    word[{x, x, y, y, x, y, x, y, x, y, x, y}])/35867291440200473175115776 - 
  (588437699153676452712663835*word[{x, x, y, y, x, y, x, y, x, y, y, x}])/
   6725117145037588720334208 + (6164521648715534645204130713*
    word[{x, x, y, y, x, y, x, y, x, y, y, y}])/107601874320601419525347328 + 
  (627891172410412172557533533*word[{x, x, y, y, x, y, x, y, y, x, x, x}])/
   4578803162578783809589248 - (18468456680874247673757253*
    word[{x, x, y, y, x, y, x, y, y, x, x, y}])/508755906953198201065472 - 
  (9310704685127505405447417137*word[{x, x, y, y, x, y, x, y, y, x, y, x}])/
   107601874320601419525347328 + (6632266307491695907788786367*
    word[{x, x, y, y, x, y, x, y, y, x, y, y}])/71734582880400946350231552 - 
  (26511365865466381033686760343*word[{x, x, y, y, x, y, x, y, y, y, x, x}])/
   215203748641202839050694656 + (432170788829019234949124437*
    word[{x, x, y, y, x, y, x, y, y, y, x, y}])/26900468580150354881336832 + 
  (23851543475842087031387274505*word[{x, x, y, y, x, y, x, y, y, y, y, x}])/
   215203748641202839050694656 - (129029552669753724688268263*
    word[{x, x, y, y, x, y, x, y, y, y, y, y}])/1494470476675019715629824 - 
  (526386323393813560726541745*word[{x, x, y, y, x, y, y, x, x, x, x, x}])/
   11955763813400157725038592 - (2149539350255972061966804023*
    word[{x, x, y, y, x, y, y, x, x, x, x, y}])/215203748641202839050694656 + 
  (700389593497560002501715473*word[{x, x, y, y, x, y, y, x, x, x, y, x}])/
   26900468580150354881336832 - (1561494783106965995962538225*
    word[{x, x, y, y, x, y, y, x, x, x, y, y}])/107601874320601419525347328 + 
  (470634606177275991721733429*word[{x, x, y, y, x, y, y, x, x, y, x, x}])/
   11955763813400157725038592 - (2864591142829890331110169*
    word[{x, x, y, y, x, y, y, x, x, y, x, y}])/1086887619400014338639872 - 
  (2552872785440571830798563355*word[{x, x, y, y, x, y, y, x, x, y, y, x}])/
   71734582880400946350231552 + (282989942759242732640406343*
    word[{x, x, y, y, x, y, y, x, x, y, y, y}])/12659044037717814061805568 - 
  (1021150917514076497603858771*word[{x, x, y, y, x, y, y, x, y, x, x, x}])/
   23911527626800315450077184 + (1374874197547890586412175955*
    word[{x, x, y, y, x, y, y, x, y, x, x, y}])/71734582880400946350231552 + 
  (3392212275315647003532368509*word[{x, x, y, y, x, y, y, x, y, x, y, x}])/
   71734582880400946350231552 - (337492307708566395398631307*
    word[{x, x, y, y, x, y, y, x, y, x, y, y}])/8966822860050118293778944 - 
  (56989229*word[{x, x, y, y, x, y, y, x, y, y, x, x}])/120996864 - 
  (50437008114285113230887587*word[{x, x, y, y, x, y, y, x, y, y, x, y}])/
   5977881906700078862519296 - (126107422634788232406489493*
    word[{x, x, y, y, x, y, y, x, y, y, y, x}])/6329522018858907030902784 + 
  (536749360850259997619077177*word[{x, x, y, y, x, y, y, x, y, y, y, y}])/
   35867291440200473175115776 + (4410606433121123367614081059*
    word[{x, x, y, y, x, y, y, y, x, x, x, x}])/35867291440200473175115776 - 
  (893548602525894468471143821*word[{x, x, y, y, x, y, y, y, x, x, x, y}])/
   215203748641202839050694656 - (5502667447657336624939099229*
    word[{x, x, y, y, x, y, y, y, x, x, y, x}])/53800937160300709762673664 + 
  (2598483053017847376522444845*word[{x, x, y, y, x, y, y, y, x, x, y, y}])/
   35867291440200473175115776 - (5782156696526395816606930813*
    word[{x, x, y, y, x, y, y, y, x, y, x, x}])/107601874320601419525347328 + 
  (467511721634986932235779899*word[{x, x, y, y, x, y, y, y, x, y, x, y}])/
   71734582880400946350231552 + (219941194205901565810522681*
    word[{x, x, y, y, x, y, y, y, x, y, y, x}])/2445497143650032261939712 - 
  (251035524022057492466577859*word[{x, x, y, y, x, y, y, y, x, y, y, y}])/
   4483411430025059146889472 - (1173115111514076742582061723*
    word[{x, x, y, y, x, y, y, y, y, x, x, x}])/17933645720100236587557888 + 
  (1485733155695114470062869023*word[{x, x, y, y, x, y, y, y, y, x, x, y}])/
   215203748641202839050694656 + (252571011932377860770529775*
    word[{x, x, y, y, x, y, y, y, y, x, y, x}])/11955763813400157725038592 - 
  (306748051904134733559271031*word[{x, x, y, y, x, y, y, y, y, x, y, y}])/
   8966822860050118293778944 + (5914258170289407025745948945*
    word[{x, x, y, y, x, y, y, y, y, y, x, x}])/71734582880400946350231552 + 
  (235672859507821780868256221*word[{x, x, y, y, x, y, y, y, y, y, x, y}])/
   107601874320601419525347328 - (2392971127408503782825518817*
    word[{x, x, y, y, x, y, y, y, y, y, y, x}])/35867291440200473175115776 + 
  (444831286058723016968523815*word[{x, x, y, y, x, y, y, y, y, y, y, y}])/
   8966822860050118293778944 - (166325814653361148728984417*
    word[{x, x, y, y, y, x, x, x, x, x, x, x}])/2988940953350039431259648 - 
  (141580712868935328506375569*word[{x, x, y, y, y, x, x, x, x, x, x, y}])/
   35867291440200473175115776 + (513995580330068040088664071*
    word[{x, x, y, y, y, x, x, x, x, x, y, x}])/8966822860050118293778944 - 
  (2441261883089128268951851813*word[{x, x, y, y, y, x, x, x, x, x, y, y}])/
   71734582880400946350231552 - (99324182746272295682148561*
    word[{x, x, y, y, y, x, x, x, x, y, x, x}])/11955763813400157725038592 + 
  (315609790015983990209238017*word[{x, x, y, y, y, x, x, x, x, y, x, y}])/
   19563977149200258095517696 - (482356030303226266807686743*
    word[{x, x, y, y, y, x, x, x, x, y, y, x}])/19563977149200258095517696 + 
  (397852616588787611808747037*word[{x, x, y, y, y, x, x, x, x, y, y, y}])/
   35867291440200473175115776 + (710120915199006449707072129*
    word[{x, x, y, y, y, x, x, x, y, x, x, x}])/8966822860050118293778944 - 
  (770350077227095625268263545*word[{x, x, y, y, y, x, x, x, y, x, x, y}])/
   19563977149200258095517696 - (3696177952513452428483267701*
    word[{x, x, y, y, y, x, x, x, y, x, y, x}])/107601874320601419525347328 + 
  (593808195435650548670154949*word[{x, x, y, y, y, x, x, x, y, x, y, y}])/
   11955763813400157725038592 - (13994727205048810931761429813*
    word[{x, x, y, y, y, x, x, x, y, y, x, x}])/215203748641202839050694656 + 
  (2324947881113716445125997641*word[{x, x, y, y, y, x, x, x, y, y, x, y}])/
   215203748641202839050694656 + (512357171313274355470274999*
    word[{x, x, y, y, y, x, x, x, y, y, y, x}])/9781988574600129047758848 - 
  (286894301001454404924273513*word[{x, x, y, y, y, x, x, x, y, y, y, y}])/
   5977881906700078862519296 - (67636705604388712363944513*
    word[{x, x, y, y, y, x, x, y, x, x, x, x}])/2988940953350039431259648 + 
  (535378062506537830502379445*word[{x, x, y, y, y, x, x, y, x, x, x, y}])/
   13450234290075177440668416 - (454418834283815660641360313*
    word[{x, x, y, y, y, x, x, y, x, x, y, x}])/71734582880400946350231552 - 
  (1561494783106965995962538225*word[{x, x, y, y, y, x, x, y, x, x, y, y}])/
   107601874320601419525347328 + (1514910382740168152079567653*
    word[{x, x, y, y, y, x, x, y, x, y, x, x}])/23911527626800315450077184 - 
  (8845814111402121805661347529*word[{x, x, y, y, y, x, x, y, x, y, x, y}])/
   215203748641202839050694656 - (690341388864618627847216885*
    word[{x, x, y, y, y, x, x, y, x, y, y, x}])/19563977149200258095517696 + 
  (11096859146756908439247429499*word[{x, x, y, y, y, x, x, y, x, y, y, y}])/
   215203748641202839050694656 - (404588613361324558680998447*
    word[{x, x, y, y, y, x, x, y, y, x, x, x}])/19563977149200258095517696 - 
  (9974841707408213542694335*word[{x, x, y, y, y, x, x, y, y, x, x, y}])/
   6521325716400086031839232 + (261094614921480400962654737*
    word[{x, x, y, y, y, x, x, y, y, x, y, x}])/11955763813400157725038592 - 
  (2505354971448419692508510555*word[{x, x, y, y, y, x, x, y, y, x, y, y}])/
   107601874320601419525347328 - 
  (363128645*word[{x, x, y, y, y, x, x, y, y, y, x, x}])/120996864 + 
  (28968347691459131152490239*word[{x, x, y, y, y, x, x, y, y, y, x, y}])/
   1415814135797387099017728 - (263283992473930551148311257*
    word[{x, x, y, y, y, x, x, y, y, y, y, x}])/35867291440200473175115776 - 
  (49375458811654448141658857*word[{x, x, y, y, y, x, x, y, y, y, y, y}])/
   17933645720100236587557888 + (13406310004437121997946152945*
    word[{x, x, y, y, y, x, y, x, x, x, x, x}])/107601874320601419525347328 - 
  (1194168966094616452926268765*word[{x, x, y, y, y, x, y, x, x, x, x, y}])/
   35867291440200473175115776 - (1016245720529417368415215685*
    word[{x, x, y, y, y, x, y, x, x, x, y, x}])/11955763813400157725038592 + 
  (8245326115692038032240573073*word[{x, x, y, y, y, x, y, x, x, x, y, y}])/
   107601874320601419525347328 - 
  (15841773277699221402468905*word[{x, x, y, y, y, x, y, x, x, y, x, x}])/
   149033066926040747265024 + (393126842125460866604903083*
    word[{x, x, y, y, y, x, y, x, x, y, x, y}])/19563977149200258095517696 + 
  (5023439931486366557486656109*word[{x, x, y, y, y, x, y, x, x, y, y, x}])/
   53800937160300709762673664 - (16995394343776161159917706419*
    word[{x, x, y, y, y, x, y, x, x, y, y, y}])/215203748641202839050694656 - 
  (18147453727166609620671439403*word[{x, x, y, y, y, x, y, x, y, x, x, x}])/
   215203748641202839050694656 + (117839910334511177606212257*
    word[{x, x, y, y, y, x, y, x, y, x, x, y}])/2173775238800028677279744 + 
  (1010849043747739590158364989*word[{x, x, y, y, y, x, y, x, y, x, y, x}])/
   23911527626800315450077184 - (1475149438005015911974198597*
    word[{x, x, y, y, y, x, y, x, y, x, y, y}])/26900468580150354881336832 + 
  (27495936872846190231896025319*word[{x, x, y, y, y, x, y, x, y, y, x, x}])/
   215203748641202839050694656 - (5369630694311582341371626341*
    word[{x, x, y, y, y, x, y, x, y, y, x, y}])/107601874320601419525347328 - 
  (400071932847142107502807547*word[{x, x, y, y, y, x, y, x, y, y, y, x}])/
   4483411430025059146889472 + (1611799560079369448632319083*
    word[{x, x, y, y, y, x, y, x, y, y, y, y}])/17933645720100236587557888 - 
  (24081522279773583238519133045*word[{x, x, y, y, y, x, y, y, x, x, x, x}])/
   215203748641202839050694656 - (794241188832371755226435027*
    word[{x, x, y, y, y, x, y, y, x, x, x, y}])/107601874320601419525347328 + 
  (6821405653130311949953496789*word[{x, x, y, y, y, x, y, y, x, x, y, x}])/
   71734582880400946350231552 - (6979472485288699799550821545*
    word[{x, x, y, y, y, x, y, y, x, x, y, y}])/107601874320601419525347328 + 
  (1397572849578835101998151371*word[{x, x, y, y, y, x, y, y, x, y, x, x}])/
   53800937160300709762673664 + (585159360510359657382132899*
    word[{x, x, y, y, y, x, y, y, x, y, x, y}])/23911527626800315450077184 - 
  (2114368824568994951636028421*word[{x, x, y, y, y, x, y, y, x, y, y, x}])/
   35867291440200473175115776 + (310019148465047715251571401*
    word[{x, x, y, y, y, x, y, y, x, y, y, y}])/13450234290075177440668416 + 
  (401353706189519464182948055*word[{x, x, y, y, y, x, y, y, y, x, x, x}])/
   3775504362126365597380608 - (387195281108051872402935617*
    word[{x, x, y, y, y, x, y, y, y, x, x, y}])/11326513086379096792141824 - 
  (11493164820300952442509752629*word[{x, x, y, y, y, x, y, y, y, x, y, x}])/
   215203748641202839050694656 + 
  (33578121383889651051788335*word[{x, x, y, y, y, x, y, y, y, x, y, y}])/
   471938045265795699672576 - (13409536337030163655110939293*
    word[{x, x, y, y, y, x, y, y, y, y, x, x}])/107601874320601419525347328 + 
  (298154432736071517880119635*word[{x, x, y, y, y, x, y, y, y, y, x, y}])/
   53800937160300709762673664 + (595636937326077888355886725*
    word[{x, x, y, y, y, x, y, y, y, y, y, x}])/5977881906700078862519296 - 
  (374052732363306175594220671*word[{x, x, y, y, y, x, y, y, y, y, y, y}])/
   4483411430025059146889472 - (480637664453721969824173175*
    word[{x, x, y, y, y, y, x, x, x, x, x, x}])/11955763813400157725038592 + 
  (1079253421308498022547784847*word[{x, x, y, y, y, y, x, x, x, x, x, y}])/
   71734582880400946350231552 + (1103700125364616256137648727*
    word[{x, x, y, y, y, y, x, x, x, x, y, x}])/71734582880400946350231552 - 
  (60329559275705440589925773*word[{x, x, y, y, y, y, x, x, x, x, y, y}])/
   2988940953350039431259648 + (6798781844329105612122187589*
    word[{x, x, y, y, y, y, x, x, x, y, x, x}])/107601874320601419525347328 - 
  (4921814758258268095218618323*word[{x, x, y, y, y, y, x, x, x, y, x, y}])/
   215203748641202839050694656 - (8920829451948595976059064497*
    word[{x, x, y, y, y, y, x, x, x, y, y, x}])/215203748641202839050694656 + 
  (553799703229729*word[{x, x, y, y, y, y, x, x, x, y, y, y}])/
   13680523872256 - (496228528799423958182324951*
    word[{x, x, y, y, y, y, x, x, y, x, x, x}])/35867291440200473175115776 + 
  (1249252545977370805877291*word[{x, x, y, y, y, y, x, x, y, x, x, y}])/
   134670681252317170870272 + (3452293940626623101017139551*
    word[{x, x, y, y, y, y, x, x, y, x, y, x}])/215203748641202839050694656 - 
  (585918661726586690738383957*word[{x, x, y, y, y, y, x, x, y, x, y, y}])/
   23911527626800315450077184 - (5441930788789458576674603*
    word[{x, x, y, y, y, y, x, x, y, y, x, x}])/235969022632897849836288 + 
  (297008423004956396334532867*word[{x, x, y, y, y, y, x, x, y, y, x, y}])/
   35867291440200473175115776 + (326260173922155709657531523*
    word[{x, x, y, y, y, y, x, x, y, y, y, x}])/35867291440200473175115776 - 
  (9442999*word[{x, x, y, y, y, y, x, x, y, y, y, y}])/1680512 + 
  (2065313983075538808497869427*word[{x, x, y, y, y, y, x, y, x, x, x, x}])/
   17933645720100236587557888 - (4021868207995280140420806469*
    word[{x, x, y, y, y, y, x, y, x, x, x, y}])/107601874320601419525347328 - 
  (541663981066443796324849049*word[{x, x, y, y, y, y, x, y, x, x, y, x}])/
   6725117145037588720334208 + (2030412134589289791402713*
    word[{x, x, y, y, y, y, x, y, x, x, y, y}])/24838844487673457877504 - 
  (3307914250213121164290292619*word[{x, x, y, y, y, y, x, y, x, y, x, x}])/
   35867291440200473175115776 + (781188573416099961723187039*
    word[{x, x, y, y, y, y, x, y, x, y, x, y}])/23911527626800315450077184 + 
  (19389897988663763630355172135*word[{x, x, y, y, y, y, x, y, x, y, y, x}])/
   215203748641202839050694656 - (495657974965304431416864581*
    word[{x, x, y, y, y, y, x, y, x, y, y, y}])/5977881906700078862519296 - 
  (17117883557810187959115849605*word[{x, x, y, y, y, y, x, y, y, x, x, x}])/
   215203748641202839050694656 + 
  (23340028047875667782079765*word[{x, x, y, y, y, y, x, y, y, x, x, y}])/
   703280224317656336766976 + (1684161005734603156083150889*
    word[{x, x, y, y, y, y, x, y, y, x, y, x}])/53800937160300709762673664 - 
  (1507829250381645006267948341*word[{x, x, y, y, y, y, x, y, y, x, y, y}])/
   35867291440200473175115776 + (13743234322945035949370906309*
    word[{x, x, y, y, y, y, x, y, y, y, x, x}])/107601874320601419525347328 - 
  (3498035718986041251403269397*word[{x, x, y, y, y, y, x, y, y, y, x, y}])/
   107601874320601419525347328 - (212157183132107907604242737*
    word[{x, x, y, y, y, y, x, y, y, y, y, x}])/2241705715012529573444736 + 
  (428171773783719425075765879*word[{x, x, y, y, y, y, x, y, y, y, y, y}])/
   4483411430025059146889472 - (84129689569148624853481657*
    word[{x, x, y, y, y, y, y, x, x, x, x, x}])/2173775238800028677279744 + 
  (421850887808390026594602949*word[{x, x, y, y, y, y, y, x, x, x, x, y}])/
   35867291440200473175115776 + (679342372068861151062983249*
    word[{x, x, y, y, y, y, y, x, x, x, y, x}])/19563977149200258095517696 - 
  (2441261883089128268951851813*word[{x, x, y, y, y, y, y, x, x, x, y, y}])/
   71734582880400946350231552 + (368665925156153708476723757*
    word[{x, x, y, y, y, y, y, x, x, y, x, x}])/19563977149200258095517696 + 
  (98522550070400898758651867*word[{x, x, y, y, y, y, y, x, x, y, x, y}])/
   23911527626800315450077184 - (640286680651429165204678171*
    word[{x, x, y, y, y, y, y, x, x, y, y, x}])/26900468580150354881336832 + 
  (111372858982361307049938963*word[{x, x, y, y, y, y, y, x, x, y, y, y}])/
   5977881906700078862519296 + (3512175956717759870819728021*
    word[{x, x, y, y, y, y, y, x, y, x, x, x}])/53800937160300709762673664 - 
  (3206193800697673183203271073*word[{x, x, y, y, y, y, y, x, y, x, x, y}])/
   71734582880400946350231552 - (1087926176294058164110034353*
    word[{x, x, y, y, y, y, y, x, y, x, y, x}])/26900468580150354881336832 + 
  (513794562613332714745128535*word[{x, x, y, y, y, y, y, x, y, x, y, y}])/
   8966822860050118293778944 - (2048228785564192924524258451*
    word[{x, x, y, y, y, y, y, x, y, y, x, x}])/23911527626800315450077184 + 
  (752885458098035509153723571*word[{x, x, y, y, y, y, y, x, y, y, x, y}])/
   26900468580150354881336832 + (1299045765343264853180584865*
    word[{x, x, y, y, y, y, y, x, y, y, y, x}])/17933645720100236587557888 - 
  (387112086024279463646247059*word[{x, x, y, y, y, y, y, x, y, y, y, y}])/
   4483411430025059146889472 - (192714267132870401392349699*
    word[{x, x, y, y, y, y, y, y, x, x, x, x}])/11955763813400157725038592 + 
  (215123053387837309549941345*word[{x, x, y, y, y, y, y, y, x, x, x, y}])/
   11955763813400157725038592 + (310893359025439569797896073*
    word[{x, x, y, y, y, y, y, y, x, x, y, x}])/107601874320601419525347328 - 
  (448868872608605804072244287*word[{x, x, y, y, y, y, y, y, x, x, y, y}])/
   35867291440200473175115776 + (3113180908345592348592954673*
    word[{x, x, y, y, y, y, y, y, x, y, x, x}])/71734582880400946350231552 - 
  (1478155768985832990273180509*word[{x, x, y, y, y, y, y, y, x, y, x, y}])/
   53800937160300709762673664 - (72396385810028695508896291*
    word[{x, x, y, y, y, y, y, y, x, y, y, x}])/2109840672952969010300928 + 
  (79783392997309577712607891*word[{x, x, y, y, y, y, y, y, x, y, y, y}])/
   1494470476675019715629824 - (18924526027604591675664321*
    word[{x, x, y, y, y, y, y, y, y, x, x, x}])/1494470476675019715629824 + 
  (31474652454014609945612761*word[{x, x, y, y, y, y, y, y, y, x, x, y}])/
   4483411430025059146889472 + (207891963880444226212543657*
    word[{x, x, y, y, y, y, y, y, y, x, y, x}])/13450234290075177440668416 - 
  (80874565524814042219793895*word[{x, x, y, y, y, y, y, y, y, x, y, y}])/
   2988940953350039431259648 - 
  (27885*word[{x, x, y, y, y, y, y, y, y, y, x, x}])/44224 + 
  (7767581825867517050574973*word[{x, x, y, y, y, y, y, y, y, y, x, y}])/
   815165714550010753979904 - (10206000830172686701047421*
    word[{x, x, y, y, y, y, y, y, y, y, y, x}])/2241705715012529573444736 + 
  (9*word[{x, x, y, y, y, y, y, y, y, y, y, y}])/4 + 
  11*word[{x, y, x, x, x, x, x, x, x, x, x, x}] + 
  (24471499624527286877742947*word[{x, y, x, x, x, x, x, x, x, x, x, y}])/
   2241705715012529573444736 - 
  (139763*word[{x, y, x, x, x, x, x, x, x, x, y, x}])/2764 + 
  (7767581825867517050574973*word[{x, y, x, x, x, x, x, x, x, x, y, y}])/
   815165714550010753979904 + (21049900777265827903753061*
    word[{x, y, x, x, x, x, x, x, x, y, x, x}])/186808809584377464453728 - 
  (5959890715132890667227453*word[{x, y, x, x, x, x, x, x, x, y, x, y}])/
   373617619168754928907456 - (1454274483270207134694089*
    word[{x, y, x, x, x, x, x, x, x, y, y, x}])/235969022632897849836288 + 
  (148010589237145166625391841*word[{x, y, x, x, x, x, x, x, x, y, y, y}])/
   26900468580150354881336832 - (34148796061805319247826257*
    word[{x, y, x, x, x, x, x, x, y, x, x, x}])/186808809584377464453728 + 
  (139853191187059622061170807*word[{x, y, x, x, x, x, x, x, y, x, x, y}])/
   8966822860050118293778944 + (3087269386402947302346717*
    word[{x, y, x, x, x, x, x, x, y, x, y, x}])/186808809584377464453728 - 
  (584805600024099176972055809*word[{x, y, x, x, x, x, x, x, y, x, y, y}])/
   26900468580150354881336832 + (47914134180725594866292303*
    word[{x, y, x, x, x, x, x, x, y, y, x, x}])/2988940953350039431259648 + 
  (3327928260675159325595255*word[{x, y, x, x, x, x, x, x, y, y, x, y}])/
   395595126178681689431424 - (737987489673209298602272499*
    word[{x, y, x, x, x, x, x, x, y, y, y, x}])/53800937160300709762673664 + 
  (572179211352105155970535523*word[{x, y, x, x, x, x, x, x, y, y, y, y}])/
   71734582880400946350231552 + (69781407963347680170129307*
    word[{x, y, x, x, x, x, x, y, x, x, x, x}])/373617619168754928907456 - 
  (906664494301764646878761*word[{x, y, x, x, x, x, x, y, x, x, x, y}])/
   87910028039707042095872 + (10173800797888780131353227*
    word[{x, y, x, x, x, x, x, y, x, x, y, x}])/373617619168754928907456 + 
  (235672859507821780868256221*word[{x, y, x, x, x, x, x, y, x, x, y, y}])/
   107601874320601419525347328 - 
  (31952905946809602666112049*word[{x, y, x, x, x, x, x, y, x, y, x, x}])/
   747235238337509857814912 + (2431425820409268226425361*
    word[{x, y, x, x, x, x, x, y, x, y, x, y}])/314625363510530466448384 + 
  (87768746588617927767572841*word[{x, y, x, x, x, x, x, y, x, y, y, x}])/
   5977881906700078862519296 - (1157772327507852399209347841*
    word[{x, y, x, x, x, x, x, y, x, y, y, y}])/107601874320601419525347328 + 
  (4891605271172693148778017*word[{x, y, x, x, x, x, x, y, y, x, x, x}])/
   373617619168754928907456 - (37622838666401589811056481*
    word[{x, y, x, x, x, x, x, y, y, x, x, y}])/107601874320601419525347328 - 
  (2536395062244186885304764659*word[{x, y, x, x, x, x, x, y, y, x, y, x}])/
   53800937160300709762673664 + (4228367456358117115315430399*
    word[{x, y, x, x, x, x, x, y, y, x, y, y}])/215203748641202839050694656 + 
  (49030259267884015192126273*word[{x, y, x, x, x, x, x, y, y, y, x, x}])/
   2988940953350039431259648 - (228181128088495256804340023*
    word[{x, y, x, x, x, x, x, y, y, y, x, y}])/26900468580150354881336832 + 
  (1043714674334586298822810883*word[{x, y, x, x, x, x, x, y, y, y, y, x}])/
   71734582880400946350231552 - (87351647999231813036395623*
    word[{x, y, x, x, x, x, x, y, y, y, y, y}])/23911527626800315450077184 - 
  (47177542003638006971228219*word[{x, y, x, x, x, x, y, x, x, x, x, x}])/
   373617619168754928907456 - (7923066078002656727714963*
    word[{x, y, x, x, x, x, y, x, x, x, x, y}])/1120852857506264786722368 - 
  (8471561947880578841487683*word[{x, y, x, x, x, x, y, x, x, x, y, x}])/
   186808809584377464453728 + (298154432736071517880119635*
    word[{x, y, x, x, x, x, y, x, x, x, y, y}])/53800937160300709762673664 - 
  (6995285768284000085494215*word[{x, y, x, x, x, x, y, x, x, y, x, x}])/
   747235238337509857814912 + (156310414967192100911253959*
    word[{x, y, x, x, x, x, y, x, x, y, x, y}])/8966822860050118293778944 + 
  (228994306557944580260496211*word[{x, y, x, x, x, x, y, x, x, y, y, x}])/
   9781988574600129047758848 - (425170031268685909281576563*
    word[{x, y, x, x, x, x, y, x, x, y, y, y}])/53800937160300709762673664 + 
  (1905303335069273131921887*word[{x, y, x, x, x, x, y, x, y, x, x, x}])/
   747235238337509857814912 - (1105293909383828446690283159*
    word[{x, y, x, x, x, x, y, x, y, x, x, y}])/53800937160300709762673664 + 
  (47959324537483580268853379*word[{x, y, x, x, x, x, y, x, y, x, y, x}])/
   747235238337509857814912 - (371968251524379985803271805*
    word[{x, y, x, x, x, x, y, x, y, x, y, y}])/19563977149200258095517696 - 
  (1482836478294831922994069617*word[{x, y, x, x, x, x, y, x, y, y, x, x}])/
   53800937160300709762673664 + (202149151326243323930589991*
    word[{x, y, x, x, x, x, y, x, y, y, x, y}])/26900468580150354881336832 - 
  (298048881725572416542555*word[{x, y, x, x, x, x, y, x, y, y, y, x}])/
   8130407217545159962624 + (898666876586571336211795471*
    word[{x, y, x, x, x, x, y, x, y, y, y, y}])/215203748641202839050694656 - 
  (11064254736041107353840443*word[{x, y, x, x, x, x, y, y, x, x, x, x}])/
   747235238337509857814912 + (52619824435453770332183645*
    word[{x, y, x, x, x, x, y, y, x, x, x, y}])/3260662858200043015919616 - 
  (922564894420520864432593*word[{x, y, x, x, x, x, y, y, x, x, y, x}])/
   1494470476675019715629824 - (228037094600578379794791241*
    word[{x, y, x, x, x, x, y, y, x, x, y, y}])/71734582880400946350231552 + 
  (2944269919277726201827306045*word[{x, y, x, x, x, x, y, y, x, y, x, x}])/
   53800937160300709762673664 - (2077169454324124203854140139*
    word[{x, y, x, x, x, x, y, y, x, y, x, y}])/107601874320601419525347328 - 
  (1731069530119600236620863097*word[{x, y, x, x, x, x, y, y, x, y, y, x}])/
   107601874320601419525347328 + (724206700138395924178001255*
    word[{x, y, x, x, x, x, y, y, x, y, y, y}])/35867291440200473175115776 - 
  (58390102569565444800413829*word[{x, y, x, x, x, x, y, y, y, x, x, x}])/
   5977881906700078862519296 + (939019873980967752263559311*
    word[{x, y, x, x, x, x, y, y, y, x, x, y}])/215203748641202839050694656 - 
  (2052115324009947769679894437*word[{x, y, x, x, x, x, y, y, y, x, y, x}])/
   107601874320601419525347328 - (1307006458094852124713884135*
    word[{x, y, x, x, x, x, y, y, y, x, y, y}])/215203748641202839050694656 - 
  (144381126440082775698231943*word[{x, y, x, x, x, x, y, y, y, y, x, x}])/
   23911527626800315450077184 + (140332008485589867418195333*
    word[{x, y, x, x, x, x, y, y, y, y, x, y}])/11955763813400157725038592 + 
  (947604714161636623773160555*word[{x, y, x, x, x, x, y, y, y, y, y, x}])/
   71734582880400946350231552 - (852614855689904330108645063*
    word[{x, y, x, x, x, x, y, y, y, y, y, y}])/215203748641202839050694656 + 
  (5380239385811189721952145*word[{x, y, x, x, x, y, x, x, x, x, x, x}])/
   186808809584377464453728 + (10780696894638917982958557*
    word[{x, y, x, x, x, y, x, x, x, x, x, y}])/1494470476675019715629824 + 
  (45576618710471414333529395*word[{x, y, x, x, x, y, x, x, x, x, y, x}])/
   560426428753132393361184 - (3498035718986041251403269397*
    word[{x, y, x, x, x, y, x, x, x, x, y, y}])/107601874320601419525347328 + 
  (111326354543905627904375*word[{x, y, x, x, x, y, x, x, x, y, x, x}])/
   560426428753132393361184 - (2540987035670398721898925*
    word[{x, y, x, x, x, y, x, x, x, y, x, y}])/6725117145037588720334208 - 
  (916015036106840409373244363*word[{x, y, x, x, x, y, x, x, x, y, y, x}])/
   26900468580150354881336832 + (2509914126683859196879179059*
    word[{x, y, x, x, x, y, x, x, x, y, y, y}])/215203748641202839050694656 + 
  (12958319*word[{x, y, x, x, x, y, x, x, y, x, x, x}])/157548 - 
  (391219171768797687215719*word[{x, y, x, x, x, y, x, x, y, x, x, y}])/
   420319821564849295020888 - (209315753100104736171226145*
    word[{x, y, x, x, x, y, x, x, y, x, y, x}])/2241705715012529573444736 + 
  (11885926257549544019537797337*word[{x, y, x, x, x, y, x, x, y, x, y, y}])/
   215203748641202839050694656 - 
  (4263116572541673928224103*word[{x, y, x, x, x, y, x, x, y, y, x, x}])/
   157312681755265233224192 - (703121646794120129912495735*
    word[{x, y, x, x, x, y, x, x, y, y, x, y}])/107601874320601419525347328 + 
  (447504286969863582089045083*word[{x, y, x, x, x, y, x, x, y, y, y, x}])/
   6329522018858907030902784 - (3340465926904071888705007277*
    word[{x, y, x, x, x, y, x, x, y, y, y, y}])/107601874320601419525347328 - 
  (6724571197493523138474527*word[{x, y, x, x, x, y, x, y, x, x, x, x}])/
   2241705715012529573444736 - (13221271762301834012046241*
    word[{x, y, x, x, x, y, x, y, x, x, x, y}])/4483411430025059146889472 - 
  (33885987216725130853412127*word[{x, y, x, x, x, y, x, y, x, x, y, x}])/
   747235238337509857814912 + (432170788829019234949124437*
    word[{x, y, x, x, x, y, x, y, x, x, y, y}])/26900468580150354881336832 - 
  (1104993643518663233208905*word[{x, y, x, x, x, y, x, y, x, y, x, x}])/
   131865042059560563143808 + (34876951415923020317207919*
    word[{x, y, x, x, x, y, x, y, x, y, x, y}])/11955763813400157725038592 + 
  (2048749762544510775740192057*word[{x, y, x, x, x, y, x, y, x, y, y, x}])/
   107601874320601419525347328 - (1384522637932232501303353333*
    word[{x, y, x, x, x, y, x, y, x, y, y, y}])/215203748641202839050694656 - 
  (161880442672830450805077653*word[{x, y, x, x, x, y, x, y, y, x, x, x}])/
   6725117145037588720334208 - (69670953326631140619600769*
    word[{x, y, x, x, x, y, x, y, y, x, x, y}])/107601874320601419525347328 + 
  (3084999504306741718649731219*word[{x, y, x, x, x, y, x, y, y, x, y, x}])/
   35867291440200473175115776 - (2029585897906997039689620667*
    word[{x, y, x, x, x, y, x, y, y, x, y, y}])/53800937160300709762673664 + 
  (2448992010854464924560088229*word[{x, y, x, x, x, y, x, y, y, y, x, x}])/
   215203748641202839050694656 + (174483224142771243115623433*
    word[{x, y, x, x, x, y, x, y, y, y, x, y}])/107601874320601419525347328 - 
  (10283685719840441622929752555*word[{x, y, x, x, x, y, x, y, y, y, y, x}])/
   215203748641202839050694656 + (1859927847285701320194798233*
    word[{x, y, x, x, x, y, x, y, y, y, y, y}])/107601874320601419525347328 + 
  (3422973013643073072880621*word[{x, y, x, x, x, y, y, x, x, x, x, x}])/
   101895714318751344247488 + (135554697442838464220499731*
    word[{x, y, x, x, x, y, y, x, x, x, x, y}])/35867291440200473175115776 - 
  (285516010821101*word[{x, y, x, x, x, y, y, x, x, x, y, x}])/
   7695294678144 + (28968347691459131152490239*
    word[{x, y, x, x, x, y, y, x, x, x, y, y}])/1415814135797387099017728 + 
  (41118611544724354366247453*word[{x, y, x, x, x, y, y, x, x, y, x, x}])/
   2988940953350039431259648 - (640886275216335766417006037*
    word[{x, y, x, x, x, y, y, x, x, y, x, y}])/71734582880400946350231552 + 
  (2572902270659332452398997283*word[{x, y, x, x, x, y, y, x, x, y, y, x}])/
   215203748641202839050694656 - (132350346882785200005538781*
    word[{x, y, x, x, x, y, y, x, x, y, y, y}])/23911527626800315450077184 - 
  (69762185578764401214813281*word[{x, y, x, x, x, y, y, x, y, x, x, x}])/
   1120852857506264786722368 + (557890617671454584745569009*
    word[{x, y, x, x, x, y, y, x, y, x, x, y}])/53800937160300709762673664 + 
  (5392035873943989308001743*word[{x, y, x, x, x, y, y, x, y, x, y, x}])/
   791190252357363378862848 - (4869142286516267967003315029*
    word[{x, y, x, x, x, y, y, x, y, x, y, y}])/215203748641202839050694656 + 
  (6706103000968899284450971297*word[{x, y, x, x, x, y, y, x, y, y, x, x}])/
   215203748641202839050694656 + 
  (75460050927884892272508235*word[{x, y, x, x, x, y, y, x, y, y, x, y}])/
   17933645720100236587557888 - (76294685920573408309260367*
    word[{x, y, x, x, x, y, y, x, y, y, y, x}])/2241705715012529573444736 + 
  (292773913694811783753375525*word[{x, y, x, x, x, y, y, x, y, y, y, y}])/
   11955763813400157725038592 - (47117818967783994887572913*
    word[{x, y, x, x, x, y, y, y, x, x, x, x}])/17933645720100236587557888 - 
  (49196339625223704152793973*word[{x, y, x, x, x, y, y, y, x, x, x, y}])/
   9781988574600129047758848 + (6129174388461643638417833*
    word[{x, y, x, x, x, y, y, y, x, x, y, x}])/155719065586977452279808 - 
  (3067051724204464011083806459*word[{x, y, x, x, x, y, y, y, x, x, y, y}])/
   215203748641202839050694656 - (1834216550630761807170889601*
    word[{x, y, x, x, x, y, y, y, x, y, x, x}])/107601874320601419525347328 + 
  (719511924032918693547370031*word[{x, y, x, x, x, y, y, y, x, y, x, y}])/
   107601874320601419525347328 + (738575098261573819055916697*
    word[{x, y, x, x, x, y, y, y, x, y, y, x}])/215203748641202839050694656 - 
  (646915025379475410530741321*word[{x, y, x, x, x, y, y, y, x, y, y, y}])/
   71734582880400946350231552 + (1882842519314282928869477837*
    word[{x, y, x, x, x, y, y, y, y, x, x, x}])/53800937160300709762673664 - 
  (390764590079024126209523069*word[{x, y, x, x, x, y, y, y, y, x, x, y}])/
   215203748641202839050694656 - (261163150613908792579425981*
    word[{x, y, x, x, x, y, y, y, y, x, y, x}])/5977881906700078862519296 + 
  (6945290860818036061634915761*word[{x, y, x, x, x, y, y, y, y, x, y, y}])/
   215203748641202839050694656 - (110803885854228711459424363*
    word[{x, y, x, x, x, y, y, y, y, y, x, x}])/9781988574600129047758848 - 
  (228181128088495256804340023*word[{x, y, x, x, x, y, y, y, y, y, x, y}])/
   26900468580150354881336832 + (1582773250845544858151151307*
    word[{x, y, x, x, x, y, y, y, y, y, y, x}])/53800937160300709762673664 - 
  (41657370615455959186546093*word[{x, y, x, x, x, y, y, y, y, y, y, y}])/
   2988940953350039431259648 + (3608862087871997404139035*
    word[{x, y, x, x, y, x, x, x, x, x, x, x}])/186808809584377464453728 - 
  (2360571965331194932825581*word[{x, y, x, x, y, x, x, x, x, x, x, y}])/
   373617619168754928907456 - (19611712426731080937973337*
    word[{x, y, x, x, y, x, x, x, x, x, y, x}])/373617619168754928907456 + 
  (752885458098035509153723571*word[{x, y, x, x, y, x, x, x, x, x, y, y}])/
   26900468580150354881336832 - 
  (2618495*word[{x, y, x, x, y, x, x, x, x, y, x, x}])/105032 + 
  (77386448755567143002345923*word[{x, y, x, x, y, x, x, x, x, y, x, y}])/
   8966822860050118293778944 + (3554736112220477892714875741*
    word[{x, y, x, x, y, x, x, x, x, y, y, x}])/107601874320601419525347328 - 
  (28401722114674425411091177*word[{x, y, x, x, y, x, x, x, x, y, y, y}])/
   1630331429100021507959808 - (10231176760395454201028377*
    word[{x, y, x, x, y, x, x, x, y, x, x, x}])/186808809584377464453728 - 
  (20740811164279814076641767*word[{x, y, x, x, y, x, x, x, y, x, x, y}])/
   1222748571825016130969856 + (53365556231927561155797765*
    word[{x, y, x, x, y, x, x, x, y, x, y, x}])/747235238337509857814912 - 
  (7813463786894196496641185585*word[{x, y, x, x, y, x, x, x, y, x, y, y}])/
   215203748641202839050694656 + 
  (168706880604141514330349*word[{x, y, x, x, y, x, x, x, y, y, x, x}])/
   5961983284607791418736 + (1402640067978377507782425973*
    word[{x, y, x, x, y, x, x, x, y, y, x, y}])/215203748641202839050694656 - 
  (834150736253568332178348281*word[{x, y, x, x, y, x, x, x, y, y, y, x}])/
   12659044037717814061805568 + (1828922526379087280454130987*
    word[{x, y, x, x, y, x, x, x, y, y, y, y}])/71734582880400946350231552 - 
  (7441034097708712523907881*word[{x, y, x, x, y, x, x, y, x, x, x, x}])/
   747235238337509857814912 + (249007355501876804780236075*
    word[{x, y, x, x, y, x, x, y, x, x, x, y}])/13450234290075177440668416 - 
  (2720319*word[{x, y, x, x, y, x, x, y, x, x, y, x}])/1680512 - 
  (50437008114285113230887587*word[{x, y, x, x, y, x, x, y, x, x, y, y}])/
   5977881906700078862519296 + (5035930709661679594947253*
    word[{x, y, x, x, y, x, x, y, x, y, x, x}])/747235238337509857814912 - 
  (258742514972973716694882541*word[{x, y, x, x, y, x, x, y, x, y, x, y}])/
   23911527626800315450077184 + (3389048979519747353032802861*
    word[{x, y, x, x, y, x, x, y, x, y, y, x}])/215203748641202839050694656 + 
  (578672654392630273888002713*word[{x, y, x, x, y, x, x, y, x, y, y, y}])/
   53800937160300709762673664 + 
  (767808860143974500519909*word[{x, y, x, x, y, x, x, y, y, x, x, x}])/
   24838844487673457877504 - (6111552322846550034633*
    word[{x, y, x, x, y, x, x, y, y, x, x, y}])/8651059199276525126656 - 
  (3967162729456405614936545095*word[{x, y, x, x, y, x, x, y, y, x, y, x}])/
   107601874320601419525347328 + (1236052162763955597831204985*
    word[{x, y, x, x, y, x, x, y, y, x, y, y}])/71734582880400946350231552 - 
  (1440421487592840722675989*word[{x, y, x, x, y, x, x, y, y, y, x, x}])/
   103812710391318301519872 + (75460050927884892272508235*
    word[{x, y, x, x, y, x, x, y, y, y, x, y}])/17933645720100236587557888 + 
  (36374437631094897324510847*word[{x, y, x, x, y, x, x, y, y, y, y, x}])/
   1681279286259397180083552 - (3107230373167338275984360051*
    word[{x, y, x, x, y, x, x, y, y, y, y, y}])/215203748641202839050694656 - 
  (48454011634307026632175941*word[{x, y, x, x, y, x, y, x, x, x, x, x}])/
   747235238337509857814912 - (773063557116301468384105319*
    word[{x, y, x, x, y, x, y, x, x, x, x, y}])/53800937160300709762673664 + 
  (90574688494889071381258585*word[{x, y, x, x, y, x, y, x, x, x, y, x}])/
   747235238337509857814912 - (5369630694311582341371626341*
    word[{x, y, x, x, y, x, y, x, x, x, y, y}])/107601874320601419525347328 - 
  (5851943753765*word[{x, y, x, x, y, x, y, x, x, y, x, x}])/855032742016 + 
  (57688830064265*word[{x, y, x, x, y, x, y, x, x, y, x, y}])/
   13680523872256 - (2537321955225884339195614795*
    word[{x, y, x, x, y, x, y, x, x, y, y, x}])/35867291440200473175115776 + 
  (264452403664260991518639803*word[{x, y, x, x, y, x, y, x, x, y, y, y}])/
   12659044037717814061805568 + (64812580316979095707288907*
    word[{x, y, x, x, y, x, y, x, y, x, x, x}])/747235238337509857814912 + 
  (41332256443057355282717357*word[{x, y, x, x, y, x, y, x, y, x, x, y}])/
   5977881906700078862519296 - (29347625386067105986504425*
    word[{x, y, x, x, y, x, y, x, y, x, y, x}])/373617619168754928907456 + 
  (1332091031593175654845134197*word[{x, y, x, x, y, x, y, x, y, x, y, y}])/
   23911527626800315450077184 - (10084816752399186046149195655*
    word[{x, y, x, x, y, x, y, x, y, y, x, x}])/215203748641202839050694656 - 
  (270235341287834174896008209*word[{x, y, x, x, y, x, y, x, y, y, x, y}])/
   11955763813400157725038592 + (3366116645340062254217213567*
    word[{x, y, x, x, y, x, y, x, y, y, y, x}])/35867291440200473175115776 - 
  (2760295376518625785007042455*word[{x, y, x, x, y, x, y, x, y, y, y, y}])/
   71734582880400946350231552 + (93947697509450291462025043*
    word[{x, y, x, x, y, x, y, y, x, x, x, x}])/3164761009429453515451392 - 
  (233050539173492038448053477*word[{x, y, x, x, y, x, y, y, x, x, x, y}])/
   35867291440200473175115776 - (7621683964232160909394707581*
    word[{x, y, x, x, y, x, y, y, x, x, y, x}])/107601874320601419525347328 + 
  (1137472308789223994693099155*word[{x, y, x, x, y, x, y, y, x, x, y, y}])/
   35867291440200473175115776 - (33362731979926175271350047*
    word[{x, y, x, x, y, x, y, y, x, y, x, x}])/8966822860050118293778944 + 
  (270237115430834026527137699*word[{x, y, x, x, y, x, y, y, x, y, x, y}])/
   23911527626800315450077184 + (995774528895445218915358837*
    word[{x, y, x, x, y, x, y, y, x, y, y, x}])/35867291440200473175115776 - 
  (280977872332675647035437181*word[{x, y, x, x, y, x, y, y, x, y, y, y}])/
   23911527626800315450077184 - (2508665646061562307646629319*
    word[{x, y, x, x, y, x, y, y, y, x, x, x}])/35867291440200473175115776 - 
  (140260058252836521099777429*word[{x, y, x, x, y, x, y, y, y, x, x, y}])/
   23911527626800315450077184 + (1666866342634970703042084481*
    word[{x, y, x, x, y, x, y, y, y, x, y, x}])/19563977149200258095517696 - 
  (351802884270060093144665993*word[{x, y, x, x, y, x, y, y, y, x, y, y}])/
   6725117145037588720334208 + (6195439344499988786419869733*
    word[{x, y, x, x, y, x, y, y, y, y, x, x}])/215203748641202839050694656 + 
  (202149151326243323930589991*word[{x, y, x, x, y, x, y, y, y, y, x, y}])/
   26900468580150354881336832 - (3845602463291154360673536803*
    word[{x, y, x, x, y, x, y, y, y, y, y, x}])/53800937160300709762673664 + 
  (16394375753290027403917915*word[{x, y, x, x, y, x, y, y, y, y, y, y}])/
   560426428753132393361184 + (8571674502658965718347695*
    word[{x, y, x, x, y, y, x, x, x, x, x, x}])/2988940953350039431259648 + 
  (31859763625575683483353757*word[{x, y, x, x, y, y, x, x, x, x, x, y}])/
   5663256543189548396070912 - (151557589029107733012139073*
    word[{x, y, x, x, y, y, x, x, x, x, y, x}])/4483411430025059146889472 + 
  (297008423004956396334532867*word[{x, y, x, x, y, y, x, x, x, x, y, y}])/
   35867291440200473175115776 + (95210971151893669485225669*
    word[{x, y, x, x, y, y, x, x, x, y, x, x}])/2988940953350039431259648 - 
  (1919617279089091379175471139*word[{x, y, x, x, y, y, x, x, x, y, x, y}])/
   215203748641202839050694656 + (2342529854081617514388428249*
    word[{x, y, x, x, y, y, x, x, x, y, y, x}])/215203748641202839050694656 + 
  (68442226916887779807754553*word[{x, y, x, x, y, y, x, x, x, y, y, y}])/
   11955763813400157725038592 - (147340217669518876198759249*
    word[{x, y, x, x, y, y, x, x, y, x, x, x}])/4483411430025059146889472 + 
  (539468077806356980439053363*word[{x, y, x, x, y, y, x, x, y, x, x, y}])/
   71734582880400946350231552 + (16253082298780989553520725*
    word[{x, y, x, x, y, y, x, x, y, x, y, x}])/2241705715012529573444736 - 
  (398080751109730722127279775*word[{x, y, x, x, y, y, x, x, y, x, y, y}])/
   17933645720100236587557888 + (8501251273445388386335621*
    word[{x, y, x, x, y, y, x, x, y, y, x, x}])/5977881906700078862519296 + 
  (13135208435278784862085721*word[{x, y, x, x, y, y, x, x, y, y, x, y}])/
   1681279286259397180083552 - (883988058539347816072661611*
    word[{x, y, x, x, y, y, x, x, y, y, y, x}])/107601874320601419525347328 + 
  (1410925802906935548468433471*word[{x, y, x, x, y, y, x, x, y, y, y, y}])/
   215203748641202839050694656 + (171711201790428774415113451*
    word[{x, y, x, x, y, y, x, y, x, x, x, x}])/53800937160300709762673664 - 
  (127446578720991931311736733*word[{x, y, x, x, y, y, x, y, x, x, x, y}])/
   53800937160300709762673664 + (5450160080230577604838218917*
    word[{x, y, x, x, y, y, x, y, x, x, y, x}])/107601874320601419525347328 - 
  (136163036003988012164749139*word[{x, y, x, x, y, y, x, y, x, x, y, y}])/
   26900468580150354881336832 + (627608014291819626419964679*
    word[{x, y, x, x, y, y, x, y, x, y, x, x}])/215203748641202839050694656 + 
  (1788980584315814162193687*word[{x, y, x, x, y, y, x, y, x, y, x, y}])/
   2173775238800028677279744 - (6891706493055273520863832159*
    word[{x, y, x, x, y, y, x, y, x, y, y, x}])/215203748641202839050694656 - 
  (72269066626383014568063737*word[{x, y, x, x, y, y, x, y, x, y, y, y}])/
   17933645720100236587557888 + (461154660120482725415218105*
    word[{x, y, x, x, y, y, x, y, y, x, x, x}])/19563977149200258095517696 + 
  (398922103691511616263714365*word[{x, y, x, x, y, y, x, y, y, x, x, y}])/
   71734582880400946350231552 - (11201893726234278785002784387*
    word[{x, y, x, x, y, y, x, y, y, x, y, x}])/215203748641202839050694656 + 
  (5288939860832712246788895283*word[{x, y, x, x, y, y, x, y, y, x, y, y}])/
   215203748641202839050694656 + (601425907590405240501505223*
    word[{x, y, x, x, y, y, x, y, y, y, x, x}])/215203748641202839050694656 - 
  (703121646794120129912495735*word[{x, y, x, x, y, y, x, y, y, y, x, y}])/
   107601874320601419525347328 + 
  (91143348589877068764797593*word[{x, y, x, x, y, y, x, y, y, y, y, x}])/
   2289401581289391904794624 - (5667056122645669060656167*
    word[{x, y, x, x, y, y, x, y, y, y, y, y}])/2109840672952969010300928 + 
  (41779282145070615097223323*word[{x, y, x, x, y, y, y, x, x, x, x, x}])/
   2241705715012529573444736 + (7067622971869034793341785*
    word[{x, y, x, x, y, y, y, x, x, x, x, y}])/12659044037717814061805568 - 
  (4225428683677819751964041395*word[{x, y, x, x, y, y, y, x, x, x, y, x}])/
   107601874320601419525347328 + (2324947881113716445125997641*
    word[{x, y, x, x, y, y, y, x, x, x, y, y}])/215203748641202839050694656 - 
  (604109482697815660072119559*word[{x, y, x, x, y, y, y, x, x, y, x, x}])/
   71734582880400946350231552 + (580403535050165837251861057*
    word[{x, y, x, x, y, y, y, x, x, y, x, y}])/53800937160300709762673664 + 
  (130815969594973944711996061*word[{x, y, x, x, y, y, y, x, x, y, y, x}])/
   4890994287300064523879424 - (2466862948543233963564122453*
    word[{x, y, x, x, y, y, y, x, x, y, y, y}])/215203748641202839050694656 - 
  (701572762894437691373867825*word[{x, y, x, x, y, y, y, x, y, x, x, x}])/
   23911527626800315450077184 - (998118389219756758027775893*
    word[{x, y, x, x, y, y, y, x, y, x, x, y}])/53800937160300709762673664 + 
  (600424650698687113616339109*word[{x, y, x, x, y, y, y, x, y, x, y, x}])/
   11955763813400157725038592 - (680150414395480682082601633*
    word[{x, y, x, x, y, y, y, x, y, x, y, y}])/53800937160300709762673664 + 
  (578191101536259781867238039*word[{x, y, x, x, y, y, y, x, y, y, x, x}])/
   107601874320601419525347328 + (1402640067978377507782425973*
    word[{x, y, x, x, y, y, y, x, y, y, x, y}])/215203748641202839050694656 - 
  (10142424665469204267338384933*word[{x, y, x, x, y, y, y, x, y, y, y, x}])/
   215203748641202839050694656 - 
  (63554167583945129352168701*word[{x, y, x, x, y, y, y, x, y, y, y, y}])/
   107601874320601419525347328 - (573224226347724048907065701*
    word[{x, y, x, x, y, y, y, y, x, x, x, x}])/71734582880400946350231552 + 
  (2139531210538456751346625817*word[{x, y, x, x, y, y, y, y, x, x, x, y}])/
   215203748641202839050694656 - 
  (489426730333655*word[{x, y, x, x, y, y, y, y, x, x, y, x}])/
   123124714850304 - (32244658447188354655502873*
    word[{x, y, x, x, y, y, y, y, x, x, y, y}])/5663256543189548396070912 + 
  (3163203255768537753106668565*word[{x, y, x, x, y, y, y, y, x, y, x, x}])/
   215203748641202839050694656 - (2370144226144708678237403621*
    word[{x, y, x, x, y, y, y, y, x, y, x, y}])/215203748641202839050694656 + 
  (246568585866511827448035311*word[{x, y, x, x, y, y, y, y, x, y, y, x}])/
   71734582880400946350231552 + (2440417211895353869803032437*
    word[{x, y, x, x, y, y, y, y, x, y, y, y}])/107601874320601419525347328 + 
  (2702941135121210748549863951*word[{x, y, x, x, y, y, y, y, y, x, x, x}])/
   215203748641202839050694656 + (637187616948239935753904315*
    word[{x, y, x, x, y, y, y, y, y, x, x, y}])/215203748641202839050694656 - 
  (1749104415672101549999629843*word[{x, y, x, x, y, y, y, y, y, x, y, x}])/
   107601874320601419525347328 - (185781791696775467096214557*
    word[{x, y, x, x, y, y, y, y, y, x, y, y}])/35867291440200473175115776 - 
  (942932629766688353672167433*word[{x, y, x, x, y, y, y, y, y, y, x, x}])/
   107601874320601419525347328 + 
  (3327928260675159325595255*word[{x, y, x, x, y, y, y, y, y, y, x, y}])/
   395595126178681689431424 + (4323810106898247368220045*
    word[{x, y, x, x, y, y, y, y, y, y, y, x}])/373617619168754928907456 - 
  (13987341758425108451187631*word[{x, y, x, x, y, y, y, y, y, y, y, y}])/
   2241705715012529573444736 - 
  (88267*word[{x, y, x, y, x, x, x, x, x, x, x, x}])/2764 - 
  (37733946852494189282355455*word[{x, y, x, y, x, x, x, x, x, x, x, y}])/
   4483411430025059146889472 + (10906123007226806655355847*
    word[{x, y, x, y, x, x, x, x, x, x, y, x}])/186808809584377464453728 - 
  (1478155768985832990273180509*word[{x, y, x, y, x, x, x, x, x, x, y, y}])/
   53800937160300709762673664 - (2245928862676165154330255*
    word[{x, y, x, y, x, x, x, x, x, y, x, x}])/93404404792188732226864 + 
  (67659347611628393105570869*word[{x, y, x, y, x, x, x, x, x, y, x, y}])/
   5977881906700078862519296 - (917076098341792209867491471*
    word[{x, y, x, y, x, x, x, x, x, y, y, x}])/53800937160300709762673664 + 
  (106584219009679889826729941*word[{x, y, x, y, x, x, x, x, x, y, y, y}])/
   17933645720100236587557888 + (26051993797459833481107707*
    word[{x, y, x, y, x, x, x, x, y, x, x, x}])/373617619168754928907456 - 
  (1724013444388674844929377*word[{x, y, x, y, x, x, x, x, y, x, x, y}])/
   333132737834679317415936 - 
  (33258751298831*word[{x, y, x, y, x, x, x, x, y, x, y, x}])/855032742016 + 
  (8630467858679714832026670641*word[{x, y, x, y, x, x, x, x, y, x, y, y}])/
   215203748641202839050694656 - 
  (88477258149070306813843063*word[{x, y, x, y, x, x, x, x, y, y, x, x}])/
   2988940953350039431259648 - (2370144226144708678237403621*
    word[{x, y, x, y, x, x, x, x, y, y, x, y}])/215203748641202839050694656 + 
  (259548904715341259262477253*word[{x, y, x, y, x, x, x, x, y, y, y, x}])/
   5977881906700078862519296 - (42585518753342185927323913*
    word[{x, y, x, y, x, x, x, x, y, y, y, y}])/1630331429100021507959808 - 
  (162939832843259790079835*word[{x, y, x, y, x, x, x, y, x, x, x, x}])/
   23351101198047183056716 + (8638221998475023368952323*
    word[{x, y, x, y, x, x, x, y, x, x, x, y}])/2445497143650032261939712 - 
  (5835878212043442048550305*word[{x, y, x, y, x, x, x, y, x, x, y, x}])/
   186808809584377464453728 + (467511721634986932235779899*
    word[{x, y, x, y, x, x, x, y, x, x, y, y}])/71734582880400946350231552 + 
  (15786519168178285514018157*word[{x, y, x, y, x, x, x, y, x, y, x, x}])/
   747235238337509857814912 - (90018943197575978434180357*
    word[{x, y, x, y, x, x, x, y, x, y, x, y}])/11955763813400157725038592 - 
  (211810282011823146014905997*word[{x, y, x, y, x, x, x, y, x, y, y, x}])/
   35867291440200473175115776 + (52156210638733060307460049*
    word[{x, y, x, y, x, x, x, y, x, y, y, y}])/6329522018858907030902784 - 
  (130532326195077611246376151*word[{x, y, x, y, x, x, x, y, y, x, x, x}])/
   3362558572518794360167104 + (4801319326920634459871723*
    word[{x, y, x, y, x, x, x, y, y, x, x, y}])/2109840672952969010300928 + 
  (1594671489831310417005873817*word[{x, y, x, y, x, x, x, y, y, x, y, x}])/
   26900468580150354881336832 - (399784431670609018915900549*
    word[{x, y, x, y, x, x, x, y, y, x, y, y}])/11955763813400157725038592 + 
  (798905296951007925550477621*word[{x, y, x, y, x, x, x, y, y, y, x, x}])/
   107601874320601419525347328 + (719511924032918693547370031*
    word[{x, y, x, y, x, x, x, y, y, y, x, y}])/107601874320601419525347328 - 
  (415830879605671336294560091*word[{x, y, x, y, x, x, x, y, y, y, y, x}])/
   13450234290075177440668416 + (958605234293734187097149483*
    word[{x, y, x, y, x, x, x, y, y, y, y, y}])/71734582880400946350231552 + 
  (13739404925248470728163033*word[{x, y, x, y, x, x, y, x, x, x, x, x}])/
   373617619168754928907456 + (1871668738702234461869225957*
    word[{x, y, x, y, x, x, y, x, x, x, x, y}])/107601874320601419525347328 - 
  (11756363473861264948537123*word[{x, y, x, y, x, x, y, x, x, x, y, x}])/
   373617619168754928907456 + (585159360510359657382132899*
    word[{x, y, x, y, x, x, y, x, x, x, y, y}])/23911527626800315450077184 + 
  (10167774487418689697321957*word[{x, y, x, y, x, x, y, x, x, y, x, x}])/
   747235238337509857814912 - (174144182657496929012319031*
    word[{x, y, x, y, x, x, y, x, x, y, x, y}])/11955763813400157725038592 + 
  (493130402263344452423390699*word[{x, y, x, y, x, x, y, x, x, y, y, x}])/
   35867291440200473175115776 - (287217220064759609671396231*
    word[{x, y, x, y, x, x, y, x, x, y, y, y}])/35867291440200473175115776 - 
  (11304913901068331705898137*word[{x, y, x, y, x, x, y, x, y, x, x, x}])/
   747235238337509857814912 + (17232671225126908494594115*
    word[{x, y, x, y, x, x, y, x, y, x, x, y}])/2988940953350039431259648 - 
  (3790681065778608183160097*word[{x, y, x, y, x, x, y, x, y, x, y, x}])/
   93404404792188732226864 - (178642925222964326388369261*
    word[{x, y, x, y, x, x, y, x, y, x, y, y}])/23911527626800315450077184 + 
  (2884784188464634009096195045*word[{x, y, x, y, x, x, y, x, y, y, x, x}])/
   107601874320601419525347328 + (270237115430834026527137699*
    word[{x, y, x, y, x, x, y, x, y, y, x, y}])/23911527626800315450077184 - 
  (18499622275849737204660869*word[{x, y, x, y, x, x, y, x, y, y, y, x}])/
   2445497143650032261939712 + (113571181284446031320449733*
    word[{x, y, x, y, x, x, y, x, y, y, y, y}])/5663256543189548396070912 - 
  (11499278889442965915071693*word[{x, y, x, y, x, x, y, y, x, x, x, x}])/
   747235238337509857814912 - (49998859690060340112616363*
    word[{x, y, x, y, x, x, y, y, x, x, x, y}])/3260662858200043015919616 + 
  (62563368682295233737631363*word[{x, y, x, y, x, x, y, y, x, x, y, x}])/
   1494470476675019715629824 - (40690522667464318679820353*
    word[{x, y, x, y, x, x, y, y, x, x, y, y}])/2241705715012529573444736 - 
  (3262473942685840265310366037*word[{x, y, x, y, x, x, y, y, x, y, x, x}])/
   107601874320601419525347328 + (178644699365964178019498751*
    word[{x, y, x, y, x, x, y, y, x, y, x, y}])/11955763813400157725038592 - 
  (76549240990438899751093549*word[{x, y, x, y, x, x, y, y, x, y, y, x}])/
   23911527626800315450077184 - (2165711209250401320148941233*
    word[{x, y, x, y, x, x, y, y, x, y, y, y}])/215203748641202839050694656 + 
  (3673924179278857470186353161*word[{x, y, x, y, x, x, y, y, y, x, x, x}])/
   107601874320601419525347328 + (203924597462041158072724613*
    word[{x, y, x, y, x, x, y, y, y, x, x, y}])/71734582880400946350231552 - 
  (3261114405671322033349352255*word[{x, y, x, y, x, x, y, y, y, x, y, x}])/
   215203748641202839050694656 + (869070591332499505867774289*
    word[{x, y, x, y, x, x, y, y, y, x, y, y}])/26900468580150354881336832 - 
  (2922329083494258898240845517*word[{x, y, x, y, x, x, y, y, y, y, x, x}])/
   215203748641202839050694656 - (2077169454324124203854140139*
    word[{x, y, x, y, x, x, y, y, y, y, x, y}])/107601874320601419525347328 + 
  (878171492627758023084302393*word[{x, y, x, y, x, x, y, y, y, y, y, x}])/
   35867291440200473175115776 - (214801457082529016775341767*
    word[{x, y, x, y, x, x, y, y, y, y, y, y}])/13450234290075177440668416 + 
  (112005*word[{x, y, x, y, x, y, x, x, x, x, x, x}])/2764 - 
  (164864169375840260303554943*word[{x, y, x, y, x, y, x, x, x, x, x, y}])/
   53800937160300709762673664 - (26570308125256050963595195*
    word[{x, y, x, y, x, y, x, x, x, x, y, x}])/373617619168754928907456 + 
  (781188573416099961723187039*word[{x, y, x, y, x, y, x, x, x, x, y, y}])/
   23911527626800315450077184 - (1084022274020550661880795*
    word[{x, y, x, y, x, y, x, x, x, y, x, x}])/373617619168754928907456 - 
  (17725556825548663591593427*word[{x, y, x, y, x, y, x, x, x, y, x, y}])/
   11955763813400157725038592 + (843039584502548430851154877*
    word[{x, y, x, y, x, y, x, x, x, y, y, x}])/26900468580150354881336832 - 
  (2839994079319589635097620513*word[{x, y, x, y, x, y, x, x, x, y, y, y}])/
   215203748641202839050694656 - 
  (14930285962487083546012627*word[{x, y, x, y, x, y, x, x, y, x, x, x}])/
   186808809584377464453728 + (166504232522354340617640357*
    word[{x, y, x, y, x, y, x, x, y, x, x, y}])/23911527626800315450077184 + 
  (35588044437948932740990545*word[{x, y, x, y, x, y, x, x, y, x, y, x}])/
   373617619168754928907456 - (675883134867324953683502887*
    word[{x, y, x, y, x, y, x, x, y, x, y, y}])/11955763813400157725038592 + 
  (111592148436316191196829431*word[{x, y, x, y, x, y, x, x, y, y, x, x}])/
   2988940953350039431259648 + (1788980584315814162193687*
    word[{x, y, x, y, x, y, x, x, y, y, x, y}])/2173775238800028677279744 - 
  (7483992218785949594771360795*word[{x, y, x, y, x, y, x, x, y, y, y, x}])/
   107601874320601419525347328 + 
  (2123582270243159863883209*word[{x, y, x, y, x, y, x, x, y, y, y, y}])/
   63934565847059666978816 - 
  (609613*word[{x, y, x, y, x, y, x, y, x, x, x, x}])/44224 + 
  (129644780964788860858215175*word[{x, y, x, y, x, y, x, y, x, x, x, y}])/
   35867291440200473175115776 + (50629000252781032969160585*
    word[{x, y, x, y, x, y, x, y, x, x, y, x}])/1494470476675019715629824 - 
  (450204546391357809974095175*word[{x, y, x, y, x, y, x, y, x, x, y, y}])/
   35867291440200473175115776 + 
  (177479*word[{x, y, x, y, x, y, x, y, x, y, x, x}])/176896 + 
  (105*word[{x, y, x, y, x, y, x, y, x, y, x, y}])/707584 - 
  (152735284988199273948816623*word[{x, y, x, y, x, y, x, y, x, y, y, x}])/
   17933645720100236587557888 + (22266078359201775533812955*
    word[{x, y, x, y, x, y, x, y, x, y, y, y}])/8966822860050118293778944 + 
  (2303395233866604023437614293*word[{x, y, x, y, x, y, x, y, y, x, x, x}])/
   53800937160300709762673664 - (5214492300693841746344451*
    word[{x, y, x, y, x, y, x, y, y, x, x, y}])/703280224317656336766976 - 
  (904245286795224519619804191*word[{x, y, x, y, x, y, x, y, y, x, y, x}])/
   11955763813400157725038592 + (413537562286522915839396123*
    word[{x, y, x, y, x, y, x, y, y, x, y, y}])/11955763813400157725038592 - 
  (106396229410629007171955953*word[{x, y, x, y, x, y, x, y, y, y, x, x}])/
   5977881906700078862519296 + (34876951415923020317207919*
    word[{x, y, x, y, x, y, x, y, y, y, x, y}])/11955763813400157725038592 + 
  (58089219340987035342749329*word[{x, y, x, y, x, y, x, y, y, y, y, x}])/
   1494470476675019715629824 - (78043748417719462877988299*
    word[{x, y, x, y, x, y, x, y, y, y, y, y}])/4890994287300064523879424 - 
  (2838885545632863485888368501*word[{x, y, x, y, x, y, y, x, x, x, x, x}])/
   53800937160300709762673664 - (63249163810615949906867177*
    word[{x, y, x, y, x, y, y, x, x, x, x, y}])/8966822860050118293778944 + 
  (1035397316046940749565693817*word[{x, y, x, y, x, y, y, x, x, x, y, x}])/
   13450234290075177440668416 - (8845814111402121805661347529*
    word[{x, y, x, y, x, y, y, x, x, x, y, y}])/215203748641202839050694656 - 
  (265085224301907099486066205*word[{x, y, x, y, x, y, y, x, x, y, x, x}])/
   53800937160300709762673664 + (109874461653092329370200993*
    word[{x, y, x, y, x, y, y, x, x, y, x, y}])/11955763813400157725038592 - 
  (2546553808532114653916961221*word[{x, y, x, y, x, y, y, x, x, y, y, x}])/
   71734582880400946350231552 + (1141818077883127085027606549*
    word[{x, y, x, y, x, y, y, x, x, y, y, y}])/71734582880400946350231552 + 
  (2712920022742906099050926903*word[{x, y, x, y, x, y, y, x, y, x, x, x}])/
   35867291440200473175115776 - (93409940914744592301754133*
    word[{x, y, x, y, x, y, y, x, y, x, x, y}])/23911527626800315450077184 - 
  (658207247398369*word[{x, y, x, y, x, y, y, x, y, x, y, x}])/
   13680523872256 + (612216758249671044754900585*
    word[{x, y, x, y, x, y, y, x, y, x, y, y}])/11955763813400157725038592 - 
  (1652987353276357952627725403*word[{x, y, x, y, x, y, y, x, y, y, x, x}])/
   35867291440200473175115776 - (258742514972973716694882541*
    word[{x, y, x, y, x, y, y, x, y, y, x, y}])/23911527626800315450077184 + 
  (1719808679988461165996645233*word[{x, y, x, y, x, y, y, x, y, y, y, x}])/
   23911527626800315450077184 - (4593048559182826435584312917*
    word[{x, y, x, y, x, y, y, x, y, y, y, y}])/107601874320601419525347328 + 
  (1362534346840993273566142151*word[{x, y, x, y, x, y, y, y, x, x, x, x}])/
   53800937160300709762673664 + (70672749241591140570847931*
    word[{x, y, x, y, x, y, y, y, x, x, x, y}])/19563977149200258095517696 - 
  (627237855576211452566167657*word[{x, y, x, y, x, y, y, y, x, x, y, x}])/
   11955763813400157725038592 + (5018723113974621181249925467*
    word[{x, y, x, y, x, y, y, y, x, x, y, y}])/215203748641202839050694656 + 
  (826374755384476978456889479*word[{x, y, x, y, x, y, y, y, x, y, x, x}])/
   71734582880400946350231552 - (90018943197575978434180357*
    word[{x, y, x, y, x, y, y, y, x, y, x, y}])/11955763813400157725038592 + 
  (43046601765877787005557921*word[{x, y, x, y, x, y, y, y, x, y, y, x}])/
   11955763813400157725038592 + (85957143372678711160323955*
    word[{x, y, x, y, x, y, y, y, x, y, y, y}])/26900468580150354881336832 - 
  (4180089866701843877434705171*word[{x, y, x, y, x, y, y, y, y, x, x, x}])/
   71734582880400946350231552 + (45770777207954466452640833*
    word[{x, y, x, y, x, y, y, y, y, x, x, y}])/17933645720100236587557888 + 
  (1720036973716508091299463019*word[{x, y, x, y, x, y, y, y, y, x, y, x}])/
   23911527626800315450077184 - (5197077603987390430505608133*
    word[{x, y, x, y, x, y, y, y, y, x, y, y}])/107601874320601419525347328 + 
  (5288802310426715935967678447*word[{x, y, x, y, x, y, y, y, y, y, x, x}])/
   215203748641202839050694656 + 
  (2431425820409268226425361*word[{x, y, x, y, x, y, y, y, y, y, x, y}])/
   314625363510530466448384 - (2697019410583214784500470321*
    word[{x, y, x, y, x, y, y, y, y, y, y, x}])/53800937160300709762673664 + 
  (110008927250025629759141771*word[{x, y, x, y, x, y, y, y, y, y, y, y}])/
   4483411430025059146889472 + (16733009542825918712709533*
    word[{x, y, x, y, y, x, x, x, x, x, x, x}])/4483411430025059146889472 + 
  (92880415611097104620094635*word[{x, y, x, y, y, x, x, x, x, x, x, y}])/
   6725117145037588720334208 - (1122181683717528792824257213*
    word[{x, y, x, y, y, x, x, x, x, x, y, x}])/53800937160300709762673664 + 
  (98522550070400898758651867*word[{x, y, x, y, y, x, x, x, x, x, y, y}])/
   23911527626800315450077184 + (270456878536009579400005801*
    word[{x, y, x, y, y, x, x, x, x, y, x, x}])/5663256543189548396070912 - 
  (1488460011700381152044623303*word[{x, y, x, y, y, x, x, x, x, y, x, y}])/
   107601874320601419525347328 - (752428527746547059141126969*
    word[{x, y, x, y, y, x, x, x, x, y, y, x}])/107601874320601419525347328 + 
  (736441834237467735004785235*word[{x, y, x, y, y, x, x, x, x, y, y, y}])/
   107601874320601419525347328 - (590285559069192737759067551*
    word[{x, y, x, y, y, x, x, x, y, x, x, x}])/26900468580150354881336832 + 
  (1720888550286633468192867269*word[{x, y, x, y, y, x, x, x, y, x, x, y}])/
   215203748641202839050694656 - (745166543206599487003286701*
    word[{x, y, x, y, y, x, x, x, y, x, y, x}])/26900468580150354881336832 - 
  (855318025320053568067938479*word[{x, y, x, y, y, x, x, x, y, x, y, y}])/
   215203748641202839050694656 - 
  (18884240046369409461324433*word[{x, y, x, y, y, x, x, x, y, y, x, x}])/
   71734582880400946350231552 + (580403535050165837251861057*
    word[{x, y, x, y, y, x, x, x, y, y, x, y}])/53800937160300709762673664 + 
  (495761004407735184052933421*word[{x, y, x, y, y, x, x, x, y, y, y, x}])/
   53800937160300709762673664 + (46718638016745711754930403*
    word[{x, y, x, y, y, x, x, x, y, y, y, y}])/12659044037717814061805568 + 
  (987768968456439575958235447*word[{x, y, x, y, y, x, x, y, x, x, x, x}])/
   107601874320601419525347328 - 
  (68523091415409489793791533*word[{x, y, x, y, y, x, x, y, x, x, x, y}])/
   6725117145037588720334208 + (2859694052532370860668810299*
    word[{x, y, x, y, y, x, x, y, x, x, y, x}])/107601874320601419525347328 - 
  (2864591142829890331110169*word[{x, y, x, y, y, x, x, y, x, x, y, y}])/
   1086887619400014338639872 - (1429672543264927386022615169*
    word[{x, y, x, y, y, x, x, y, x, y, x, x}])/107601874320601419525347328 + 
  (109874461653092329370200993*word[{x, y, x, y, y, x, x, y, x, y, x, y}])/
   11955763813400157725038592 - (22730761532163866084472235*
    word[{x, y, x, y, y, x, x, y, x, y, y, x}])/215203748641202839050694656 - 
  (366350411477866901166696491*word[{x, y, x, y, y, x, x, y, x, y, y, y}])/
   23911527626800315450077184 + (2091970778006166727078142663*
    word[{x, y, x, y, y, x, x, y, y, x, x, x}])/215203748641202839050694656 + 
  (23770084458711193261580213*word[{x, y, x, y, y, x, x, y, y, x, x, y}])/
   23911527626800315450077184 - 
  (3840404263393783*word[{x, y, x, y, y, x, x, y, y, x, y, x}])/
   246249429700608 + (323457791227027111388417199*
    word[{x, y, x, y, y, x, x, y, y, x, y, y}])/23911527626800315450077184 + 
  (513523726099432295079265897*word[{x, y, x, y, y, x, x, y, y, y, x, x}])/
   215203748641202839050694656 - (640886275216335766417006037*
    word[{x, y, x, y, y, x, x, y, y, y, x, y}])/71734582880400946350231552 + 
  (14287705089223270021425079*word[{x, y, x, y, y, x, x, y, y, y, y, x}])/
   2241705715012529573444736 - (730923553325377818448511*
    word[{x, y, x, y, y, x, x, y, y, y, y, y}])/107601874320601419525347328 + 
  (173365453225529167962779835*word[{x, y, x, y, y, x, y, x, x, x, x, x}])/
   5977881906700078862519296 - (375746477038246237492205005*
    word[{x, y, x, y, y, x, y, x, x, x, x, y}])/53800937160300709762673664 - 
  (6417574487563931247238188817*word[{x, y, x, y, y, x, y, x, x, x, y, x}])/
   107601874320601419525347328 + (393126842125460866604903083*
    word[{x, y, x, y, y, x, y, x, x, x, y, y}])/19563977149200258095517696 - 
  (604326129517521923197151743*word[{x, y, x, y, y, x, y, x, x, y, x, x}])/
   71734582880400946350231552 + 
  (14422461276575*word[{x, y, x, y, y, x, y, x, x, y, x, y}])/1710065484032 + 
  (2185657087885792822183528729*word[{x, y, x, y, y, x, y, x, x, y, y, x}])/
   71734582880400946350231552 - (408802340657794924960126537*
    word[{x, y, x, y, y, x, y, x, x, y, y, y}])/71734582880400946350231552 - 
  (48309265142055541988805187*word[{x, y, x, y, y, x, y, x, y, x, x, x}])/
   703280224317656336766976 - (9564702146726313036619371*
    word[{x, y, x, y, y, x, y, x, y, x, x, y}])/1086887619400014338639872 + 
  (1121093639331817035751233503*word[{x, y, x, y, y, x, y, x, y, x, y, x}])/
   11955763813400157725038592 - (22833821397253571227992231*
    word[{x, y, x, y, y, x, y, x, y, x, y, y}])/543443809700007169319936 + 
  (1267989420227776509326209379*word[{x, y, x, y, y, x, y, x, y, y, x, x}])/
   53800937160300709762673664 + 
  (57688830064265*word[{x, y, x, y, y, x, y, x, y, y, x, y}])/
   13680523872256 - (7103541371111091984164803439*
    word[{x, y, x, y, y, x, y, x, y, y, y, x}])/107601874320601419525347328 + 
  (808155966382693397798221427*word[{x, y, x, y, y, x, y, x, y, y, y, y}])/
   53800937160300709762673664 - (452318928881694226983436067*
    word[{x, y, x, y, y, x, y, y, x, x, x, x}])/53800937160300709762673664 + 
  (55659977714191658310467061*word[{x, y, x, y, y, x, y, y, x, x, x, y}])/
   2988940953350039431259648 + (95548720644902735351104729*
    word[{x, y, x, y, y, x, y, y, x, x, y, x}])/35867291440200473175115776 - 
  (35980276742109941938051057*word[{x, y, x, y, y, x, y, y, x, x, y, y}])/
   11955763813400157725038592 + (4734768566707011419869589149*
    word[{x, y, x, y, y, x, y, y, x, y, x, x}])/215203748641202839050694656 - 
  (174144182657496929012319031*word[{x, y, x, y, y, x, y, y, x, y, x, y}])/
   11955763813400157725038592 - (60452365712125818879761441*
    word[{x, y, x, y, y, x, y, y, x, y, y, x}])/17933645720100236587557888 + 
  (173902237466635336823161271*word[{x, y, x, y, y, x, y, y, x, y, y, y}])/
   13450234290075177440668416 + (6439543718979354665384000873*
    word[{x, y, x, y, y, x, y, y, y, x, x, x}])/215203748641202839050694656 - 
  (34518649911528553364794077*word[{x, y, x, y, y, x, y, y, y, x, x, y}])/
   11955763813400157725038592 - (7136025211033962896897318557*
    word[{x, y, x, y, y, x, y, y, y, x, y, x}])/107601874320601419525347328 + 
  (179157989002350627936516341*word[{x, y, x, y, y, x, y, y, y, x, y, y}])/
   13450234290075177440668416 - (1043433366730596387123141257*
    word[{x, y, x, y, y, x, y, y, y, y, x, x}])/107601874320601419525347328 + 
  (156310414967192100911253959*word[{x, y, x, y, y, x, y, y, y, y, x, y}])/
   8966822860050118293778944 + (92459619231516925617967283*
    word[{x, y, x, y, y, x, y, y, y, y, y, x}])/3362558572518794360167104 - 
  (9963623567338294437003271*word[{x, y, x, y, y, x, y, y, y, y, y, y}])/
   2241705715012529573444736 - (77670084358048555097161645*
    word[{x, y, x, y, y, y, x, x, x, x, x, x}])/2831628271594774198035456 - 
  (66227757338909972734004445*word[{x, y, x, y, y, y, x, x, x, x, x, y}])/
   11955763813400157725038592 + (6116377645662017712496626241*
    word[{x, y, x, y, y, y, x, x, x, x, y, x}])/107601874320601419525347328 - 
  (4921814758258268095218618323*word[{x, y, x, y, y, y, x, x, x, x, y, y}])/
   215203748641202839050694656 - (4838267674075825461322160891*
    word[{x, y, x, y, y, y, x, x, x, y, x, x}])/215203748641202839050694656 + 
  (224271158911003159783041713*word[{x, y, x, y, y, y, x, x, x, y, x, y}])/
   26900468580150354881336832 - (1806241094071876633380010121*
    word[{x, y, x, y, y, y, x, x, x, y, y, x}])/107601874320601419525347328 + 
  (1140166053083602984019623*word[{x, y, x, y, y, y, x, x, x, y, y, y}])/
   5663256543189548396070912 + (94589720444881886709587963*
    word[{x, y, x, y, y, y, x, x, y, x, x, x}])/1582380504714726757725696 - 
  (52297868954768930770043015*word[{x, y, x, y, y, y, x, x, y, x, x, y}])/
   8966822860050118293778944 - (2399385496834857069691298341*
    word[{x, y, x, y, y, y, x, x, y, x, y, x}])/53800937160300709762673664 + 
  (9292764959860318439498584729*word[{x, y, x, y, y, y, x, x, y, x, y, y}])/
   215203748641202839050694656 - (777786449388958758656671231*
    word[{x, y, x, y, y, y, x, x, y, y, x, x}])/35867291440200473175115776 - 
  (1919617279089091379175471139*word[{x, y, x, y, y, y, x, x, y, y, x, y}])/
   215203748641202839050694656 + (1066995170658240390458272793*
    word[{x, y, x, y, y, y, x, x, y, y, y, x}])/26900468580150354881336832 - 
  (814581769601317051538414027*word[{x, y, x, y, y, y, x, x, y, y, y, y}])/
   35867291440200473175115776 + (1919762765488334214323046211*
    word[{x, y, x, y, y, y, x, y, x, x, x, x}])/215203748641202839050694656 - 
  (487221934475772599017545*word[{x, y, x, y, y, y, x, y, x, x, x, y}])/
   351640112158828168383488 - (760810816833762634461064105*
    word[{x, y, x, y, y, y, x, y, x, x, y, x}])/19563977149200258095517696 + 
  (1030482953407863863985038893*word[{x, y, x, y, y, y, x, y, x, x, y, y}])/
   215203748641202839050694656 + 
  (2535729565372658523367331*word[{x, y, x, y, y, y, x, y, x, y, x, x}])/
   2988940953350039431259648 - (17725556825548663591593427*
    word[{x, y, x, y, y, y, x, y, x, y, x, y}])/11955763813400157725038592 + 
  (60777208044336676105414651*word[{x, y, x, y, y, y, x, y, x, y, y, x}])/
   6725117145037588720334208 + (127009039086271702188999637*
    word[{x, y, x, y, y, y, x, y, x, y, y, y}])/13450234290075177440668416 - 
  (392215936526343410828887739*word[{x, y, x, y, y, y, x, y, y, x, x, x}])/
   9781988574600129047758848 + (47453406337867062790034117*
    word[{x, y, x, y, y, y, x, y, y, x, x, y}])/17933645720100236587557888 + 
  (17262259196910959473494618859*word[{x, y, x, y, y, y, x, y, y, x, y, x}])/
   215203748641202839050694656 - (238338734219980164200230721*
    word[{x, y, x, y, y, y, x, y, y, x, y, y}])/6725117145037588720334208 + 
  (152862741419959538106889477*word[{x, y, x, y, y, y, x, y, y, y, x, x}])/
   23911527626800315450077184 - (2540987035670398721898925*
    word[{x, y, x, y, y, y, x, y, y, y, x, y}])/6725117145037588720334208 - 
  (3493717362084197952913184447*word[{x, y, x, y, y, y, x, y, y, y, y, x}])/
   107601874320601419525347328 + 
  (1540905019498891761420537*word[{x, y, x, y, y, y, x, y, y, y, y, y}])/
   1494470476675019715629824 + (187334104305158917112099827*
    word[{x, y, x, y, y, y, y, x, x, x, x, x}])/12659044037717814061805568 + 
  (29806888752232538873170117*word[{x, y, x, y, y, y, y, x, x, x, x, y}])/
   2988940953350039431259648 - (4055394249946904443715833943*
    word[{x, y, x, y, y, y, y, x, x, x, y, x}])/215203748641202839050694656 + 
  (315609790015983990209238017*word[{x, y, x, y, y, y, y, x, x, x, y, y}])/
   19563977149200258095517696 + (1268330193630261505628870881*
    word[{x, y, x, y, y, y, y, x, x, y, x, x}])/107601874320601419525347328 - 
  (1488460011700381152044623303*word[{x, y, x, y, y, y, y, x, x, y, x, y}])/
   107601874320601419525347328 + (112324139103758417960762005*
    word[{x, y, x, y, y, y, y, x, x, y, y, x}])/23911527626800315450077184 - 
  (27462519534984265573655373*word[{x, y, x, y, y, y, y, x, x, y, y, y}])/
   11955763813400157725038592 - (14857184625044785255915515*
    word[{x, y, x, y, y, y, y, x, y, x, x, x}])/2988940953350039431259648 + 
  (105565741541040221801873099*word[{x, y, x, y, y, y, y, x, y, x, x, y}])/
   9781988574600129047758848 - (340983530990170509999821473*
    word[{x, y, x, y, y, y, y, x, y, x, y, x}])/11955763813400157725038592 - 
  (60169203733891117804020863*word[{x, y, x, y, y, y, y, x, y, x, y, y}])/
   4890994287300064523879424 + (58588975734825445550300941*
    word[{x, y, x, y, y, y, y, x, y, y, x, x}])/3362558572518794360167104 + 
  (77386448755567143002345923*word[{x, y, x, y, y, y, y, x, y, y, x, y}])/
   8966822860050118293778944 - (582421779648703110464620721*
    word[{x, y, x, y, y, y, y, x, y, y, y, x}])/53800937160300709762673664 + 
  (33406362559236230376333017*word[{x, y, x, y, y, y, y, x, y, y, y, y}])/
   1120852857506264786722368 - (6844955529864703649915163*
    word[{x, y, x, y, y, y, y, y, x, x, x, x}])/543443809700007169319936 - 
  (1800519330029119257170047*word[{x, y, x, y, y, y, y, y, x, x, x, y}])/
   149033066926040747265024 + (209352189689504372394049021*
    word[{x, y, x, y, y, y, y, y, x, x, y, x}])/5977881906700078862519296 - 
  (1166556234116261015991856091*word[{x, y, x, y, y, y, y, y, x, x, y, y}])/
   107601874320601419525347328 - 
  (25585056343489820562376235*word[{x, y, x, y, y, y, y, y, x, y, x, x}])/
   1406560448635312673533952 + (67659347611628393105570869*
    word[{x, y, x, y, y, y, y, y, x, y, x, y}])/5977881906700078862519296 - 
  (21712729349907867772690565*word[{x, y, x, y, y, y, y, y, x, y, y, x}])/
   107601874320601419525347328 - (101490801869601062684337115*
    word[{x, y, x, y, y, y, y, y, x, y, y, y}])/4483411430025059146889472 + 
  (4634902482399993730469261153*word[{x, y, x, y, y, y, y, y, y, x, x, x}])/
   215203748641202839050694656 + 
  (5722796278180117975915163*word[{x, y, x, y, y, y, y, y, y, x, x, y}])/
   26900468580150354881336832 - 
  (284757131226115*word[{x, y, x, y, y, y, y, y, y, x, y, x}])/
   15390589356288 + (286683163610432458729614037*
    word[{x, y, x, y, y, y, y, y, y, x, y, y}])/8966822860050118293778944 - 
  (116498359284183441475671847*word[{x, y, x, y, y, y, y, y, y, y, x, x}])/
   13450234290075177440668416 - (5959890715132890667227453*
    word[{x, y, x, y, y, y, y, y, y, y, x, y}])/373617619168754928907456 + 
  (171879181041209399279346859*word[{x, y, x, y, y, y, y, y, y, y, y, x}])/
   8966822860050118293778944 - (23022987899848423701848483*
    word[{x, y, x, y, y, y, y, y, y, y, y, y}])/2241705715012529573444736 + 
  (23725173248242098951318877*word[{x, y, y, x, x, x, x, x, x, x, x, x}])/
   2241705715012529573444736 + (4191235038991796825848861*
    word[{x, y, y, x, x, x, x, x, x, x, x, y}])/1494470476675019715629824 - 
  (2983653546197990899600271*word[{x, y, y, x, x, x, x, x, x, x, y, x}])/
   235969022632897849836288 + (31474652454014609945612761*
    word[{x, y, y, x, x, x, x, x, x, x, y, y}])/4483411430025059146889472 - 
  (2087130304570857063629125*word[{x, y, y, x, x, x, x, x, x, y, x, x}])/
   2241705715012529573444736 + (5722796278180117975915163*
    word[{x, y, y, x, x, x, x, x, x, y, x, y}])/26900468580150354881336832 + 
  (12118160755385*word[{x, y, y, x, x, x, x, x, x, y, y, x}])/3847647339072 - 
  (1444019754864251884938845*word[{x, y, y, x, x, x, x, x, x, y, y, y}])/
   471938045265795699672576 - (25165476763039139333279401*
    word[{x, y, y, x, x, x, x, x, y, x, x, x}])/1494470476675019715629824 - 
  (67048359173276723780375653*word[{x, y, y, x, x, x, x, x, y, x, x, y}])/
   11955763813400157725038592 + (1092383782832934576354117191*
    word[{x, y, y, x, x, x, x, x, y, x, y, x}])/53800937160300709762673664 - 
  (638500857179620320936657329*word[{x, y, y, x, x, x, x, x, y, x, y, y}])/
   71734582880400946350231552 + (1741489582136817715219700725*
    word[{x, y, y, x, x, x, x, x, y, y, x, x}])/107601874320601419525347328 + 
  (637187616948239935753904315*word[{x, y, y, x, x, x, x, x, y, y, x, y}])/
   215203748641202839050694656 - (2252777822881156038878419171*
    word[{x, y, y, x, x, x, x, x, y, y, y, x}])/107601874320601419525347328 + 
  (582663438073760068914573683*word[{x, y, y, x, x, x, x, x, y, y, y, y}])/
   71734582880400946350231552 + (5315461595492493397705807*
    word[{x, y, y, x, x, x, x, y, x, x, x, x}])/186808809584377464453728 + 
  (812329873682464419415032575*word[{x, y, y, x, x, x, x, y, x, x, x, y}])/
   107601874320601419525347328 - (3308847960122893775058592685*
    word[{x, y, y, x, x, x, x, y, x, x, y, x}])/107601874320601419525347328 + 
  (1485733155695114470062869023*word[{x, y, y, x, x, x, x, y, x, x, y, y}])/
   215203748641202839050694656 - (1756221293447916023913823621*
    word[{x, y, y, x, x, x, x, y, x, y, x, x}])/53800937160300709762673664 + 
  (45770777207954466452640833*word[{x, y, y, x, x, x, x, y, x, y, x, y}])/
   17933645720100236587557888 + (133733586427691419931212943*
    word[{x, y, y, x, x, x, x, y, x, y, y, x}])/3260662858200043015919616 - 
  (103927652301801812224544087*word[{x, y, y, x, x, x, x, y, x, y, y, y}])/
   12659044037717814061805568 - (741551033801477779984763377*
    word[{x, y, y, x, x, x, x, y, y, x, x, x}])/107601874320601419525347328 - 
  (3704455965591383491522193*word[{x, y, y, x, x, x, x, y, y, x, x, y}])/
   11955763813400157725038592 + (203151878609276693591534891*
    word[{x, y, y, x, x, x, x, y, y, x, y, x}])/35867291440200473175115776 - 
  (2311157797975406621214769*word[{x, y, y, x, x, x, x, y, y, x, y, y}])/
   2988940953350039431259648 + (251656370531123194214842369*
    word[{x, y, y, x, x, x, x, y, y, y, x, x}])/19563977149200258095517696 - 
  (390764590079024126209523069*word[{x, y, y, x, x, x, x, y, y, y, x, y}])/
   215203748641202839050694656 - (1017087112143861726346434419*
    word[{x, y, y, x, x, x, x, y, y, y, y, x}])/71734582880400946350231552 + 
  (117817464727722709930092569*word[{x, y, y, x, x, x, x, y, y, y, y, y}])/
   71734582880400946350231552 - (10055584707596934203568913*
    word[{x, y, y, x, x, x, y, x, x, x, x, x}])/135860952425001792329984 - 
  (1555107892311326934910238095*word[{x, y, y, x, x, x, y, x, x, x, x, y}])/
   107601874320601419525347328 + (2285794833508109799505184791*
    word[{x, y, y, x, x, x, y, x, x, x, y, x}])/26900468580150354881336832 - 
  (387195281108051872402935617*word[{x, y, y, x, x, x, y, x, x, x, y, y}])/
   11326513086379096792141824 + (11401051846288364164282561*
    word[{x, y, y, x, x, x, y, x, x, y, x, x}])/353953533949346774754432 - 
  (34518649911528553364794077*word[{x, y, y, x, x, x, y, x, x, y, x, y}])/
   11955763813400157725038592 - (719808986469687113986115017*
    word[{x, y, y, x, x, x, y, x, x, y, y, x}])/9781988574600129047758848 + 
  (285138233562959306500254431*word[{x, y, y, x, x, x, y, x, x, y, y, y}])/
   13450234290075177440668416 + (44665226750089834261109743*
    word[{x, y, y, x, x, x, y, x, y, x, x, x}])/707907067898693549508864 + 
  (1854121767522005575799935*word[{x, y, y, x, x, x, y, x, y, x, x, y}])/
   560426428753132393361184 - (1349424584627070187686640975*
    word[{x, y, y, x, x, x, y, x, y, x, y, x}])/26900468580150354881336832 + 
  (2115923041903854307301645225*word[{x, y, y, x, x, x, y, x, y, x, y, y}])/
   71734582880400946350231552 - (618135850218995711207019205*
    word[{x, y, y, x, x, x, y, x, y, y, x, x}])/11326513086379096792141824 - 
  (140260058252836521099777429*word[{x, y, y, x, x, x, y, x, y, y, x, y}])/
   23911527626800315450077184 + (399743881099456643844974657*
    word[{x, y, y, x, x, x, y, x, y, y, y, x}])/5663256543189548396070912 - 
  (2679189403817388097384266083*word[{x, y, y, x, x, x, y, x, y, y, y, y}])/
   107601874320601419525347328 + (935556058668522261908069641*
    word[{x, y, y, x, x, x, y, y, x, x, x, x}])/35867291440200473175115776 + 
  (457225111813186927541329345*word[{x, y, y, x, x, x, y, y, x, x, x, y}])/
   215203748641202839050694656 - (8138093748094719220833934489*
    word[{x, y, y, x, x, x, y, y, x, x, y, x}])/215203748641202839050694656 + 
  (4172222922419777639007735085*word[{x, y, y, x, x, x, y, y, x, x, y, y}])/
   215203748641202839050694656 + (547050022860187828634752873*
    word[{x, y, y, x, x, x, y, y, x, y, x, x}])/215203748641202839050694656 + 
  (203924597462041158072724613*word[{x, y, y, x, x, x, y, y, x, y, x, y}])/
   71734582880400946350231552 + (690746548460225310426654991*
    word[{x, y, y, x, x, x, y, y, x, y, y, x}])/35867291440200473175115776 - 
  (995920371711748279621227155*word[{x, y, y, x, x, x, y, y, x, y, y, y}])/
   107601874320601419525347328 - (106342452499480722027002993*
    word[{x, y, y, x, x, x, y, y, y, x, x, x}])/2289401581289391904794624 - 
  (152941693401194794329933079*word[{x, y, y, x, x, x, y, y, y, x, x, y}])/
   35867291440200473175115776 + (1457334168893821647924997517*
    word[{x, y, y, x, x, x, y, y, y, x, y, x}])/35867291440200473175115776 - 
  (108547653426918177460846615*word[{x, y, y, x, x, x, y, y, y, x, y, y}])/
   4219681345905938020601856 + (5846244328634186791670525647*
    word[{x, y, y, x, x, x, y, y, y, y, x, x}])/215203748641202839050694656 + 
  (939019873980967752263559311*word[{x, y, y, x, x, x, y, y, y, y, x, y}])/
   215203748641202839050694656 - (168081780291546225113500771*
    word[{x, y, y, x, x, x, y, y, y, y, y, x}])/3775504362126365597380608 + 
  (59276113831720737610875967*word[{x, y, y, x, x, x, y, y, y, y, y, y}])/
   3260662858200043015919616 + (594327814085378745301453495*
    word[{x, y, y, x, x, y, x, x, x, x, x, x}])/8966822860050118293778944 + 
  (106571579817116645337814201*word[{x, y, y, x, x, y, x, x, x, x, x, y}])/
   11955763813400157725038592 - (716236554184240655606838595*
    word[{x, y, y, x, x, y, x, x, x, x, y, x}])/9781988574600129047758848 + 
  (23340028047875667782079765*word[{x, y, y, x, x, y, x, x, x, x, y, y}])/
   703280224317656336766976 - (53770618236756093345768823*
    word[{x, y, y, x, x, y, x, x, x, y, x, x}])/1582380504714726757725696 + 
  (47453406337867062790034117*word[{x, y, y, x, x, y, x, x, x, y, x, y}])/
   17933645720100236587557888 + (708361432412104404090244477*
    word[{x, y, y, x, x, y, x, x, x, y, y, x}])/9781988574600129047758848 - 
  (22448830258812991194074039*word[{x, y, y, x, x, y, x, x, x, y, y, y}])/
   1120852857506264786722368 - (51820634200948321194336775*
    word[{x, y, y, x, x, y, x, x, y, x, x, x}])/1582380504714726757725696 - 
  (25554303362023*word[{x, y, y, x, x, y, x, x, y, x, x, y}])/
   27361047744512 + (277086440159639213942024203*
    word[{x, y, y, x, x, y, x, x, y, x, y, x}])/11955763813400157725038592 - 
  (662655332415364457101455895*word[{x, y, y, x, x, y, x, x, y, x, y, y}])/
   23911527626800315450077184 + (2328495624206768014707689645*
    word[{x, y, y, x, x, y, x, x, y, y, x, x}])/71734582880400946350231552 + 
  (398922103691511616263714365*word[{x, y, y, x, x, y, x, x, y, y, x, y}])/
   71734582880400946350231552 - (5237472449743901024186580583*
    word[{x, y, y, x, x, y, x, x, y, y, y, x}])/107601874320601419525347328 + 
  (506946085069074979791016817*word[{x, y, y, x, x, y, x, x, y, y, y, y}])/
   23911527626800315450077184 - (254136101462343010074054335*
    word[{x, y, y, x, x, y, x, y, x, x, x, x}])/3164761009429453515451392 - 
  (4420918786138357117776361*word[{x, y, y, x, x, y, x, y, x, x, x, y}])/
   5977881906700078862519296 + (189937493047901510483681803*
    word[{x, y, y, x, x, y, x, y, x, x, y, x}])/2109840672952969010300928 - 
  (18468456680874247673757253*word[{x, y, y, x, x, y, x, y, x, x, y, y}])/
   508755906953198201065472 + (260695657141062317386776569*
    word[{x, y, y, x, x, y, x, y, x, y, x, x}])/5977881906700078862519296 - 
  (5214492300693841746344451*word[{x, y, y, x, x, y, x, y, x, y, x, y}])/
   703280224317656336766976 - (30123749037668708427321939*
    word[{x, y, y, x, x, y, x, y, x, y, y, x}])/373617619168754928907456 + 
  (5298732852970424101084381889*word[{x, y, y, x, x, y, x, y, x, y, y, y}])/
   215203748641202839050694656 + (18045123987675474121210004821*
    word[{x, y, y, x, x, y, x, y, y, x, x, x}])/215203748641202839050694656 + 
  (85484895369708876057377931*word[{x, y, y, x, x, y, x, y, y, x, x, y}])/
   11955763813400157725038592 - (79265364622391577287421217*
    word[{x, y, y, x, x, y, x, y, y, x, y, x}])/1054920336476484505150464 + 
  (9336202036381581060858609263*word[{x, y, y, x, x, y, x, y, y, x, y, y}])/
   215203748641202839050694656 - (12352262275008988006834019543*
    word[{x, y, y, x, x, y, x, y, y, y, x, x}])/215203748641202839050694656 - 
  (69670953326631140619600769*word[{x, y, y, x, x, y, x, y, y, y, x, y}])/
   107601874320601419525347328 + (10011640448285734834535245589*
    word[{x, y, y, x, x, y, x, y, y, y, y, x}])/107601874320601419525347328 - 
  (196390929069653405732238727*word[{x, y, y, x, x, y, x, y, y, y, y, y}])/
   6329522018858907030902784 + (577979208509152664165682469*
    word[{x, y, y, x, x, y, y, x, x, x, x, x}])/107601874320601419525347328 + 
  (98454522312304098562175485*word[{x, y, y, x, x, y, y, x, x, x, x, y}])/
   71734582880400946350231552 - (1203215425232732984272833763*
    word[{x, y, y, x, x, y, y, x, x, x, y, x}])/215203748641202839050694656 - 
  (9974841707408213542694335*word[{x, y, y, x, x, y, y, x, x, x, y, y}])/
   6521325716400086031839232 + (74112280611433756222038103*
    word[{x, y, y, x, x, y, y, x, x, y, x, x}])/71734582880400946350231552 + 
  (23770084458711193261580213*word[{x, y, y, x, x, y, y, x, x, y, x, y}])/
   23911527626800315450077184 - 
  (81055*word[{x, y, y, x, x, y, y, x, x, y, y, x}])/707584 + 
  (20436851036360286325225049*word[{x, y, y, x, x, y, y, x, x, y, y, y}])/
   71734582880400946350231552 - (6169968802735782719533958851*
    word[{x, y, y, x, x, y, y, x, y, x, x, x}])/215203748641202839050694656 - 
  (56581978774146583740022515*word[{x, y, y, x, x, y, y, x, y, x, x, y}])/
   11955763813400157725038592 + (1988792915344071556611259151*
    word[{x, y, y, x, x, y, y, x, y, x, y, x}])/71734582880400946350231552 - 
  (42090137852754342081370525*word[{x, y, y, x, x, y, y, x, y, x, y, y}])/
   11955763813400157725038592 + 
  (407617360612054816314985*word[{x, y, y, x, x, y, y, x, y, y, x, x}])/
   21977507009926760523968 - (6111552322846550034633*
    word[{x, y, y, x, x, y, y, x, y, y, x, y}])/8651059199276525126656 - 
  (15520234392982536096272395*word[{x, y, y, x, x, y, y, x, y, y, y, x}])/
   527460168238242252575232 + (28319449179322693074752623*
    word[{x, y, y, x, x, y, y, x, y, y, y, y}])/17933645720100236587557888 + 
  (871892856453995794286058347*word[{x, y, y, x, x, y, y, y, x, x, x, x}])/
   26900468580150354881336832 + (121374137439734868542039501*
    word[{x, y, y, x, x, y, y, y, x, x, x, y}])/215203748641202839050694656 - 
  (322165639411068105528789299*word[{x, y, y, x, x, y, y, y, x, x, y, x}])/
   9781988574600129047758848 + (1457855478025845798396363391*
    word[{x, y, y, x, x, y, y, y, x, x, y, y}])/107601874320601419525347328 - 
  (1892231911721312564036610607*word[{x, y, y, x, x, y, y, y, x, y, x, x}])/
   71734582880400946350231552 + (4801319326920634459871723*
    word[{x, y, y, x, x, y, y, y, x, y, x, y}])/2109840672952969010300928 + 
  (49660751983606896667127965*word[{x, y, y, x, x, y, y, y, x, y, y, x}])/
   1144700790644695952397312 - (219599248107192878757606835*
    word[{x, y, y, x, x, y, y, y, x, y, y, y}])/26900468580150354881336832 - 
  (8845597778927511331531595*word[{x, y, y, x, x, y, y, y, y, x, x, x}])/
   543443809700007169319936 - (3704455965591383491522193*
    word[{x, y, y, x, x, y, y, y, y, x, x, y}])/11955763813400157725038592 + 
  (51774521175697913340685589*word[{x, y, y, x, x, y, y, y, y, x, y, x}])/
   4219681345905938020601856 - (76228775961443914394755151*
    word[{x, y, y, x, x, y, y, y, y, x, y, y}])/5977881906700078862519296 + 
  (3290160508057808372797451171*word[{x, y, y, x, x, y, y, y, y, y, x, x}])/
   215203748641202839050694656 - 
  (37622838666401589811056481*word[{x, y, y, x, x, y, y, y, y, y, x, y}])/
   107601874320601419525347328 - (831947052794395519793798477*
    word[{x, y, y, x, x, y, y, y, y, y, y, x}])/35867291440200473175115776 + 
  (39587057722474610140133303*word[{x, y, y, x, x, y, y, y, y, y, y, y}])/
   4483411430025059146889472 - (50892371809868394950357553*
    word[{x, y, y, x, y, x, x, x, x, x, x, x}])/747235238337509857814912 - 
  (8726911443389389138861469*word[{x, y, y, x, y, x, x, x, x, x, x, y}])/
   471938045265795699672576 + (1870314076341799051288517749*
    word[{x, y, y, x, y, x, x, x, x, x, y, x}])/17933645720100236587557888 - 
  (3206193800697673183203271073*word[{x, y, y, x, y, x, x, x, x, x, y, y}])/
   71734582880400946350231552 - (290375839572722513903319061*
    word[{x, y, y, x, y, x, x, x, x, y, x, x}])/8966822860050118293778944 + 
  (105565741541040221801873099*word[{x, y, y, x, y, x, x, x, x, y, x, y}])/
   9781988574600129047758848 - (487605231711173135234538749*
    word[{x, y, y, x, y, x, x, x, x, y, y, x}])/9781988574600129047758848 + 
  (16641897771170233054346633*word[{x, y, y, x, y, x, x, x, x, y, y, y}])/
   1029683007852645162921984 + (1387415096698334932976372197*
    word[{x, y, y, x, y, x, x, x, y, x, x, x}])/13450234290075177440668416 - 
  (637010962612252303605964769*word[{x, y, y, x, y, x, x, x, y, x, x, y}])/
   215203748641202839050694656 - (1816091827741949366939186347*
    word[{x, y, y, x, y, x, x, x, y, x, y, x}])/35867291440200473175115776 + 
  (11246601886870190762009306147*word[{x, y, y, x, y, x, x, x, y, x, y, y}])/
   215203748641202839050694656 - (1262447417705349295685029733*
    word[{x, y, y, x, y, x, x, x, y, y, x, x}])/23911527626800315450077184 - 
  (998118389219756758027775893*word[{x, y, y, x, y, x, x, x, y, y, x, y}])/
   53800937160300709762673664 + (28567559439024412445317571*
    word[{x, y, y, x, y, x, x, x, y, y, y, x}])/381566930214898650799104 - 
  (8177672227470866171838913481*word[{x, y, y, x, y, x, x, x, y, y, y, y}])/
   215203748641202839050694656 + 
  (11787556537386044850681583*word[{x, y, y, x, y, x, x, y, x, x, x, x}])/
   8966822860050118293778944 + (604617129215597703062825449*
    word[{x, y, y, x, y, x, x, y, x, x, x, y}])/215203748641202839050694656 - 
  (9003300572121562581695045045*word[{x, y, y, x, y, x, x, y, x, x, y, x}])/
   215203748641202839050694656 + (1374874197547890586412175955*
    word[{x, y, y, x, y, x, x, y, x, x, y, y}])/71734582880400946350231552 + 
  (3594944521972493235259064381*word[{x, y, y, x, y, x, x, y, x, y, x, x}])/
   107601874320601419525347328 - 
  (93409940914744592301754133*word[{x, y, y, x, y, x, x, y, x, y, x, y}])/
   23911527626800315450077184 - 
  (986197206591755*word[{x, y, y, x, y, x, x, y, x, y, y, x}])/
   123124714850304 + (79356316527979307505277021*
    word[{x, y, y, x, y, x, x, y, x, y, y, y}])/17933645720100236587557888 - 
  (13885794637801632199448601005*word[{x, y, y, x, y, x, x, y, y, x, x, x}])/
   215203748641202839050694656 - 
  (56581978774146583740022515*word[{x, y, y, x, y, x, x, y, y, x, x, y}])/
   11955763813400157725038592 + (7231514125403266168343216737*
    word[{x, y, y, x, y, x, x, y, y, x, y, x}])/107601874320601419525347328 - 
  (324850286353983026932727659*word[{x, y, y, x, y, x, x, y, y, x, y, y}])/
   6725117145037588720334208 + (175880193305979865483610329*
    word[{x, y, y, x, y, x, x, y, y, y, x, x}])/9781988574600129047758848 + 
  (557890617671454584745569009*word[{x, y, y, x, y, x, x, y, y, y, x, y}])/
   53800937160300709762673664 - (11342675733254034157166158129*
    word[{x, y, y, x, y, x, x, y, y, y, y, x}])/215203748641202839050694656 + 
  (2636948756134021897703125187*word[{x, y, y, x, y, x, x, y, y, y, y, y}])/
   107601874320601419525347328 + (1615433906634366915109180795*
    word[{x, y, y, x, y, x, y, x, x, x, x, x}])/17933645720100236587557888 + 
  (1337177839780803022751161079*word[{x, y, y, x, y, x, y, x, x, x, x, y}])/
   107601874320601419525347328 - (11260429671168094576003233409*
    word[{x, y, y, x, y, x, y, x, x, x, y, x}])/107601874320601419525347328 + 
  (117839910334511177606212257*word[{x, y, y, x, y, x, y, x, x, x, y, y}])/
   2173775238800028677279744 - (129766194733126012820128153*
    word[{x, y, y, x, y, x, y, x, x, y, x, x}])/3164761009429453515451392 - 
  (9564702146726313036619371*word[{x, y, y, x, y, x, y, x, x, y, x, y}])/
   1086887619400014338639872 + (6491145425827808398017487993*
    word[{x, y, y, x, y, x, y, x, x, y, y, x}])/71734582880400946350231552 - 
  (633801402761078414967963625*word[{x, y, y, x, y, x, y, x, x, y, y, y}])/
   19563977149200258095517696 - (6696236921275175491458844369*
    word[{x, y, y, x, y, x, y, x, y, x, x, x}])/107601874320601419525347328 + 
  (166506006665354192248769847*word[{x, y, y, x, y, x, y, x, y, x, x, y}])/
   11955763813400157725038592 + (1344746109460533207011457685*
    word[{x, y, y, x, y, x, y, x, y, x, y, x}])/35867291440200473175115776 - 
  (15693303298166189911199415*word[{x, y, y, x, y, x, y, x, y, x, y, y}])/
   373617619168754928907456 + (7656874719321711689950419929*
    word[{x, y, y, x, y, x, y, x, y, y, x, x}])/107601874320601419525347328 + 
  (41332256443057355282717357*word[{x, y, y, x, y, x, y, x, y, y, x, y}])/
   5977881906700078862519296 - (4049869362389486761988802029*
    word[{x, y, y, x, y, x, y, x, y, y, y, x}])/53800937160300709762673664 + 
  (6950217802847882919403849*word[{x, y, y, x, y, x, y, x, y, y, y, y}])/
   157312681755265233224192 - (2631730666635103882281822007*
    word[{x, y, y, x, y, x, y, y, x, x, x, x}])/35867291440200473175115776 - 
  (47950272517034963237576827*word[{x, y, y, x, y, x, y, y, x, x, x, y}])/
   2988940953350039431259648 + (1307755263460825732321887803*
    word[{x, y, y, x, y, x, y, y, x, x, y, x}])/11955763813400157725038592 - 
  (1822573288426185311486732935*word[{x, y, y, x, y, x, y, y, x, x, y, y}])/
   35867291440200473175115776 + (446445006448459057296106639*
    word[{x, y, y, x, y, x, y, y, x, y, x, x}])/107601874320601419525347328 + 
  (17232671225126908494594115*word[{x, y, y, x, y, x, y, y, x, y, x, y}])/
   2988940953350039431259648 - (2574964979927837435797269131*
    word[{x, y, y, x, y, x, y, y, x, y, y, x}])/35867291440200473175115776 + 
  (53951407482272115204238325*word[{x, y, y, x, y, x, y, y, x, y, y, y}])/
   4483411430025059146889472 + (1600337571742497965651668513*
    word[{x, y, y, x, y, x, y, y, y, x, x, x}])/17933645720100236587557888 + 
  (1854121767522005575799935*word[{x, y, y, x, y, x, y, y, y, x, x, y}])/
   560426428753132393361184 - (7939818976216068362192416871*
    word[{x, y, y, x, y, x, y, y, y, x, y, x}])/107601874320601419525347328 + 
  (103292841785488908896773535*word[{x, y, y, x, y, x, y, y, y, x, y, y}])/
   1494470476675019715629824 - (1618764973866504361800966365*
    word[{x, y, y, x, y, x, y, y, y, y, x, x}])/26900468580150354881336832 - 
  (1105293909383828446690283159*word[{x, y, y, x, y, x, y, y, y, y, x, y}])/
   53800937160300709762673664 + (45725142891335567144540167*
    word[{x, y, y, x, y, x, y, y, y, y, y, x}])/471938045265795699672576 - 
  (20310513703201063300027291*word[{x, y, y, x, y, x, y, y, y, y, y, y}])/
   471938045265795699672576 + (89670063656872171788917473*
    word[{x, y, y, x, y, y, x, x, x, x, x, x}])/13450234290075177440668416 + 
  (4512652270588791356640035*word[{x, y, y, x, y, y, x, x, x, x, x, y}])/
   791190252357363378862848 - (105447978513807645888453011*
    word[{x, y, y, x, y, y, x, x, x, x, y, x}])/6329522018858907030902784 + 
  (1249252545977370805877291*word[{x, y, y, x, y, y, x, x, x, x, y, y}])/
   134670681252317170870272 + (94387354817783458094975*
    word[{x, y, y, x, y, y, x, x, x, y, x, x}])/3533955409898890551936 - 
  (52297868954768930770043015*word[{x, y, y, x, y, y, x, x, x, y, x, y}])/
   8966822860050118293778944 - (110253822732107439682179109*
    word[{x, y, y, x, y, y, x, x, x, y, y, x}])/8966822860050118293778944 + 
  (534762909462437106959590811*word[{x, y, y, x, y, y, x, x, x, y, y, y}])/
   215203748641202839050694656 - (1374806357996753631225358091*
    word[{x, y, y, x, y, y, x, x, y, x, x, x}])/35867291440200473175115776 - 
  (22250931229185*word[{x, y, y, x, y, y, x, x, y, x, x, y}])/
   13680523872256 + (282670987609743818692467243*
    word[{x, y, y, x, y, y, x, x, y, x, y, x}])/11955763813400157725038592 - 
  (2259795884896165513476329657*word[{x, y, y, x, y, y, x, x, y, x, y, y}])/
   107601874320601419525347328 + 
  (66489200639130973539996943*word[{x, y, y, x, y, y, x, x, y, y, x, x}])/
   4483411430025059146889472 + (539468077806356980439053363*
    word[{x, y, y, x, y, y, x, x, y, y, x, y}])/71734582880400946350231552 - 
  (612627394415498069175457367*word[{x, y, y, x, y, y, x, x, y, y, y, x}])/
   26900468580150354881336832 + (124710545359361637917369089*
    word[{x, y, y, x, y, y, x, x, y, y, y, y}])/8966822860050118293778944 + 
  (5541660515347362544906724999*word[{x, y, y, x, y, y, x, y, x, x, x, x}])/
   107601874320601419525347328 + (118190861657672343410612485*
    word[{x, y, y, x, y, y, x, y, x, x, x, y}])/71734582880400946350231552 - 
  (363849434643697881177779791*word[{x, y, y, x, y, y, x, y, x, x, y, x}])/
   8966822860050118293778944 + (4001965092436806457736451445*
    word[{x, y, y, x, y, y, x, y, x, x, y, y}])/215203748641202839050694656 - 
  (9055762469393343796997657*word[{x, y, y, x, y, y, x, y, x, y, x, x}])/
   171613834642107527153664 + (166504232522354340617640357*
    word[{x, y, y, x, y, y, x, y, x, y, x, y}])/23911527626800315450077184 + 
  (299432000901369606866665621*word[{x, y, y, x, y, y, x, y, x, y, y, x}])/
   4219681345905938020601856 - (2246129149293861009801865*
    word[{x, y, y, x, y, y, x, y, x, y, y, y}])/101895714318751344247488 - 
  (1367153324723412144781052683*word[{x, y, y, x, y, y, x, y, y, x, x, x}])/
   107601874320601419525347328 - 
  (25554303362023*word[{x, y, y, x, y, y, x, y, y, x, x, y}])/
   27361047744512 + (36907298660452751628100417*
    word[{x, y, y, x, y, y, x, y, y, x, y, x}])/17933645720100236587557888 - 
  (667*word[{x, y, y, x, y, y, x, y, y, x, y, y}])/5528 + 
  (1337427834521152662437927255*word[{x, y, y, x, y, y, x, y, y, y, x, x}])/
   35867291440200473175115776 - 
  (391219171768797687215719*word[{x, y, y, x, y, y, x, y, y, y, x, y}])/
   420319821564849295020888 - (1409745165040931138184816659*
    word[{x, y, y, x, y, y, x, y, y, y, y, x}])/35867291440200473175115776 + 
  (32992583099747857969805171*word[{x, y, y, x, y, y, x, y, y, y, y, y}])/
   2988940953350039431259648 - (3381031865948274400516649641*
    word[{x, y, y, x, y, y, y, x, x, x, x, x}])/53800937160300709762673664 - 
  (3303832941692205135379516265*word[{x, y, y, x, y, y, y, x, x, x, x, y}])/
   215203748641202839050694656 + (4270031872884284379492660137*
    word[{x, y, y, x, y, y, y, x, x, x, y, x}])/53800937160300709762673664 - 
  (770350077227095625268263545*word[{x, y, y, x, y, y, y, x, x, x, y, y}])/
   19563977149200258095517696 + (859829582564992300382838425*
    word[{x, y, y, x, y, y, y, x, x, y, x, x}])/107601874320601419525347328 + 
  (1720888550286633468192867269*word[{x, y, y, x, y, y, y, x, x, y, x, y}])/
   215203748641202839050694656 - (121253223680471758683627035*
    word[{x, y, y, x, y, y, y, x, x, y, y, x}])/2289401581289391904794624 + 
  (7511962797733073449737499*word[{x, y, y, x, y, y, y, x, x, y, y, y}])/
   420319821564849295020888 + (69566152912196779894096637*
    word[{x, y, y, x, y, y, y, x, y, x, x, x}])/1150822185247074005618688 - 
  (637010962612252303605964769*word[{x, y, y, x, y, y, y, x, y, x, x, y}])/
   215203748641202839050694656 - (2357081363734817405918869651*
    word[{x, y, y, x, y, y, y, x, y, x, y, x}])/71734582880400946350231552 + 
  (56243254731956491058340105*word[{x, y, y, x, y, y, y, x, y, x, y, y}])/
   1494470476675019715629824 - (1277787444596834153669544983*
    word[{x, y, y, x, y, y, y, x, y, y, x, x}])/19563977149200258095517696 - 
  (20740811164279814076641767*word[{x, y, y, x, y, y, y, x, y, y, x, y}])/
   1222748571825016130969856 + (1258066140199316245030115*
    word[{x, y, y, x, y, y, y, x, y, y, y, x}])/15983641461764916744704 - 
  (373205601079778071759052477*word[{x, y, y, x, y, y, y, x, y, y, y, y}])/
   8966822860050118293778944 + (506170303091944813622017561*
    word[{x, y, y, x, y, y, y, y, x, x, x, x}])/23911527626800315450077184 + 
  (635895491095625239835581901*word[{x, y, y, x, y, y, y, y, x, x, x, y}])/
   71734582880400946350231552 - (2994797778823193309676824975*
    word[{x, y, y, x, y, y, y, y, x, x, y, x}])/71734582880400946350231552 + 
  (370490903700874588486882343*word[{x, y, y, x, y, y, y, y, x, x, y, y}])/
   17933645720100236587557888 + (1327861347464369101310127299*
    word[{x, y, y, x, y, y, y, y, x, y, x, x}])/53800937160300709762673664 - 
  (1724013444388674844929377*word[{x, y, y, x, y, y, y, y, x, y, x, y}])/
   333132737834679317415936 - 
  (2831265563965*word[{x, y, y, x, y, y, y, y, x, y, y, x}])/5130196452096 + 
  (27477973979167684424996651*word[{x, y, y, x, y, y, y, y, x, y, y, y}])/
   2988940953350039431259648 - (7775831732171273460557161*
    word[{x, y, y, x, y, y, y, y, y, x, x, x}])/149033066926040747265024 - 
  (67048359173276723780375653*word[{x, y, y, x, y, y, y, y, y, x, x, y}])/
   11955763813400157725038592 + (4672010444590805627459343461*
    word[{x, y, y, x, y, y, y, y, y, x, y, x}])/107601874320601419525347328 - 
  (19210511556309*word[{x, y, y, x, y, y, y, y, y, x, y, y}])/427516371008 + 
  (910920451267768264298252131*word[{x, y, y, x, y, y, y, y, y, y, x, x}])/
   35867291440200473175115776 + (139853191187059622061170807*
    word[{x, y, y, x, y, y, y, y, y, y, x, y}])/8966822860050118293778944 - 
  (142420880994309824004856313*word[{x, y, y, x, y, y, y, y, y, y, y, x}])/
   2988940953350039431259648 + (34135716307266685252698313*
    word[{x, y, y, x, y, y, y, y, y, y, y, y}])/1494470476675019715629824 + 
  (196899666319116974294097259*word[{x, y, y, y, x, x, x, x, x, x, x, x}])/
   8966822860050118293778944 + (76723406316583031156462413*
    word[{x, y, y, y, x, x, x, x, x, x, x, y}])/8966822860050118293778944 - 
  (2545816347032067798182844253*word[{x, y, y, y, x, x, x, x, x, x, y, x}])/
   53800937160300709762673664 + (215123053387837309549941345*
    word[{x, y, y, y, x, x, x, x, x, x, y, y}])/11955763813400157725038592 + 
  (52479438328678658488543189*word[{x, y, y, y, x, x, x, x, x, y, x, x}])/
   1222748571825016130969856 - (1800519330029119257170047*
    word[{x, y, y, y, x, x, x, x, x, y, x, y}])/149033066926040747265024 + 
  (1373054948334899925226469951*word[{x, y, y, y, x, x, x, x, x, y, y, x}])/
   107601874320601419525347328 - 
  (23556918416726686441963609*word[{x, y, y, y, x, x, x, x, x, y, y, y}])/
   35867291440200473175115776 - (7652429397499073418146870183*
    word[{x, y, y, y, x, x, x, x, y, x, x, x}])/107601874320601419525347328 + 
  (635895491095625239835581901*word[{x, y, y, y, x, x, x, x, y, x, x, y}])/
   71734582880400946350231552 + (241286245448559936466587499*
    word[{x, y, y, y, x, x, x, x, y, x, y, x}])/17933645720100236587557888 - 
  (553949622706379557020192895*word[{x, y, y, y, x, x, x, x, y, x, y, y}])/
   17933645720100236587557888 + (129542091480795051528072193*
    word[{x, y, y, y, x, x, x, x, y, y, x, x}])/8966822860050118293778944 + 
  (2139531210538456751346625817*word[{x, y, y, y, x, x, x, x, y, y, x, y}])/
   215203748641202839050694656 - 
  (2580710795711987*word[{x, y, y, y, x, x, x, x, y, y, y, x}])/
   123124714850304 + (197284211896230295640088357*
    word[{x, y, y, y, x, x, x, x, y, y, y, y}])/11955763813400157725038592 + 
  (603579635988778795855380283*word[{x, y, y, y, x, x, x, y, x, x, x, x}])/
   53800937160300709762673664 - (2532319703151156559683481*
    word[{x, y, y, y, x, x, x, y, x, x, x, y}])/596132267704162989060096 + 
  (10975580456686922267425122601*word[{x, y, y, y, x, x, x, y, x, x, y, x}])/
   215203748641202839050694656 - (893548602525894468471143821*
    word[{x, y, y, y, x, x, x, y, x, x, y, y}])/215203748641202839050694656 - 
  (27798611363917936377234745*word[{x, y, y, y, x, x, x, y, x, y, x, x}])/
   6329522018858907030902784 + (70672749241591140570847931*
    word[{x, y, y, y, x, x, x, y, x, y, x, y}])/19563977149200258095517696 - 
  (88704256253894719541164393*word[{x, y, y, y, x, x, x, y, x, y, y, x}])/
   4578803162578783809589248 - (118162079130042665558518039*
    word[{x, y, y, y, x, x, x, y, x, y, y, y}])/19563977149200258095517696 + 
  (2326437157816813220266929277*word[{x, y, y, y, x, x, x, y, y, x, x, x}])/
   53800937160300709762673664 + (121374137439734868542039501*
    word[{x, y, y, y, x, x, x, y, y, x, x, y}])/215203748641202839050694656 - 
  (24195201742273349703079471*word[{x, y, y, y, x, x, x, y, y, x, y, x}])/
   414650768094803158093824 + (596604862293555889454568701*
    word[{x, y, y, y, x, x, x, y, y, x, y, y}])/19563977149200258095517696 - 
  (133401222312536197864918993*word[{x, y, y, y, x, x, x, y, y, y, x, x}])/
   9781988574600129047758848 - (49196339625223704152793973*
    word[{x, y, y, y, x, x, x, y, y, y, x, y}])/9781988574600129047758848 + 
  (1609138442286433494828556331*word[{x, y, y, y, x, x, x, y, y, y, y, x}])/
   35867291440200473175115776 - (12782393343882167364524663*
    word[{x, y, y, y, x, x, x, y, y, y, y, y}])/1054920336476484505150464 + 
  (23829068135648480181061759*word[{x, y, y, y, x, x, y, x, x, x, x, x}])/
   107601874320601419525347328 - 
  (13919973928619114680576547*word[{x, y, y, y, x, x, y, x, x, x, x, y}])/
   1582380504714726757725696 - (871501358075033944227797857*
    word[{x, y, y, y, x, x, y, x, x, x, y, x}])/35867291440200473175115776 - 
  (794241188832371755226435027*word[{x, y, y, y, x, x, y, x, x, x, y, y}])/
   107601874320601419525347328 - 
  (49251278298028249920918509*word[{x, y, y, y, x, x, y, x, x, y, x, x}])/
   1887752181063182798690304 + (55659977714191658310467061*
    word[{x, y, y, y, x, x, y, x, x, y, x, y}])/2988940953350039431259648 + 
  (4433516737492492799270515*word[{x, y, y, y, x, x, y, x, x, y, y, x}])/
   155719065586977452279808 - (90375496314099579024260359*
    word[{x, y, y, y, x, x, y, x, x, y, y, y}])/17933645720100236587557888 - 
  (730590876486170330977406339*word[{x, y, y, y, x, x, y, x, y, x, x, x}])/
   26900468580150354881336832 - (47950272517034963237576827*
    word[{x, y, y, y, x, x, y, x, y, x, x, y}])/2988940953350039431259648 + 
  (6556089553959105642020344481*word[{x, y, y, y, x, x, y, x, y, x, y, x}])/
   107601874320601419525347328 - (937925033775392305449570745*
    word[{x, y, y, y, x, x, y, x, y, x, y, y}])/215203748641202839050694656 + 
  (2037424296984948881577564133*word[{x, y, y, y, x, x, y, x, y, y, x, x}])/
   215203748641202839050694656 - (233050539173492038448053477*
    word[{x, y, y, y, x, x, y, x, y, y, x, y}])/35867291440200473175115776 - 
  (673191270406036709523922313*word[{x, y, y, y, x, x, y, x, y, y, y, x}])/
   12659044037717814061805568 - (548620932397030528727959981*
    word[{x, y, y, y, x, x, y, x, y, y, y, y}])/107601874320601419525347328 - 
  (114812127347315852669289703*word[{x, y, y, y, x, x, y, y, x, x, x, x}])/
   71734582880400946350231552 + (175803299986741898767593733*
    word[{x, y, y, y, x, x, y, y, x, x, x, y}])/13450234290075177440668416 - 
  (161974032498379938815878195*word[{x, y, y, y, x, x, y, y, x, x, y, x}])/
   8966822860050118293778944 + 
  (1206717694870933*word[{x, y, y, y, x, x, y, y, x, x, y, y}])/
   246249429700608 + (1478537229750419393195624515*
    word[{x, y, y, y, x, x, y, y, x, y, x, x}])/53800937160300709762673664 - 
  (49998859690060340112616363*word[{x, y, y, y, x, x, y, y, x, y, x, y}])/
   3260662858200043015919616 - (53765392180564292308312775*
    word[{x, y, y, y, x, x, y, y, x, y, y, x}])/215203748641202839050694656 + 
  (512628164603806468628224961*word[{x, y, y, y, x, x, y, y, x, y, y, y}])/
   26900468580150354881336832 - (41449387983663513190078345*
    word[{x, y, y, y, x, x, y, y, y, x, x, x}])/11955763813400157725038592 + 
  (457225111813186927541329345*word[{x, y, y, y, x, x, y, y, y, x, x, y}])/
   215203748641202839050694656 - (2084545177017061612965546233*
    word[{x, y, y, y, x, x, y, y, y, x, y, x}])/215203748641202839050694656 - 
  (266427837074660116356266501*word[{x, y, y, y, x, x, y, y, y, x, y, y}])/
   13450234290075177440668416 - (15635179449165181186419375*
    word[{x, y, y, y, x, x, y, y, y, y, x, x}])/2988940953350039431259648 + 
  (52619824435453770332183645*word[{x, y, y, y, x, x, y, y, y, y, x, y}])/
   3260662858200043015919616 + (42265377810900624192383797*
    word[{x, y, y, y, x, x, y, y, y, y, y, x}])/5977881906700078862519296 + 
  (3780553779936137287287403*word[{x, y, y, y, x, x, y, y, y, y, y, y}])/
   1120852857506264786722368 - (1653060822625469477926647967*
    word[{x, y, y, y, x, y, x, x, x, x, x, x}])/26900468580150354881336832 - 
  (15085248727847268881202179*word[{x, y, y, y, x, y, x, x, x, x, x, y}])/
   19563977149200258095517696 + (1974953267815863924573851519*
    word[{x, y, y, y, x, y, x, x, x, x, y, x}])/23911527626800315450077184 - 
  (4021868207995280140420806469*word[{x, y, y, y, x, y, x, x, x, x, y, y}])/
   107601874320601419525347328 + (1412569114006547869438191089*
    word[{x, y, y, y, x, y, x, x, x, y, x, x}])/53800937160300709762673664 - 
  (487221934475772599017545*word[{x, y, y, y, x, y, x, x, x, y, x, y}])/
   351640112158828168383488 - (29214387294021770328421733*
    word[{x, y, y, y, x, y, x, x, x, y, y, x}])/471938045265795699672576 + 
  (4335307679400863968925888005*word[{x, y, y, y, x, y, x, x, x, y, y, y}])/
   215203748641202839050694656 + (16888860980090784200133831419*
    word[{x, y, y, y, x, y, x, x, y, x, x, x}])/215203748641202839050694656 + 
  (118190861657672343410612485*word[{x, y, y, y, x, y, x, x, y, x, x, y}])/
   71734582880400946350231552 - (745437333390355594537435411*
    word[{x, y, y, y, x, y, x, x, y, x, y, x}])/9781988574600129047758848 + 
  (163015794460452860600686935*word[{x, y, y, y, x, y, x, x, y, x, y, y}])/
   2988940953350039431259648 - (2763408012831422666071936589*
    word[{x, y, y, y, x, y, x, x, y, y, x, x}])/53800937160300709762673664 - 
  (127446578720991931311736733*word[{x, y, y, y, x, y, x, x, y, y, x, y}])/
   53800937160300709762673664 + (1183808772174395847715615561*
    word[{x, y, y, y, x, y, x, x, y, y, y, x}])/12659044037717814061805568 - 
  (4023185530579941070075219895*word[{x, y, y, y, x, y, x, x, y, y, y, y}])/
   107601874320601419525347328 + (5297718561743715371025724169*
    word[{x, y, y, y, x, y, x, y, x, x, x, x}])/107601874320601419525347328 - 
  (116098807881136104382164061*word[{x, y, y, y, x, y, x, y, x, x, x, y}])/
   35867291440200473175115776 - (2691687787798388020105151233*
    word[{x, y, y, y, x, y, x, y, x, x, y, x}])/35867291440200473175115776 + 
  (5077319916235899055601067115*word[{x, y, y, y, x, y, x, y, x, x, y, y}])/
   215203748641202839050694656 - (420461502515296593089662445*
    word[{x, y, y, y, x, y, x, y, x, y, x, x}])/23911527626800315450077184 + 
  (129644780964788860858215175*word[{x, y, y, y, x, y, x, y, x, y, x, y}])/
   35867291440200473175115776 + (4576497064060717797385880819*
    word[{x, y, y, y, x, y, x, y, x, y, y, x}])/107601874320601419525347328 - 
  (86328119341992699368735179*word[{x, y, y, y, x, y, x, y, x, y, y, y}])/
   6725117145037588720334208 - (5951223537103084108641155729*
    word[{x, y, y, y, x, y, x, y, y, x, x, x}])/71734582880400946350231552 - 
  (4420918786138357117776361*word[{x, y, y, y, x, y, x, y, y, x, x, y}])/
   5977881906700078862519296 + (5609923601838160470998543663*
    word[{x, y, y, y, x, y, x, y, y, x, y, x}])/53800937160300709762673664 - 
  (17170890290760262776813961*word[{x, y, y, y, x, y, x, y, y, x, y, y}])/
   373617619168754928907456 + (1241236384344217822454427049*
    word[{x, y, y, y, x, y, x, y, y, y, x, x}])/26900468580150354881336832 - 
  (13221271762301834012046241*word[{x, y, y, y, x, y, x, y, y, y, x, y}])/
   4483411430025059146889472 - (1654077644900957668756475233*
    word[{x, y, y, y, x, y, x, y, y, y, y, x}])/17933645720100236587557888 + 
  (20899697109630308429432821*word[{x, y, y, y, x, y, x, y, y, y, y, y}])/
   747235238337509857814912 + (1396403497887025776315680807*
    word[{x, y, y, y, x, y, y, x, x, x, x, x}])/26900468580150354881336832 + 
  (771941746966434978577919581*word[{x, y, y, y, x, y, y, x, x, x, x, y}])/
   53800937160300709762673664 - (7329157361308839407929542563*
    word[{x, y, y, y, x, y, y, x, x, x, y, x}])/107601874320601419525347328 + 
  (535378062506537830502379445*word[{x, y, y, y, x, y, y, x, x, x, y, y}])/
   13450234290075177440668416 + (476417244936575056291454429*
    word[{x, y, y, y, x, y, y, x, x, y, x, x}])/71734582880400946350231552 - 
  (68523091415409489793791533*word[{x, y, y, y, x, y, y, x, x, y, x, y}])/
   6725117145037588720334208 + (2936361007974264151039760845*
    word[{x, y, y, y, x, y, y, x, x, y, y, x}])/71734582880400946350231552 - 
  (391999940171559429744878051*word[{x, y, y, y, x, y, y, x, x, y, y, y}])/
   26900468580150354881336832 - (769746921144992958220938169*
    word[{x, y, y, y, x, y, y, x, y, x, x, x}])/17933645720100236587557888 + 
  (604617129215597703062825449*word[{x, y, y, y, x, y, y, x, y, x, x, y}])/
   215203748641202839050694656 + 
  (467706843611428578288607*word[{x, y, y, y, x, y, y, x, y, x, y, x}])/
   280213214376566196680592 - (192191776378450531322577005*
    word[{x, y, y, y, x, y, y, x, y, x, y, y}])/4483411430025059146889472 + 
  (403467108762250133234826161*word[{x, y, y, y, x, y, y, x, y, y, x, x}])/
   11955763813400157725038592 + (249007355501876804780236075*
    word[{x, y, y, y, x, y, y, x, y, y, x, y}])/13450234290075177440668416 - 
  (164830560743095*word[{x, y, y, y, x, y, y, x, y, y, y, x}])/
   3847647339072 + (58934422146529883089387739*
    word[{x, y, y, y, x, y, y, x, y, y, y, y}])/1494470476675019715629824 - 
  (243267644619508493583196339*word[{x, y, y, y, x, y, y, y, x, x, x, x}])/
   4890994287300064523879424 - (2532319703151156559683481*
    word[{x, y, y, y, x, y, y, y, x, x, x, y}])/596132267704162989060096 + 
  (235372964467010982691210979*word[{x, y, y, y, x, y, y, y, x, x, y, x}])/
   3164761009429453515451392 - 
  (234292933369879*word[{x, y, y, y, x, y, y, y, x, x, y, y}])/
   7695294678144 + (14190295104411238357986083*
    word[{x, y, y, y, x, y, y, y, x, y, x, x}])/2445497143650032261939712 + 
  (8638221998475023368952323*word[{x, y, y, y, x, y, y, y, x, y, x, y}])/
   2445497143650032261939712 - (31736668046169453897506485*
    word[{x, y, y, y, x, y, y, y, x, y, y, x}])/815165714550010753979904 + 
  (15*word[{x, y, y, y, x, y, y, y, x, y, y, y}])/11056 + 
  (4373796059294269535548091501*word[{x, y, y, y, x, y, y, y, y, x, x, x}])/
   53800937160300709762673664 + (812329873682464419415032575*
    word[{x, y, y, y, x, y, y, y, y, x, x, y}])/107601874320601419525347328 - 
  (1335025523590080586669304413*word[{x, y, y, y, x, y, y, y, y, x, y, x}])/
   17933645720100236587557888 + (561285990044126384793227855*
    word[{x, y, y, y, x, y, y, y, y, x, y, y}])/8966822860050118293778944 - 
  (801256199571417351855259229*word[{x, y, y, y, x, y, y, y, y, y, x, x}])/
   17933645720100236587557888 - 
  (906664494301764646878761*word[{x, y, y, y, x, y, y, y, y, y, x, y}])/
   87910028039707042095872 + (7727990668944426599159235*
    word[{x, y, y, y, x, y, y, y, y, y, y, x}])/87910028039707042095872 - 
  (3141219337128571632816785*word[{x, y, y, y, x, y, y, y, y, y, y, y}])/
   93404404792188732226864 + (19528821369441675321342089*
    word[{x, y, y, y, y, x, x, x, x, x, x, x}])/840639643129698590041776 - 
  (24683418090653926057303121*word[{x, y, y, y, y, x, x, x, x, x, x, y}])/
   23911527626800315450077184 - (1670673333483042636764375363*
    word[{x, y, y, y, y, x, x, x, x, x, y, x}])/71734582880400946350231552 + 
  (421850887808390026594602949*word[{x, y, y, y, y, x, x, x, x, x, y, y}])/
   35867291440200473175115776 - (166337587127904349402307827*
    word[{x, y, y, y, y, x, x, x, x, y, x, x}])/8966822860050118293778944 + 
  (29806888752232538873170117*word[{x, y, y, y, y, x, x, x, x, y, x, y}])/
   2988940953350039431259648 + (1618359839022043225503764887*
    word[{x, y, y, y, y, x, x, x, x, y, y, x}])/71734582880400946350231552 - 
  (156288024310531290185534849*word[{x, y, y, y, y, x, x, x, x, y, y, y}])/
   11955763813400157725038592 - (348755689293562987969596079*
    word[{x, y, y, y, y, x, x, x, y, x, x, x}])/12659044037717814061805568 - 
  (3303832941692205135379516265*word[{x, y, y, y, y, x, x, x, y, x, x, y}])/
   215203748641202839050694656 + (1906517711695894289134677919*
    word[{x, y, y, y, y, x, x, x, y, x, y, x}])/53800937160300709762673664 - 
  (158708657829905332462401857*word[{x, y, y, y, y, x, x, x, y, x, y, y}])/
   19563977149200258095517696 + (2593901132159338794606716945*
    word[{x, y, y, y, y, x, x, x, y, y, x, x}])/107601874320601419525347328 + 
  (7067622971869034793341785*word[{x, y, y, y, y, x, x, x, y, y, x, y}])/
   12659044037717814061805568 - (262730266024570788634689283*
    word[{x, y, y, y, y, x, x, x, y, y, y, x}])/5977881906700078862519296 + 
  (12300263250300187386855057*word[{x, y, y, y, y, x, x, x, y, y, y, y}])/
   1494470476675019715629824 + (69908052717206277479739175*
    word[{x, y, y, y, y, x, x, y, x, x, x, x}])/26900468580150354881336832 + 
  (771941746966434978577919581*word[{x, y, y, y, y, x, x, y, x, x, x, y}])/
   53800937160300709762673664 - (1046907521603411418059778499*
    word[{x, y, y, y, y, x, x, y, x, x, y, x}])/107601874320601419525347328 - 
  (2149539350255972061966804023*word[{x, y, y, y, y, x, x, y, x, x, y, y}])/
   215203748641202839050694656 - (2343042395119234688643469051*
    word[{x, y, y, y, y, x, x, y, x, y, x, x}])/215203748641202839050694656 - 
  (63249163810615949906867177*word[{x, y, y, y, y, x, x, y, x, y, x, y}])/
   8966822860050118293778944 + (2545334930105784975226604033*
    word[{x, y, y, y, y, x, x, y, x, y, y, x}])/107601874320601419525347328 + 
  (1895090256841612450733708495*word[{x, y, y, y, y, x, x, y, x, y, y, y}])/
   107601874320601419525347328 + 
  (93278651291882129809753169*word[{x, y, y, y, y, x, x, y, y, x, x, x}])/
   6521325716400086031839232 + (98454522312304098562175485*
    word[{x, y, y, y, y, x, x, y, y, x, x, y}])/71734582880400946350231552 - 
  (728765896496617053659269373*word[{x, y, y, y, y, x, x, y, y, x, y, x}])/
   71734582880400946350231552 + (39034976229831350839851829*
    word[{x, y, y, y, y, x, x, y, y, x, y, y}])/8966822860050118293778944 - 
  (183693072003384176187276967*word[{x, y, y, y, y, x, x, y, y, y, x, x}])/
   35867291440200473175115776 + (135554697442838464220499731*
    word[{x, y, y, y, y, x, x, y, y, y, x, y}])/35867291440200473175115776 + 
  (11754463*word[{x, y, y, y, y, x, x, y, y, y, y, x}])/1680512 - 
  (4268768584149152769680003*word[{x, y, y, y, y, x, x, y, y, y, y, y}])/
   373617619168754928907456 - (85878133360645921259899003*
    word[{x, y, y, y, y, x, y, x, x, x, x, x}])/1243952304284409474281472 - 
  (614132175279951095771481437*word[{x, y, y, y, y, x, y, x, x, x, x, y}])/
   53800937160300709762673664 + (20378253746941830692063456671*
    word[{x, y, y, y, y, x, y, x, x, x, y, x}])/215203748641202839050694656 - 
  (1194168966094616452926268765*word[{x, y, y, y, y, x, y, x, x, x, y, y}])/
   35867291440200473175115776 + (342837368039094462775262833*
    word[{x, y, y, y, y, x, y, x, x, y, x, x}])/13450234290075177440668416 - 
  (375746477038246237492205005*word[{x, y, y, y, y, x, y, x, x, y, x, y}])/
   53800937160300709762673664 - (17995643431875757656173502481*
    word[{x, y, y, y, y, x, y, x, x, y, y, x}])/215203748641202839050694656 + 
  (1614703107627511358550290053*word[{x, y, y, y, y, x, y, x, x, y, y, y}])/
   107601874320601419525347328 + (5374196349566110176169068325*
    word[{x, y, y, y, y, x, y, x, y, x, x, x}])/71734582880400946350231552 + 
  (1337177839780803022751161079*word[{x, y, y, y, y, x, y, x, y, x, x, y}])/
   107601874320601419525347328 - (1702835639669724688068235451*
    word[{x, y, y, y, y, x, y, x, y, x, y, x}])/23911527626800315450077184 + 
  (120136210901290030977068541*word[{x, y, y, y, y, x, y, x, y, x, y, y}])/
   2988940953350039431259648 - (12006612454240844418500306761*
    word[{x, y, y, y, y, x, y, x, y, y, x, x}])/215203748641202839050694656 - 
  (773063557116301468384105319*word[{x, y, y, y, y, x, y, x, y, y, x, y}])/
   53800937160300709762673664 + (1797068978339150088795234365*
    word[{x, y, y, y, y, x, y, x, y, y, y, x}])/17933645720100236587557888 - 
  (247892137094609382835593*word[{x, y, y, y, y, x, y, x, y, y, y, y}])/
   10988753504963380261984 + (10293378736498364119000471973*
    word[{x, y, y, y, y, x, y, y, x, x, x, x}])/215203748641202839050694656 - 
  (13919973928619114680576547*word[{x, y, y, y, y, x, y, y, x, x, x, y}])/
   1582380504714726757725696 - (257002666233628226132336573*
    word[{x, y, y, y, y, x, y, y, x, x, y, x}])/4578803162578783809589248 + 
  (489711328540678709527922819*word[{x, y, y, y, y, x, y, y, x, x, y, y}])/
   17933645720100236587557888 - (271160068669377273741162013*
    word[{x, y, y, y, y, x, y, y, x, y, x, x}])/11955763813400157725038592 + 
  (1871668738702234461869225957*word[{x, y, y, y, y, x, y, y, x, y, x, y}])/
   107601874320601419525347328 + (534294114165450008675824465*
    word[{x, y, y, y, y, x, y, y, x, y, y, x}])/11955763813400157725038592 - 
  (108187513123201564173507629*word[{x, y, y, y, y, x, y, y, x, y, y, y}])/
   4483411430025059146889472 - (418267799182652975262273211*
    word[{x, y, y, y, y, x, y, y, y, x, x, x}])/4890994287300064523879424 - 
  (1555107892311326934910238095*word[{x, y, y, y, y, x, y, y, y, x, x, y}])/
   107601874320601419525347328 + (9425535836306856665969717927*
    word[{x, y, y, y, y, x, y, y, y, x, y, x}])/107601874320601419525347328 - 
  (399554345855312576769174107*word[{x, y, y, y, y, x, y, y, y, x, y, y}])/
   8966822860050118293778944 + (79810092736293151286675737*
    word[{x, y, y, y, y, x, y, y, y, y, x, x}])/1494470476675019715629824 - 
  (7923066078002656727714963*word[{x, y, y, y, y, x, y, y, y, y, x, y}])/
   1120852857506264786722368 - (492605931616290388828901501*
    word[{x, y, y, y, y, x, y, y, y, y, y, x}])/4483411430025059146889472 + 
  (19263586884927884710525959*word[{x, y, y, y, y, x, y, y, y, y, y, y}])/
   747235238337509857814912 + (1704600850755131216643741703*
    word[{x, y, y, y, y, y, x, x, x, x, x, x}])/71734582880400946350231552 + 
  (6669749155592781522320527*word[{x, y, y, y, y, y, x, x, x, x, x, y}])/
   1630331429100021507959808 - (175249930031497829776103293*
    word[{x, y, y, y, y, y, x, x, x, x, y, x}])/4219681345905938020601856 + 
  (1079253421308498022547784847*word[{x, y, y, y, y, y, x, x, x, x, y, y}])/
   71734582880400946350231552 + (1006240856931751465078253*
    word[{x, y, y, y, y, y, x, x, x, y, x, x}])/210159910782424647510444 - 
  (66227757338909972734004445*word[{x, y, y, y, y, y, x, x, x, y, x, y}])/
   11955763813400157725038592 + (56927524830863984802794693*
    word[{x, y, y, y, y, y, x, x, x, y, y, x}])/1887752181063182798690304 + 
  (32948351307250773194018023*word[{x, y, y, y, y, y, x, x, x, y, y, y}])/
   17933645720100236587557888 - (392505113013253794254566721*
    word[{x, y, y, y, y, y, x, x, y, x, x, x}])/11326513086379096792141824 + 
  (4512652270588791356640035*word[{x, y, y, y, y, y, x, x, y, x, x, y}])/
   791190252357363378862848 + (1433255488797945770411618599*
    word[{x, y, y, y, y, y, x, x, y, x, y, x}])/71734582880400946350231552 - 
  (3776549605125229954820451707*word[{x, y, y, y, y, y, x, x, y, x, y, y}])/
   107601874320601419525347328 + (1512263278464257821788128281*
    word[{x, y, y, y, y, y, x, x, y, y, x, x}])/107601874320601419525347328 + 
  (31859763625575683483353757*word[{x, y, y, y, y, y, x, x, y, y, x, y}])/
   5663256543189548396070912 - (525647049667051842532345999*
    word[{x, y, y, y, y, y, x, x, y, y, y, x}])/17933645720100236587557888 + 
  (13806837836987*word[{x, y, y, y, y, y, x, x, y, y, y, y}])/855032742016 - 
  (889083129327067308791955271*word[{x, y, y, y, y, y, x, y, x, x, x, x}])/
   23911527626800315450077184 - (15085248727847268881202179*
    word[{x, y, y, y, y, y, x, y, x, x, x, y}])/19563977149200258095517696 + 
  (12315685016936860149686728289*word[{x, y, y, y, y, y, x, y, x, x, y, x}])/
   215203748641202839050694656 - 
  (22948150038171817401109543*word[{x, y, y, y, y, y, x, y, x, x, y, y}])/
   5663256543189548396070912 + (2058530900700833691026540971*
    word[{x, y, y, y, y, y, x, y, x, y, x, x}])/71734582880400946350231552 - 
  (164864169375840260303554943*word[{x, y, y, y, y, y, x, y, x, y, x, y}])/
   53800937160300709762673664 - (26378531009588626273410337*
    word[{x, y, y, y, y, y, x, y, x, y, y, x}])/471938045265795699672576 - 
  (7218824244610249159615261*word[{x, y, y, y, y, y, x, y, x, y, y, y}])/
   2241705715012529573444736 + (13231214754750876492207895511*
    word[{x, y, y, y, y, y, x, y, y, x, x, x}])/215203748641202839050694656 + 
  (106571579817116645337814201*word[{x, y, y, y, y, y, x, y, y, x, x, y}])/
   11955763813400157725038592 - (523230782056573294989258163*
    word[{x, y, y, y, y, y, x, y, y, x, y, x}])/6725117145037588720334208 + 
  (102758486190956248190831621*word[{x, y, y, y, y, y, x, y, y, x, y, y}])/
   2988940953350039431259648 - (697672368326316348318239383*
    word[{x, y, y, y, y, y, x, y, y, y, x, x}])/17933645720100236587557888 + 
  (10780696894638917982958557*word[{x, y, y, y, y, y, x, y, y, y, x, y}])/
   1494470476675019715629824 + (434702242096773291980750327*
    word[{x, y, y, y, y, y, x, y, y, y, y, x}])/4483411430025059146889472 + 
  (12*word[{x, y, y, y, y, y, x, y, y, y, y, y}])/691 + 
  (900328604632391276712040003*word[{x, y, y, y, y, y, y, x, x, x, x, x}])/
   71734582880400946350231552 - (24683418090653926057303121*
    word[{x, y, y, y, y, y, y, x, x, x, x, y}])/23911527626800315450077184 - 
  (3190341828287342245590802897*word[{x, y, y, y, y, y, y, x, x, x, y, x}])/
   215203748641202839050694656 - (141580712868935328506375569*
    word[{x, y, y, y, y, y, y, x, x, x, y, y}])/35867291440200473175115776 - 
  (3233377365652694682021860681*word[{x, y, y, y, y, y, y, x, x, y, x, x}])/
   215203748641202839050694656 + 
  (92880415611097104620094635*word[{x, y, y, y, y, y, y, x, x, y, x, y}])/
   6725117145037588720334208 + (732928402270549982576782589*
    word[{x, y, y, y, y, y, y, x, x, y, y, x}])/35867291440200473175115776 - 
  (13275663059358979140774133*word[{x, y, y, y, y, y, y, x, x, y, y, y}])/
   2241705715012529573444736 - (1346059993609466475662702825*
    word[{x, y, y, y, y, y, y, x, y, x, x, x}])/53800937160300709762673664 - 
  (8726911443389389138861469*word[{x, y, y, y, y, y, y, x, y, x, x, y}])/
   471938045265795699672576 + (2168443656109280995043209213*
    word[{x, y, y, y, y, y, y, x, y, x, y, x}])/53800937160300709762673664 + 
  (59044402961964643635761801*word[{x, y, y, y, y, y, y, x, y, x, y, y}])/
   8966822860050118293778944 + (229220453925533346407469171*
    word[{x, y, y, y, y, y, y, x, y, y, x, x}])/11955763813400157725038592 - 
  (2360571965331194932825581*word[{x, y, y, y, y, y, y, x, y, y, x, y}])/
   373617619168754928907456 - (243900123906157425103674133*
    word[{x, y, y, y, y, y, y, x, y, y, y, x}])/4483411430025059146889472 - 
  (20010822123265394568340871*word[{x, y, y, y, y, y, y, x, y, y, y, y}])/
   747235238337509857814912 + (79770096583626402014955857*
    word[{x, y, y, y, y, y, y, y, x, x, x, x}])/13450234290075177440668416 + 
  (76723406316583031156462413*word[{x, y, y, y, y, y, y, y, x, x, x, y}])/
   8966822860050118293778944 - (4997167417644080535903767*
    word[{x, y, y, y, y, y, y, y, x, x, y, x}])/280213214376566196680592 - 
  (1541569176386776861403015*word[{x, y, y, y, y, y, y, y, x, x, y, y}])/
   2241705715012529573444736 + (28113638720286109150445641*
    word[{x, y, y, y, y, y, y, y, x, y, x, x}])/13450234290075177440668416 - 
  (37733946852494189282355455*word[{x, y, y, y, y, y, y, y, x, y, x, y}])/
   4483411430025059146889472 + (160238686438561428600074663*
    word[{x, y, y, y, y, y, y, y, x, y, y, x}])/8966822860050118293778944 + 
  (3149295911927896201196749*word[{x, y, y, y, y, y, y, y, x, y, y, y}])/
   93404404792188732226864 - (19603566034777190917614701*
    word[{x, y, y, y, y, y, y, y, y, x, x, x}])/8966822860050118293778944 + 
  (4191235038991796825848861*word[{x, y, y, y, y, y, y, y, y, x, x, y}])/
   1494470476675019715629824 + (5304311887047613787579165*
    word[{x, y, y, y, y, y, y, y, y, x, y, x}])/8966822860050118293778944 - 
  (35630186783941704968328137*word[{x, y, y, y, y, y, y, y, y, x, y, y}])/
   1494470476675019715629824 - (1644868890436243156830467*
    word[{x, y, y, y, y, y, y, y, y, y, x, x}])/2241705715012529573444736 + 
  (24471499624527286877742947*word[{x, y, y, y, y, y, y, y, y, y, x, y}])/
   2241705715012529573444736 - 
  (13*word[{x, y, y, y, y, y, y, y, y, y, y, x}])/4 + 
  word[{x, y, y, y, y, y, y, y, y, y, y, y}] - 
  word[{y, x, x, x, x, x, x, x, x, x, x, x}] - 
  (13*word[{y, x, x, x, x, x, x, x, x, x, x, y}])/4 + 
  (48383936113379924259210973*word[{y, x, x, x, x, x, x, x, x, x, y, x}])/
   2241705715012529573444736 - (10206000830172686701047421*
    word[{y, x, x, x, x, x, x, x, x, x, y, y}])/2241705715012529573444736 - 
  (107367496250499617112732215*word[{y, x, x, x, x, x, x, x, x, y, x, x}])/
   1494470476675019715629824 + (171879181041209399279346859*
    word[{y, x, x, x, x, x, x, x, x, y, x, y}])/8966822860050118293778944 + 
  (18348908126744105733672599*word[{y, x, x, x, x, x, x, x, x, y, y, x}])/
   1494470476675019715629824 - (89679587572083625787816179*
    word[{y, x, x, x, x, x, x, x, x, y, y, y}])/8966822860050118293778944 + 
  (14386265912205631534829859*word[{y, x, x, x, x, x, x, x, y, x, x, x}])/
   93404404792188732226864 - (142420880994309824004856313*
    word[{y, x, x, x, x, x, x, x, y, x, x, y}])/2988940953350039431259648 - 
  (188735392600313437096089061*word[{y, x, x, x, x, x, x, x, y, x, y, x}])/
   4483411430025059146889472 + (264997399593579504008198941*
    word[{y, x, x, x, x, x, x, x, y, x, y, y}])/6725117145037588720334208 - 
  (549037223675027365080553*word[{y, x, x, x, x, x, x, x, y, y, x, x}])/
   21977507009926760523968 + (4323810106898247368220045*
    word[{y, x, x, x, x, x, x, x, y, y, x, y}])/373617619168754928907456 + 
  (70332842935763336193061939*word[{y, x, x, x, x, x, x, x, y, y, y, x}])/
   2988940953350039431259648 - (2053392231575133047318017*
    word[{y, x, x, x, x, x, x, x, y, y, y, y}])/105079955391212323755222 - 
  (167258926709073522239791769*word[{y, x, x, x, x, x, x, y, x, x, x, x}])/
   747235238337509857814912 + (7727990668944426599159235*
    word[{y, x, x, x, x, x, x, y, x, x, x, y}])/87910028039707042095872 + 
  (15194380156139129459315183*word[{y, x, x, x, x, x, x, y, x, x, y, x}])/
   280213214376566196680592 - (2392971127408503782825518817*
    word[{y, x, x, x, x, x, x, y, x, x, y, y}])/35867291440200473175115776 + 
  (253611039310690393906072121*word[{y, x, x, x, x, x, x, y, x, y, x, x}])/
   2988940953350039431259648 - (2697019410583214784500470321*
    word[{y, x, x, x, x, x, x, y, x, y, x, y}])/53800937160300709762673664 - 
  (33283424424416909978403529*word[{y, x, x, x, x, x, x, y, x, y, y, x}])/
   471938045265795699672576 + (14145310018683534047780365853*
    word[{y, x, x, x, x, x, x, y, x, y, y, y}])/215203748641202839050694656 + 
  (4607463821816876308006709*word[{y, x, x, x, x, x, x, y, y, x, x, x}])/
   186808809584377464453728 - (831947052794395519793798477*
    word[{y, x, x, x, x, x, x, y, y, x, x, y}])/35867291440200473175115776 + 
  (23866358610071645527194107*word[{y, x, x, x, x, x, x, y, y, x, y, x}])/
   3362558572518794360167104 + (1123578583462564995167891551*
    word[{y, x, x, x, x, x, x, y, y, x, y, y}])/107601874320601419525347328 - 
  (523500230401176628068959469*word[{y, x, x, x, x, x, x, y, y, y, x, x}])/
   11955763813400157725038592 + (1582773250845544858151151307*
    word[{y, x, x, x, x, x, x, y, y, y, x, y}])/53800937160300709762673664 + 
  (34703702838985752970268965*word[{y, x, x, x, x, x, x, y, y, y, y, x}])/
   1494470476675019715629824 - (2038647342384395418534453499*
    word[{y, x, x, x, x, x, x, y, y, y, y, y}])/71734582880400946350231552 + 
  (925*word[{y, x, x, x, x, x, y, x, x, x, x, x}])/4 - 
  (492605931616290388828901501*word[{y, x, x, x, x, x, y, x, x, x, x, y}])/
   4483411430025059146889472 - (348101529022442987036303095*
    word[{y, x, x, x, x, x, y, x, x, x, y, x}])/4483411430025059146889472 + 
  (595636937326077888355886725*word[{y, x, x, x, x, x, y, x, x, x, y, y}])/
   5977881906700078862519296 - (178813839165564276187195669*
    word[{y, x, x, x, x, x, y, x, x, y, x, x}])/2988940953350039431259648 + 
  (92459619231516925617967283*word[{y, x, x, x, x, x, y, x, x, y, x, y}])/
   3362558572518794360167104 + (857189444758722079888694031*
    word[{y, x, x, x, x, x, y, x, x, y, y, x}])/11955763813400157725038592 - 
  (18316953536870616055539863417*word[{y, x, x, x, x, x, y, x, x, y, y, y}])/
   215203748641202839050694656 - (129528366718221925049699149*
    word[{y, x, x, x, x, x, y, x, y, x, x, x}])/1120852857506264786722368 + 
  (45725142891335567144540167*word[{y, x, x, x, x, x, y, x, y, x, x, y}])/
   471938045265795699672576 + (2382302253576252911553974063*
    word[{y, x, x, x, x, x, y, x, y, x, y, x}])/53800937160300709762673664 - 
  (634357085964373954889158571*word[{y, x, x, x, x, x, y, x, y, x, y, y}])/
   8966822860050118293778944 + (625207175294676497093033575*
    word[{y, x, x, x, x, x, y, x, y, y, x, x}])/5663256543189548396070912 - 
  (3845602463291154360673536803*word[{y, x, x, x, x, x, y, x, y, y, x, y}])/
   53800937160300709762673664 - (696155839410667046234082713*
    word[{y, x, x, x, x, x, y, x, y, y, y, x}])/9781988574600129047758848 + 
  (2098795679792642382642139809*word[{y, x, x, x, x, x, y, x, y, y, y, y}])/
   23911527626800315450077184 - 
  (29187341892359*word[{y, x, x, x, x, x, y, y, x, x, x, x}])/2565098226048 + 
  (42265377810900624192383797*word[{y, x, x, x, x, x, y, y, x, x, x, y}])/
   5977881906700078862519296 + (121316147786967259513449787*
    word[{y, x, x, x, x, x, y, y, x, x, y, x}])/5663256543189548396070912 - 
  (1096889094892630685659807667*word[{y, x, x, x, x, x, y, y, x, x, y, y}])/
   53800937160300709762673664 - (4442084425851321927615389629*
    word[{y, x, x, x, x, x, y, y, x, y, x, x}])/107601874320601419525347328 + 
  (878171492627758023084302393*word[{y, x, x, x, x, x, y, y, x, y, x, y}])/
   35867291440200473175115776 + (1019343408610575206782323671*
    word[{y, x, x, x, x, x, y, y, x, y, y, x}])/215203748641202839050694656 - 
  (532505379572273322678883*word[{y, x, x, x, x, x, y, y, x, y, y, y}])/
   333132737834679317415936 + (353093911171707071326944763*
    word[{y, x, x, x, x, x, y, y, y, x, x, x}])/5977881906700078862519296 - 
  (168081780291546225113500771*word[{y, x, x, x, x, x, y, y, y, x, x, y}])/
   3775504362126365597380608 - (573867095412564631172124203*
    word[{y, x, x, x, x, x, y, y, y, x, y, x}])/17933645720100236587557888 + 
  (9887694149850527676679455859*word[{y, x, x, x, x, x, y, y, y, x, y, y}])/
   215203748641202839050694656 - 
  (38995598276184882608979843*word[{y, x, x, x, x, x, y, y, y, y, x, x}])/
   1406560448635312673533952 + (947604714161636623773160555*
    word[{y, x, x, x, x, x, y, y, y, y, x, y}])/71734582880400946350231552 + 
  (31344172018417542553636799*word[{y, x, x, x, x, x, y, y, y, y, y, x}])/
   1086887619400014338639872 - (2520138904926929014247704903*
    word[{y, x, x, x, x, x, y, y, y, y, y, y}])/71734582880400946350231552 - 
  (128272610053411626526005927*word[{y, x, x, x, x, y, x, x, x, x, x, x}])/
   747235238337509857814912 + (434702242096773291980750327*
    word[{y, x, x, x, x, y, x, x, x, x, x, y}])/4483411430025059146889472 + 
  (160605355954798055575807861*word[{y, x, x, x, x, y, x, x, x, x, y, x}])/
   2241705715012529573444736 - (212157183132107907604242737*
    word[{y, x, x, x, x, y, x, x, x, x, y, y}])/2241705715012529573444736 + 
  (219660761407654794256918993*word[{y, x, x, x, x, y, x, x, x, y, x, x}])/
   2988940953350039431259648 - (3493717362084197952913184447*
    word[{y, x, x, x, x, y, x, x, x, y, x, y}])/107601874320601419525347328 - 
  (9975736701370236774862254569*word[{y, x, x, x, x, y, x, x, x, y, y, x}])/
   107601874320601419525347328 + (558797053522950150585876235*
    word[{y, x, x, x, x, y, x, x, x, y, y, y}])/4890994287300064523879424 + 
  (131534027338996499253599113*word[{y, x, x, x, x, y, x, x, y, x, x, x}])/
   4483411430025059146889472 - (1409745165040931138184816659*
    word[{y, x, x, x, x, y, x, x, y, x, x, y}])/35867291440200473175115776 + 
  (2270359019849167378038640507*word[{y, x, x, x, x, y, x, x, y, x, y, x}])/
   107601874320601419525347328 + (427938210219009606326873357*
    word[{y, x, x, x, x, y, x, x, y, x, y, y}])/35867291440200473175115776 - 
  (373211425056065028647460181*word[{y, x, x, x, x, y, x, x, y, y, x, x}])/
   5977881906700078862519296 + (91143348589877068764797593*
    word[{y, x, x, x, x, y, x, x, y, y, x, y}])/2289401581289391904794624 + 
  (8389132715635901935637746433*word[{y, x, x, x, x, y, x, x, y, y, y, x}])/
   215203748641202839050694656 - (6862537243460671941866014069*
    word[{y, x, x, x, x, y, x, x, y, y, y, y}])/107601874320601419525347328 + 
  (96502810819834577653968893*word[{y, x, x, x, x, y, x, y, x, x, x, x}])/
   747235238337509857814912 - (1654077644900957668756475233*
    word[{y, x, x, x, x, y, x, y, x, x, x, y}])/17933645720100236587557888 - 
  (5842103239446032392334884957*word[{y, x, x, x, x, y, x, y, x, x, y, x}])/
   53800937160300709762673664 + (23851543475842087031387274505*
    word[{y, x, x, x, x, y, x, y, x, x, y, y}])/215203748641202839050694656 - 
  (165298199320477359180449561*word[{y, x, x, x, x, y, x, y, x, y, x, x}])/
   2988940953350039431259648 + (58089219340987035342749329*
    word[{y, x, x, x, x, y, x, y, x, y, x, y}])/1494470476675019715629824 + 
  (19011308023078632002482085705*word[{y, x, x, x, x, y, x, y, x, y, y, x}])/
   215203748641202839050694656 - (2361378607389436197864877245*
    word[{y, x, x, x, x, y, x, y, x, y, y, y}])/23911527626800315450077184 - 
  (12347554072949692472015099893*word[{y, x, x, x, x, y, x, y, y, x, x, x}])/
   107601874320601419525347328 + (10011640448285734834535245589*
    word[{y, x, x, x, x, y, x, y, y, x, x, y}])/107601874320601419525347328 + 
  (2437124285517794816686795729*word[{y, x, x, x, x, y, x, y, y, x, y, x}])/
   53800937160300709762673664 - (8839638594359167247845905587*
    word[{y, x, x, x, x, y, x, y, y, x, y, y}])/107601874320601419525347328 + 
  (6488021264857656039784870873*word[{y, x, x, x, x, y, x, y, y, y, x, x}])/
   71734582880400946350231552 - (10283685719840441622929752555*
    word[{y, x, x, x, x, y, x, y, y, y, x, y}])/215203748641202839050694656 - 
  (9339476559174544444119285833*word[{y, x, x, x, x, y, x, y, y, y, y, x}])/
   107601874320601419525347328 + (2801983436963990362376255713*
    word[{y, x, x, x, x, y, x, y, y, y, y, y}])/26900468580150354881336832 - 
  (25755560309924231437638857*word[{y, x, x, x, x, y, y, x, x, x, x, x}])/
   2241705715012529573444736 + 
  (11754463*word[{y, x, x, x, x, y, y, x, x, x, x, y}])/1680512 + 
  (457870407059521506148124365*word[{y, x, x, x, x, y, y, x, x, x, y, x}])/
   35867291440200473175115776 - (263283992473930551148311257*
    word[{y, x, x, x, x, y, y, x, x, x, y, y}])/35867291440200473175115776 - 
  (54100507666767235030582395*word[{y, x, x, x, x, y, y, x, x, y, x, x}])/
   2988940953350039431259648 + (14287705089223270021425079*
    word[{y, x, x, x, x, y, y, x, x, y, x, y}])/2241705715012529573444736 + 
  (44538372537032871245959325*word[{y, x, x, x, x, y, y, x, x, y, y, x}])/
   4483411430025059146889472 - (95418860669651181950361037*
    word[{y, x, x, x, x, y, y, x, x, y, y, y}])/6521325716400086031839232 + 
  (8722618006081861029040150897*word[{y, x, x, x, x, y, y, x, y, x, x, x}])/
   107601874320601419525347328 - (11342675733254034157166158129*
    word[{y, x, x, x, x, y, y, x, y, x, x, y}])/215203748641202839050694656 - 
  (1768923560984904150659665633*word[{y, x, x, x, x, y, y, x, y, x, y, x}])/
   35867291440200473175115776 + (11035354344680248614332574619*
    word[{y, x, x, x, x, y, y, x, y, x, y, y}])/215203748641202839050694656 - 
  (3577007100884509574701519817*word[{y, x, x, x, x, y, y, x, y, y, x, x}])/
   107601874320601419525347328 + 
  (36374437631094897324510847*word[{y, x, x, x, x, y, y, x, y, y, x, y}])/
   1681279286259397180083552 + (2308380521107393901205636293*
    word[{y, x, x, x, x, y, y, x, y, y, y, x}])/53800937160300709762673664 - 
  (3710202626484310441725187237*word[{y, x, x, x, x, y, y, x, y, y, y, y}])/
   107601874320601419525347328 - 
  (94105882265047315868203579*word[{y, x, x, x, x, y, y, y, x, x, x, x}])/
   1494470476675019715629824 + (1609138442286433494828556331*
    word[{y, x, x, x, x, y, y, y, x, x, x, y}])/35867291440200473175115776 + 
  (9319190384636467986265813417*word[{y, x, x, x, x, y, y, y, x, x, y, x}])/
   215203748641202839050694656 - (2614112627969365712836228603*
    word[{y, x, x, x, x, y, y, y, x, x, y, y}])/53800937160300709762673664 + 
  (943769083060867412471201141*word[{y, x, x, x, x, y, y, y, x, y, x, x}])/
   19563977149200258095517696 - (415830879605671336294560091*
    word[{y, x, x, x, x, y, y, y, x, y, x, y}])/13450234290075177440668416 - 
  (13921346349674033293921368325*word[{y, x, x, x, x, y, y, y, x, y, y, x}])/
   215203748641202839050694656 + (14331476095254846310931176223*
    word[{y, x, x, x, x, y, y, y, x, y, y, y}])/215203748641202839050694656 + 
  (156288024310531290185534849*word[{y, x, x, x, x, y, y, y, y, x, x, x}])/
   11955763813400157725038592 - (1017087112143861726346434419*
    word[{y, x, x, x, x, y, y, y, y, x, x, y}])/71734582880400946350231552 + 
  (273921264074839922343167965*word[{y, x, x, x, x, y, y, y, y, x, y, x}])/
   35867291440200473175115776 + (199880476629663982191034591*
    word[{y, x, x, x, x, y, y, y, y, x, y, y}])/35867291440200473175115776 - 
  (675016368976320553118973647*word[{y, x, x, x, x, y, y, y, y, y, x, x}])/
   23911527626800315450077184 + (1043714674334586298822810883*
    word[{y, x, x, x, x, y, y, y, y, y, x, y}])/71734582880400946350231552 + 
  (34703702838985752970268965*word[{y, x, x, x, x, y, y, y, y, y, y, x}])/
   1494470476675019715629824 - (52404697941067156792950397*
    word[{y, x, x, x, x, y, y, y, y, y, y, y}])/1681279286259397180083552 + 
  (8778026476257174057432413*word[{y, x, x, x, y, x, x, x, x, x, x, x}])/
   93404404792188732226864 - (243900123906157425103674133*
    word[{y, x, x, x, y, x, x, x, x, x, x, y}])/4483411430025059146889472 - 
  (307750315634065371249832181*word[{y, x, x, x, y, x, x, x, x, x, y, x}])/
   4483411430025059146889472 + (1299045765343264853180584865*
    word[{y, x, x, x, y, x, x, x, x, x, y, y}])/17933645720100236587557888 - 
  (110704219151828903025537143*word[{y, x, x, x, y, x, x, x, x, y, x, x}])/
   8966822860050118293778944 - (582421779648703110464620721*
    word[{y, x, x, x, y, x, x, x, x, y, x, y}])/53800937160300709762673664 + 
  (6425685479350220136929570393*word[{y, x, x, x, y, x, x, x, x, y, y, x}])/
   107601874320601419525347328 - (505049335839454539113358113*
    word[{y, x, x, x, y, x, x, x, x, y, y, y}])/6329522018858907030902784 - 
  (2706281*word[{y, x, x, x, y, x, x, x, y, x, x, x}])/33168 + 
  (1258066140199316245030115*word[{y, x, x, x, y, x, x, x, y, x, x, y}])/
   15983641461764916744704 + (39461294692126117087150409*
    word[{y, x, x, x, y, x, x, x, y, x, y, x}])/2445497143650032261939712 - 
  (101095595844224288045897441*word[{y, x, x, x, y, x, x, x, y, x, y, y}])/
   2173775238800028677279744 + 
  (576706807439965*word[{y, x, x, x, y, x, x, x, y, y, x, x}])/
   7695294678144 - (10142424665469204267338384933*
    word[{y, x, x, x, y, x, x, x, y, y, x, y}])/215203748641202839050694656 - 
  (11099351078956472388452873*word[{y, x, x, x, y, x, x, x, y, y, y, x}])/
   198710755901387663020032 + (1595867880632754094159014469*
    word[{y, x, x, x, y, x, x, x, y, y, y, y}])/19563977149200258095517696 + 
  (16879179611066783244807217*word[{y, x, x, x, y, x, x, y, x, x, x, x}])/
   1494470476675019715629824 - 
  (164830560743095*word[{y, x, x, x, y, x, x, y, x, x, x, y}])/
   3847647339072 + (679745096999826264381804659*
    word[{y, x, x, x, y, x, x, y, x, x, y, x}])/13450234290075177440668416 - 
  (126107422634788232406489493*word[{y, x, x, x, y, x, x, y, x, x, y, y}])/
   6329522018858907030902784 - (104993697096871596260753025*
    word[{y, x, x, x, y, x, x, y, x, y, x, x}])/1494470476675019715629824 + 
  (1719808679988461165996645233*word[{y, x, x, x, y, x, x, y, x, y, x, y}])/
   23911527626800315450077184 + (321991760732762762640086833*
    word[{y, x, x, x, y, x, x, y, x, y, y, x}])/71734582880400946350231552 - 
  (2046538825558672390250939365*word[{y, x, x, x, y, x, x, y, x, y, y, y}])/
   107601874320601419525347328 + (1096232369295760283684416087*
    word[{y, x, x, x, y, x, x, y, y, x, x, x}])/26900468580150354881336832 - 
  (15520234392982536096272395*word[{y, x, x, x, y, x, x, y, y, x, x, y}])/
   527460168238242252575232 - (437512386251693819427940123*
    word[{y, x, x, x, y, x, x, y, y, x, y, x}])/17933645720100236587557888 + 
  (3700478385225150192819659473*word[{y, x, x, x, y, x, x, y, y, x, y, y}])/
   71734582880400946350231552 - (175535658565986524964169025*
    word[{y, x, x, x, y, x, x, y, y, y, x, x}])/8966822860050118293778944 - 
  (76294685920573408309260367*word[{y, x, x, x, y, x, x, y, y, y, x, y}])/
   2241705715012529573444736 + (2308380521107393901205636293*
    word[{y, x, x, x, y, x, x, y, y, y, y, x}])/53800937160300709762673664 - 
  (10026175521198890191551780211*word[{y, x, x, x, y, x, x, y, y, y, y, y}])/
   215203748641202839050694656 - 
  (15024333718421521980544673*word[{y, x, x, x, y, x, y, x, x, x, x, x}])/
   140106607188283098340296 + (1797068978339150088795234365*
    word[{y, x, x, x, y, x, y, x, x, x, x, y}])/17933645720100236587557888 + 
  (763087352888996169714662647*word[{y, x, x, x, y, x, y, x, x, x, y, x}])/
   13450234290075177440668416 - (400071932847142107502807547*
    word[{y, x, x, x, y, x, y, x, x, x, y, y}])/4483411430025059146889472 + 
  (14600514357710644321816177*word[{y, x, x, x, y, x, y, x, x, y, x, x}])/
   140106607188283098340296 - (7103541371111091984164803439*
    word[{y, x, x, x, y, x, y, x, x, y, x, y}])/107601874320601419525347328 - 
  (3078465733770709125461152391*word[{y, x, x, x, y, x, y, x, x, y, y, x}])/
   35867291440200473175115776 + (26284495560140639273431717907*
    word[{y, x, x, x, y, x, y, x, x, y, y, y}])/215203748641202839050694656 + 
  (362444121745123522990041479*word[{y, x, x, x, y, x, y, x, y, x, x, x}])/
   6725117145037588720334208 - (4049869362389486761988802029*
    word[{y, x, x, x, y, x, y, x, y, x, x, y}])/53800937160300709762673664 - 
  (352550943510598806541945021*word[{y, x, x, x, y, x, y, x, y, x, y, x}])/
   17933645720100236587557888 + (3094711625225054372237049475*
    word[{y, x, x, x, y, x, y, x, y, x, y, y}])/71734582880400946350231552 - 
  (1136180057067345304255891083*word[{y, x, x, x, y, x, y, x, y, y, x, x}])/
   11955763813400157725038592 + (3366116645340062254217213567*
    word[{y, x, x, x, y, x, y, x, y, y, x, y}])/35867291440200473175115776 + 
  (3132620484547452499141206493*word[{y, x, x, x, y, x, y, x, y, y, y, x}])/
   53800937160300709762673664 - (19802785149561965552535913705*
    word[{y, x, x, x, y, x, y, x, y, y, y, y}])/215203748641202839050694656 + 
  (9352834618068999615906412415*word[{y, x, x, x, y, x, y, y, x, x, x, x}])/
   107601874320601419525347328 - (673191270406036709523922313*
    word[{y, x, x, x, y, x, y, y, x, x, x, y}])/12659044037717814061805568 - 
  (1861893130521449745201026975*word[{y, x, x, x, y, x, y, y, x, x, y, x}])/
   23911527626800315450077184 + (8808248123148839351717193031*
    word[{y, x, x, x, y, x, y, y, x, x, y, y}])/107601874320601419525347328 - 
  (578687540785702163780920639*word[{y, x, x, x, y, x, y, y, x, y, x, x}])/
   26900468580150354881336832 - (18499622275849737204660869*
    word[{y, x, x, x, y, x, y, y, x, y, x, y}])/2445497143650032261939712 + 
  (1527046825239409037226445161*word[{y, x, x, x, y, x, y, y, x, y, y, x}])/
   23911527626800315450077184 - (1007878283854369819401668647*
    word[{y, x, x, x, y, x, y, y, x, y, y, y}])/12659044037717814061805568 - 
  (15599598074827050472281673633*word[{y, x, x, x, y, x, y, y, y, x, x, x}])/
   215203748641202839050694656 + (399743881099456643844974657*
    word[{y, x, x, x, y, x, y, y, y, x, x, y}])/5663256543189548396070912 + 
  (1621272013125504204338638739*word[{y, x, x, x, y, x, y, y, y, x, y, x}])/
   53800937160300709762673664 - (775869078970953532961601775*
    word[{y, x, x, x, y, x, y, y, y, x, y, y}])/12659044037717814061805568 + 
  (16886731303265568908640780749*word[{y, x, x, x, y, x, y, y, y, y, x, x}])/
   215203748641202839050694656 - 
  (298048881725572416542555*word[{y, x, x, x, y, x, y, y, y, y, x, y}])/
   8130407217545159962624 - (696155839410667046234082713*
    word[{y, x, x, x, y, x, y, y, y, y, y, x}])/9781988574600129047758848 + 
  (2526710629987361015343859585*word[{y, x, x, x, y, x, y, y, y, y, y, y}])/
   26900468580150354881336832 + (44684362405715611639316089*
    word[{y, x, x, x, y, y, x, x, x, x, x, x}])/2241705715012529573444736 - 
  (525647049667051842532345999*word[{y, x, x, x, y, y, x, x, x, x, x, y}])/
   17933645720100236587557888 + (47570214811272377415745403*
    word[{y, x, x, x, y, y, x, x, x, x, y, x}])/3260662858200043015919616 + 
  (326260173922155709657531523*word[{y, x, x, x, y, y, x, x, x, x, y, y}])/
   35867291440200473175115776 - (867880923975626742116770165*
    word[{y, x, x, x, y, y, x, x, x, y, x, x}])/13450234290075177440668416 + 
  (1066995170658240390458272793*word[{y, x, x, x, y, y, x, x, x, y, x, y}])/
   26900468580150354881336832 + (99018212657035547855599525*
    word[{y, x, x, x, y, y, x, x, x, y, y, x}])/4483411430025059146889472 - 
  (573192570391686176375649817*word[{y, x, x, x, y, y, x, x, x, y, y, y}])/
   17933645720100236587557888 + (1327179186424806004905551383*
    word[{y, x, x, x, y, y, x, x, y, x, x, x}])/26900468580150354881336832 - 
  (612627394415498069175457367*word[{y, x, x, x, y, y, x, x, y, x, x, y}])/
   26900468580150354881336832 - (156441908228495293479934379*
    word[{y, x, x, x, y, y, x, x, y, x, y, x}])/6521325716400086031839232 + 
  (414075460817481060311525189*word[{y, x, x, x, y, y, x, x, y, x, y, y}])/
   11955763813400157725038592 - 
  (1000951621670245*word[{y, x, x, x, y, y, x, x, y, y, x, x}])/
   246249429700608 - (883988058539347816072661611*
    word[{y, x, x, x, y, y, x, x, y, y, x, y}])/107601874320601419525347328 + 
  (408582921110520406687841873*word[{y, x, x, x, y, y, x, x, y, y, y, x}])/
   35867291440200473175115776 - (705174218242676762902363655*
    word[{y, x, x, x, y, y, x, x, y, y, y, y}])/71734582880400946350231552 - 
  (11152460412021621501655900835*word[{y, x, x, x, y, y, x, y, x, x, x, x}])/
   107601874320601419525347328 + (1183808772174395847715615561*
    word[{y, x, x, x, y, y, x, y, x, x, x, y}])/12659044037717814061805568 + 
  (2922136280547348736982829619*word[{y, x, x, x, y, y, x, y, x, x, y, x}])/
   71734582880400946350231552 - (1827581476365945498822304255*
    word[{y, x, x, x, y, y, x, y, x, x, y, y}])/23911527626800315450077184 + 
  (4751311410981089643792191581*word[{y, x, x, x, y, y, x, y, x, y, x, x}])/
   53800937160300709762673664 - (7483992218785949594771360795*
    word[{y, x, x, x, y, y, x, y, x, y, x, y}])/107601874320601419525347328 - 
  (974917221571893100619302531*word[{y, x, x, x, y, y, x, y, x, y, y, x}])/
   13450234290075177440668416 + (220150889888491596760328167*
    word[{y, x, x, x, y, y, x, y, x, y, y, y}])/2241705715012529573444736 + 
  (8368488078537732466607743613*word[{y, x, x, x, y, y, x, y, y, x, x, x}])/
   215203748641202839050694656 - (5237472449743901024186580583*
    word[{y, x, x, x, y, y, x, y, y, x, x, y}])/107601874320601419525347328 - 
  (1062914373401113719309545*word[{y, x, x, x, y, y, x, y, y, x, y, x}])/
   840639643129698590041776 + (32515413355082811759070621*
    word[{y, x, x, x, y, y, x, y, y, x, y, y}])/1887752181063182798690304 - 
  (162356738833949663418583489*word[{y, x, x, x, y, y, x, y, y, y, x, x}])/
   2241705715012529573444736 + (447504286969863582089045083*
    word[{y, x, x, x, y, y, x, y, y, y, x, y}])/6329522018858907030902784 + 
  (8389132715635901935637746433*word[{y, x, x, x, y, y, x, y, y, y, y, x}])/
   215203748641202839050694656 - (6654273182240871570075459655*
    word[{y, x, x, x, y, y, x, y, y, y, y, y}])/107601874320601419525347328 + 
  (324275853334366142501306185*word[{y, x, x, x, y, y, y, x, x, x, x, x}])/
   5977881906700078862519296 - (262730266024570788634689283*
    word[{y, x, x, x, y, y, y, x, x, x, x, y}])/5977881906700078862519296 - 
  (127035490388536275308900197*word[{y, x, x, x, y, y, y, x, x, x, y, x}])/
   3260662858200043015919616 + (512357171313274355470274999*
    word[{y, x, x, x, y, y, y, x, x, x, y, y}])/9781988574600129047758848 - 
  (572892005155394520287895725*word[{y, x, x, x, y, y, y, x, x, y, x, x}])/
   19563977149200258095517696 + (495761004407735184052933421*
    word[{y, x, x, x, y, y, y, x, x, y, x, y}])/53800937160300709762673664 + 
  (3962986744201549002589966361*word[{y, x, x, x, y, y, y, x, x, y, y, x}])/
   107601874320601419525347328 - (889022076810235292775960907*
    word[{y, x, x, x, y, y, y, x, x, y, y, y}])/17933645720100236587557888 - 
  (50037282522268566102245917*word[{y, x, x, x, y, y, y, x, y, x, x, x}])/
   815165714550010753979904 + (28567559439024412445317571*
    word[{y, x, x, x, y, y, y, x, y, x, x, y}])/381566930214898650799104 + 
  (31703457738990826639592593*word[{y, x, x, x, y, y, y, x, y, x, y, x}])/
   1222748571825016130969856 - (5924012165192848550473086979*
    word[{y, x, x, x, y, y, y, x, y, x, y, y}])/107601874320601419525347328 + 
  (1965017159975643674031790491*word[{y, x, x, x, y, y, y, x, y, y, x, x}])/
   23911527626800315450077184 - (834150736253568332178348281*
    word[{y, x, x, x, y, y, y, x, y, y, x, y}])/12659044037717814061805568 - 
  (11099351078956472388452873*word[{y, x, x, x, y, y, y, x, y, y, y, x}])/
   198710755901387663020032 + (273473619764178872403253021*
    word[{y, x, x, x, y, y, y, x, y, y, y, y}])/3164761009429453515451392 + 
  (11505866351061353109933553*word[{y, x, x, x, y, y, y, y, x, x, x, x}])/
   5977881906700078862519296 - 
  (2580710795711987*word[{y, x, x, x, y, y, y, y, x, x, x, y}])/
   123124714850304 + (1766827830576415595742300769*
    word[{y, x, x, x, y, y, y, y, x, x, y, x}])/71734582880400946350231552 - 
  (199812539042394091200065425*word[{y, x, x, x, y, y, y, y, x, x, y, y}])/
   35867291440200473175115776 - (9782997217063826185805054131*
    word[{y, x, x, x, y, y, y, y, x, y, x, x}])/215203748641202839050694656 + 
  (259548904715341259262477253*word[{y, x, x, x, y, y, y, y, x, y, x, y}])/
   5977881906700078862519296 + (440434858206489791248535231*
    word[{y, x, x, x, y, y, y, y, x, y, y, x}])/35867291440200473175115776 - 
  (3300723708304165769139003481*word[{y, x, x, x, y, y, y, y, x, y, y, y}])/
   107601874320601419525347328 + (649467895333970498646391155*
    word[{y, x, x, x, y, y, y, y, y, x, x, x}])/23911527626800315450077184 - 
  (2252777822881156038878419171*word[{y, x, x, x, y, y, y, y, y, x, x, y}])/
   107601874320601419525347328 - (109929045679085751576453647*
    word[{y, x, x, x, y, y, y, y, y, x, y, x}])/5663256543189548396070912 + 
  (25052908791716231705077831*word[{y, x, x, x, y, y, y, y, y, x, y, y}])/
   611374285912508065484928 - (162189952282306129246082421*
    word[{y, x, x, x, y, y, y, y, y, y, x, x}])/11955763813400157725038592 - 
  (737987489673209298602272499*word[{y, x, x, x, y, y, y, y, y, y, x, y}])/
   53800937160300709762673664 + (70332842935763336193061939*
    word[{y, x, x, x, y, y, y, y, y, y, y, x}])/2988940953350039431259648 - 
  (222731188396956723539471659*word[{y, x, x, x, y, y, y, y, y, y, y, y}])/
   8966822860050118293778944 - (56277020945415041748733513*
    word[{y, x, x, y, x, x, x, x, x, x, x, x}])/1494470476675019715629824 + 
  (160238686438561428600074663*word[{y, x, x, y, x, x, x, x, x, x, x, y}])/
   8966822860050118293778944 + (398383665534963228809336101*
    word[{y, x, x, y, x, x, x, x, x, x, y, x}])/8966822860050118293778944 - 
  (72396385810028695508896291*word[{y, x, x, y, x, x, x, x, x, x, y, y}])/
   2109840672952969010300928 - 
  (3486136674849*word[{y, x, x, y, x, x, x, x, x, y, x, x}])/855032742016 - 
  (21712729349907867772690565*word[{y, x, x, y, x, x, x, x, x, y, x, y}])/
   107601874320601419525347328 - (468817646816913411152274027*
    word[{y, x, x, y, x, x, x, x, x, y, y, x}])/11955763813400157725038592 + 
  (582214219956874737585906985*word[{y, x, x, y, x, x, x, x, x, y, y, y}])/
   11326513086379096792141824 + (246152362417780732134389683*
    word[{y, x, x, y, x, x, x, x, y, x, x, x}])/8966822860050118293778944 - 
  (2831265563965*word[{y, x, x, y, x, x, x, x, y, x, x, y}])/5130196452096 + 
  (147011795739429350240733385*word[{y, x, x, y, x, x, x, x, y, x, y, x}])/
   5663256543189548396070912 - (857151556995046789167479501*
    word[{y, x, x, y, x, x, x, x, y, x, y, y}])/53800937160300709762673664 - 
  (377351880213266038018765835*word[{y, x, x, y, x, x, x, x, y, y, x, x}])/
   17933645720100236587557888 + (246568585866511827448035311*
    word[{y, x, x, y, x, x, x, x, y, y, x, y}])/71734582880400946350231552 + 
  (440434858206489791248535231*word[{y, x, x, y, x, x, x, x, y, y, y, x}])/
   35867291440200473175115776 - (135386641793845702359031539*
    word[{y, x, x, y, x, x, x, x, y, y, y, y}])/5977881906700078862519296 + 
  (425345129196275820534788177*word[{y, x, x, y, x, x, x, y, x, x, x, x}])/
   8966822860050118293778944 - (31736668046169453897506485*
    word[{y, x, x, y, x, x, x, y, x, x, x, y}])/815165714550010753979904 - 
  (122471107724741508688287983*word[{y, x, x, y, x, x, x, y, x, x, y, x}])/
   1222748571825016130969856 + (219941194205901565810522681*
    word[{y, x, x, y, x, x, x, y, x, x, y, y}])/2445497143650032261939712 - 
  (52323177362507111481162175*word[{y, x, x, y, x, x, x, y, x, y, x, x}])/
   4483411430025059146889472 + (43046601765877787005557921*
    word[{y, x, x, y, x, x, x, y, x, y, x, y}])/11955763813400157725038592 + 
  (1508598956565635365525045393*word[{y, x, x, y, x, x, x, y, x, y, y, x}])/
   26900468580150354881336832 - (568478193690967707069840317*
    word[{y, x, x, y, x, x, x, y, x, y, y, y}])/9781988574600129047758848 - 
  (176297630191727177278328237*word[{y, x, x, y, x, x, x, y, y, x, x, x}])/
   3362558572518794360167104 + (49660751983606896667127965*
    word[{y, x, x, y, x, x, x, y, y, x, x, y}])/1144700790644695952397312 + 
  (1654632330102275012979036919*word[{y, x, x, y, x, x, x, y, y, x, y, x}])/
   53800937160300709762673664 - (3241359927272654194626847555*
    word[{y, x, x, y, x, x, x, y, y, x, y, y}])/53800937160300709762673664 + 
  (953845300088650112319724945*word[{y, x, x, y, x, x, x, y, y, y, x, x}])/
   19563977149200258095517696 + (738575098261573819055916697*
    word[{y, x, x, y, x, x, x, y, y, y, x, y}])/215203748641202839050694656 - 
  (13921346349674033293921368325*word[{y, x, x, y, x, x, x, y, y, y, y, x}])/
   215203748641202839050694656 + (16025940161920456611953405119*
    word[{y, x, x, y, x, x, x, y, y, y, y, y}])/215203748641202839050694656 - 
  (99371214094368333981599991*word[{y, x, x, y, x, x, y, x, x, x, x, x}])/
   2988940953350039431259648 + (534294114165450008675824465*
    word[{y, x, x, y, x, x, y, x, x, x, x, y}])/11955763813400157725038592 + 
  (161557626478497003949331705*word[{y, x, x, y, x, x, y, x, x, x, y, x}])/
   3362558572518794360167104 - (2114368824568994951636028421*
    word[{y, x, x, y, x, x, y, x, x, x, y, y}])/35867291440200473175115776 + 
  (5334579*word[{y, x, x, y, x, x, y, x, x, y, x, x}])/1680512 - 
  (60452365712125818879761441*word[{y, x, x, y, x, x, y, x, x, y, x, y}])/
   17933645720100236587557888 - 
  (219398786339947*word[{y, x, x, y, x, x, y, x, x, y, y, x}])/
   10260392904192 + (1175090269858115173790901563*
    word[{y, x, x, y, x, x, y, x, x, y, y, y}])/53800937160300709762673664 + 
  (7903281390423981093226687*word[{y, x, x, y, x, x, y, x, y, x, x, x}])/
   101895714318751344247488 - (2574964979927837435797269131*
    word[{y, x, x, y, x, x, y, x, y, x, x, y}])/35867291440200473175115776 - 
  (5751728629111119136958375*word[{y, x, x, y, x, x, y, x, y, x, y, x}])/
   87910028039707042095872 + (29290769314183585125527455*
    word[{y, x, x, y, x, x, y, x, y, x, y, y}])/343227669284215054307328 - 
  (9604840411104990034861828399*word[{y, x, x, y, x, x, y, x, y, y, x, x}])/
   215203748641202839050694656 + (995774528895445218915358837*
    word[{y, x, x, y, x, x, y, x, y, y, x, y}])/35867291440200473175115776 + 
  (1527046825239409037226445161*word[{y, x, x, y, x, x, y, x, y, y, y, x}])/
   23911527626800315450077184 - (2006014197534889805840465531*
    word[{y, x, x, y, x, x, y, x, y, y, y, y}])/26900468580150354881336832 - 
  (54876590719268999695785483*word[{y, x, x, y, x, x, y, y, x, x, x, x}])/
   2988940953350039431259648 - (53765392180564292308312775*
    word[{y, x, x, y, x, x, y, y, x, x, x, y}])/215203748641202839050694656 + 
  (2250406603316060910649107613*word[{y, x, x, y, x, x, y, y, x, x, y, x}])/
   71734582880400946350231552 - (1382178075511291473605255581*
    word[{y, x, x, y, x, x, y, y, x, x, y, y}])/71734582880400946350231552 + 
  (550871933364267844613743489*word[{y, x, x, y, x, x, y, y, x, y, x, x}])/
   53800937160300709762673664 - (76549240990438899751093549*
    word[{y, x, x, y, x, x, y, y, x, y, x, y}])/23911527626800315450077184 - 
  (476740379207535*word[{y, x, x, y, x, x, y, y, x, y, y, x}])/
   13680523872256 + (2911879825153702279985852465*
    word[{y, x, x, y, x, x, y, y, x, y, y, y}])/71734582880400946350231552 - 
  (2816993688248848811538857915*word[{y, x, x, y, x, x, y, y, y, x, x, x}])/
   215203748641202839050694656 + (690746548460225310426654991*
    word[{y, x, x, y, x, x, y, y, y, x, x, y}])/35867291440200473175115776 + 
  (439746754435364707314747151*word[{y, x, x, y, x, x, y, y, y, x, y, x}])/
   17933645720100236587557888 - (466981253868247646544995027*
    word[{y, x, x, y, x, x, y, y, y, x, y, y}])/19563977149200258095517696 - 
  (5620729083425676822854183*word[{y, x, x, y, x, x, y, y, y, y, x, x}])/
   1144700790644695952397312 - (1731069530119600236620863097*
    word[{y, x, x, y, x, x, y, y, y, y, x, y}])/107601874320601419525347328 + 
  (1019343408610575206782323671*word[{y, x, x, y, x, x, y, y, y, y, y, x}])/
   215203748641202839050694656 - 
  (45509361430292950484269693*word[{y, x, x, y, x, x, y, y, y, y, y, y}])/
   13450234290075177440668416 + (35634627176445846874914811*
    word[{y, x, x, y, x, y, x, x, x, x, x, x}])/471938045265795699672576 - 
  (26378531009588626273410337*word[{y, x, x, y, x, y, x, x, x, x, x, y}])/
   471938045265795699672576 - (5173441599959582433011532061*
    word[{y, x, x, y, x, y, x, x, x, x, y, x}])/53800937160300709762673664 + 
  (19389897988663763630355172135*word[{y, x, x, y, x, y, x, x, x, x, y, y}])/
   215203748641202839050694656 - 
  (2145881302410299588320225*word[{y, x, x, y, x, y, x, x, x, y, x, x}])/
   1494470476675019715629824 + (60777208044336676105414651*
    word[{y, x, x, y, x, y, x, x, x, y, x, y}])/6725117145037588720334208 + 
  (7108791500682869712992961565*word[{y, x, x, y, x, y, x, x, x, y, y, x}])/
   107601874320601419525347328 - 
  (12068421093841898552920413*word[{y, x, x, y, x, y, x, x, x, y, y, y}])/
   138216922698267719364608 - (153346170482812129064539265*
    word[{y, x, x, y, x, y, x, x, y, x, x, x}])/1494470476675019715629824 + 
  (299432000901369606866665621*word[{y, x, x, y, x, y, x, x, y, x, x, y}])/
   4219681345905938020601856 + (1131324205825809933511291165*
    word[{y, x, x, y, x, y, x, x, y, x, y, x}])/35867291440200473175115776 - 
  (771551263002122488609740061*word[{y, x, x, y, x, y, x, x, y, x, y, y}])/
   11955763813400157725038592 + (844418277155329269079050845*
    word[{y, x, x, y, x, y, x, x, y, y, x, x}])/11955763813400157725038592 - 
  (6891706493055273520863832159*word[{y, x, x, y, x, y, x, x, y, y, x, y}])/
   215203748641202839050694656 - (974917221571893100619302531*
    word[{y, x, x, y, x, y, x, x, y, y, y, x}])/13450234290075177440668416 + 
  (3449517442404260551081322887*word[{y, x, x, y, x, y, x, x, y, y, y, y}])/
   35867291440200473175115776 - (23399354338225241632645507*
    word[{y, x, x, y, x, y, x, y, x, x, x, x}])/471938045265795699672576 + 
  (4576497064060717797385880819*word[{y, x, x, y, x, y, x, y, x, x, x, y}])/
   107601874320601419525347328 + (1667417033296151574878320901*
    word[{y, x, x, y, x, y, x, y, x, x, y, x}])/17933645720100236587557888 - 
  (588437699153676452712663835*word[{y, x, x, y, x, y, x, y, x, x, y, y}])/
   6725117145037588720334208 + (43360732165280128948641437*
    word[{y, x, x, y, x, y, x, y, x, y, x, x}])/4483411430025059146889472 - 
  (152735284988199273948816623*word[{y, x, x, y, x, y, x, y, x, y, x, y}])/
   17933645720100236587557888 - (4651583498790096070102077253*
    word[{y, x, x, y, x, y, x, y, x, y, y, x}])/107601874320601419525347328 + 
  (76783927458282582041355505*word[{y, x, x, y, x, y, x, y, x, y, y, y}])/
   1494470476675019715629824 + (587554015502227400700104561*
    word[{y, x, x, y, x, y, x, y, y, x, x, x}])/6521325716400086031839232 - 
  (30123749037668708427321939*word[{y, x, x, y, x, y, x, y, y, x, x, y}])/
   373617619168754928907456 - (788925569196461709880802953*
    word[{y, x, x, y, x, y, x, y, y, x, y, x}])/9781988574600129047758848 + 
  (24225566327788538925182779793*word[{y, x, x, y, x, y, x, y, y, x, y, y}])/
   215203748641202839050694656 - (311569408303593604632662179*
    word[{y, x, x, y, x, y, x, y, y, y, x, x}])/4890994287300064523879424 + 
  (2048749762544510775740192057*word[{y, x, x, y, x, y, x, y, y, y, x, y}])/
   107601874320601419525347328 + (19011308023078632002482085705*
    word[{y, x, x, y, x, y, x, y, y, y, y, x}])/215203748641202839050694656 - 
  (1887570376029750442869300595*word[{y, x, x, y, x, y, x, y, y, y, y, y}])/
   17933645720100236587557888 - (4393311649725117137417671667*
    word[{y, x, x, y, x, y, y, x, x, x, x, x}])/107601874320601419525347328 + 
  (2545334930105784975226604033*word[{y, x, x, y, x, y, y, x, x, x, x, y}])/
   107601874320601419525347328 + (6322915241142237604440390473*
    word[{y, x, x, y, x, y, y, x, x, x, y, x}])/215203748641202839050694656 - 
  (690341388864618627847216885*word[{y, x, x, y, x, y, y, x, x, x, y, y}])/
   19563977149200258095517696 + (6517146354833283881730737789*
    word[{y, x, x, y, x, y, y, x, x, y, x, x}])/215203748641202839050694656 - 
  (22730761532163866084472235*word[{y, x, x, y, x, y, y, x, x, y, x, y}])/
   215203748641202839050694656 - (1624541861929734360830391245*
    word[{y, x, x, y, x, y, y, x, x, y, y, x}])/35867291440200473175115776 + 
  (3361455900634964702826452023*word[{y, x, x, y, x, y, y, x, x, y, y, y}])/
   53800937160300709762673664 - (805562795689846095441952667*
    word[{y, x, x, y, x, y, y, x, y, x, x, x}])/107601874320601419525347328 - 
  (986197206591755*word[{y, x, x, y, x, y, y, x, y, x, x, y}])/
   123124714850304 + (3051796851542101206354951031*
    word[{y, x, x, y, x, y, y, x, y, x, y, x}])/71734582880400946350231552 - 
  (1461060661036429286157737857*word[{y, x, x, y, x, y, y, x, y, x, y, y}])/
   53800937160300709762673664 - (3140936384152615053044184799*
    word[{y, x, x, y, x, y, y, x, y, y, x, x}])/107601874320601419525347328 + 
  (3389048979519747353032802861*word[{y, x, x, y, x, y, y, x, y, y, x, y}])/
   215203748641202839050694656 + (321991760732762762640086833*
    word[{y, x, x, y, x, y, y, x, y, y, y, x}])/71734582880400946350231552 - 
  (74031266725576985337120581*word[{y, x, x, y, x, y, y, x, y, y, y, y}])/
   2988940953350039431259648 + (6213327319644301356697870933*
    word[{y, x, x, y, x, y, y, y, x, x, x, x}])/107601874320601419525347328 - 
  (88704256253894719541164393*word[{y, x, x, y, x, y, y, y, x, x, x, y}])/
   4578803162578783809589248 - (10507557204562235456877630041*
    word[{y, x, x, y, x, y, y, y, x, x, y, x}])/107601874320601419525347328 + 
  (443352073127292160513863019*word[{y, x, x, y, x, y, y, y, x, x, y, y}])/
   5977881906700078862519296 + (943242376502657332371403127*
    word[{y, x, x, y, x, y, y, y, x, y, x, x}])/215203748641202839050694656 - 
  (211810282011823146014905997*word[{y, x, x, y, x, y, y, y, x, y, x, y}])/
   35867291440200473175115776 + (1508598956565635365525045393*
    word[{y, x, x, y, x, y, y, y, x, y, y, x}])/26900468580150354881336832 - 
  (723104669298721533442857679*word[{y, x, x, y, x, y, y, y, x, y, y, y}])/
   13450234290075177440668416 - (56929114452580461960757475*
    word[{y, x, x, y, x, y, y, y, y, x, x, x}])/1029683007852645162921984 + 
  (133733586427691419931212943*word[{y, x, x, y, x, y, y, y, y, x, x, y}])/
   3260662858200043015919616 + (12893263232469408525478631*
    word[{y, x, x, y, x, y, y, y, y, x, y, x}])/543443809700007169319936 - 
  (579660781561195922147961685*word[{y, x, x, y, x, y, y, y, y, x, y, y}])/
   8966822860050118293778944 + (307475017210938931803982107*
    word[{y, x, x, y, x, y, y, y, y, y, x, x}])/5977881906700078862519296 + 
  (87768746588617927767572841*word[{y, x, x, y, x, y, y, y, y, y, x, y}])/
   5977881906700078862519296 - (33283424424416909978403529*
    word[{y, x, x, y, x, y, y, y, y, y, y, x}])/471938045265795699672576 + 
  (59961404616352147000983923*word[{y, x, x, y, x, y, y, y, y, y, y, y}])/
   747235238337509857814912 - (88498949194931094817872683*
    word[{y, x, x, y, y, x, x, x, x, x, x, x}])/4483411430025059146889472 + 
  (732928402270549982576782589*word[{y, x, x, y, y, x, x, x, x, x, x, y}])/
   35867291440200473175115776 + (1677905214437302283353976833*
    word[{y, x, x, y, y, x, x, x, x, x, y, x}])/107601874320601419525347328 - 
  (640286680651429165204678171*word[{y, x, x, y, y, x, x, x, x, x, y, y}])/
   26900468580150354881336832 + (73773999842939473115476901*
    word[{y, x, x, y, y, x, x, x, x, y, x, x}])/17933645720100236587557888 + 
  (112324139103758417960762005*word[{y, x, x, y, y, x, x, x, x, y, x, y}])/
   23911527626800315450077184 - (203673473597413661304805663*
    word[{y, x, x, y, y, x, x, x, x, y, y, x}])/17933645720100236587557888 + 
  (28109796498327426165981361*word[{y, x, x, y, y, x, x, x, x, y, y, y}])/
   1630331429100021507959808 + (1315456222624155327076830871*
    word[{y, x, x, y, y, x, x, x, y, x, x, x}])/26900468580150354881336832 - 
  (121253223680471758683627035*word[{y, x, x, y, y, x, x, x, y, x, x, y}])/
   2289401581289391904794624 - (134925498626158118456115575*
    word[{y, x, x, y, y, x, x, x, y, x, y, x}])/4219681345905938020601856 + 
  (3223218463669908590578325495*word[{y, x, x, y, y, x, x, x, y, x, y, y}])/
   71734582880400946350231552 - (7080604157725278023844058415*
    word[{y, x, x, y, y, x, x, x, y, y, x, x}])/215203748641202839050694656 + 
  (130815969594973944711996061*word[{y, x, x, y, y, x, x, x, y, y, x, y}])/
   4890994287300064523879424 + (3962986744201549002589966361*
    word[{y, x, x, y, y, x, x, x, y, y, y, x}])/107601874320601419525347328 - 
  (5184919912799918181973455803*word[{y, x, x, y, y, x, x, x, y, y, y, y}])/
   107601874320601419525347328 - (237979658468841800866271361*
    word[{y, x, x, y, y, x, x, y, x, x, x, x}])/5977881906700078862519296 + 
  (2936361007974264151039760845*word[{y, x, x, y, y, x, x, y, x, x, x, y}])/
   71734582880400946350231552 + (619975688078632373124316257*
    word[{y, x, x, y, y, x, x, y, x, x, y, x}])/23911527626800315450077184 - 
  (2552872785440571830798563355*word[{y, x, x, y, y, x, x, y, x, x, y, y}])/
   71734582880400946350231552 + (173161944618437592331830805*
    word[{y, x, x, y, y, x, x, y, x, y, x, x}])/4483411430025059146889472 - 
  (2546553808532114653916961221*word[{y, x, x, y, y, x, x, y, x, y, x, y}])/
   71734582880400946350231552 - (1624541861929734360830391245*
    word[{y, x, x, y, y, x, x, y, x, y, y, x}])/35867291440200473175115776 + 
  (5742344074416742121935981553*word[{y, x, x, y, y, x, x, y, x, y, y, y}])/
   107601874320601419525347328 + 
  (1353824060503155336401519*word[{y, x, x, y, y, x, x, y, y, x, x, x}])/
   17933645720100236587557888 - 
  (81055*word[{y, x, x, y, y, x, x, y, y, x, x, y}])/707584 + 
  (77965462041611333451471199*word[{y, x, x, y, y, x, x, y, y, x, y, x}])/
   17933645720100236587557888 - (94152813068810379230152341*
    word[{y, x, x, y, y, x, x, y, y, x, y, y}])/23911527626800315450077184 - 
  (18765514226858355796598845*word[{y, x, x, y, y, x, x, y, y, y, x, x}])/
   1630331429100021507959808 + (2572902270659332452398997283*
    word[{y, x, x, y, y, x, x, y, y, y, x, y}])/215203748641202839050694656 + 
  (44538372537032871245959325*word[{y, x, x, y, y, x, x, y, y, y, y, x}])/
   4483411430025059146889472 - (1228736355251829297238461109*
    word[{y, x, x, y, y, x, x, y, y, y, y, y}])/107601874320601419525347328 + 
  (9403255865295533375913284039*word[{y, x, x, y, y, x, y, x, x, x, x, x}])/
   107601874320601419525347328 - (17995643431875757656173502481*
    word[{y, x, x, y, y, x, y, x, x, x, x, y}])/215203748641202839050694656 - 
  (14653047514474210384565763463*word[{y, x, x, y, y, x, y, x, x, x, y, x}])/
   215203748641202839050694656 + (5023439931486366557486656109*
    word[{y, x, x, y, y, x, y, x, x, x, y, y}])/53800937160300709762673664 - 
  (12204485463466932151801078727*word[{y, x, x, y, y, x, y, x, x, y, x, x}])/
   215203748641202839050694656 + (2185657087885792822183528729*
    word[{y, x, x, y, y, x, y, x, x, y, x, y}])/71734582880400946350231552 + 
  (246430511027496290010088491*word[{y, x, x, y, y, x, y, x, x, y, y, x}])/
   2988940953350039431259648 - (5841555753031210370094844141*
    word[{y, x, x, y, y, x, y, x, x, y, y, y}])/53800937160300709762673664 - 
  (17313078615478162033904884151*word[{y, x, x, y, y, x, y, x, y, x, x, x}])/
   215203748641202839050694656 + (6491145425827808398017487993*
    word[{y, x, x, y, y, x, y, x, y, x, x, y}])/71734582880400946350231552 + 
  (1086463935959767095139161803*word[{y, x, x, y, y, x, y, x, y, x, y, x}])/
   23911527626800315450077184 - (448203255049983340143264165*
    word[{y, x, x, y, y, x, y, x, y, x, y, y}])/5977881906700078862519296 + 
  (131990189566119777315794341*word[{y, x, x, y, y, x, y, x, y, y, x, x}])/
   1526267720859594603196416 - (2537321955225884339195614795*
    word[{y, x, x, y, y, x, y, x, y, y, x, y}])/35867291440200473175115776 - 
  (3078465733770709125461152391*word[{y, x, x, y, y, x, y, x, y, y, y, x}])/
   35867291440200473175115776 + (6300719390907872015541962635*
    word[{y, x, x, y, y, x, y, x, y, y, y, y}])/53800937160300709762673664 - 
  (2690571764207160441388569401*word[{y, x, x, y, y, x, y, y, x, x, x, x}])/
   71734582880400946350231552 + (4433516737492492799270515*
    word[{y, x, x, y, y, x, y, y, x, x, x, y}])/155719065586977452279808 + 
  (542991950156812433185287741*word[{y, x, x, y, y, x, y, y, x, x, y, x}])/
   11955763813400157725038592 - (3526962252315620300102577013*
    word[{y, x, x, y, y, x, y, y, x, x, y, y}])/71734582880400946350231552 - 
  (303747038492221952491323961*word[{y, x, x, y, y, x, y, y, x, y, x, x}])/
   71734582880400946350231552 + (493130402263344452423390699*
    word[{y, x, x, y, y, x, y, y, x, y, x, y}])/35867291440200473175115776 - 
  (219398786339947*word[{y, x, x, y, y, x, y, y, x, y, y, x}])/
   10260392904192 + (700471984122697906385418983*
    word[{y, x, x, y, y, x, y, y, x, y, y, y}])/26900468580150354881336832 + 
  (1745225517944059244968027421*word[{y, x, x, y, y, x, y, y, y, x, x, x}])/
   23911527626800315450077184 - (719808986469687113986115017*
    word[{y, x, x, y, y, x, y, y, y, x, x, y}])/9781988574600129047758848 - 
  (49717465215125308507883231*word[{y, x, x, y, y, x, y, y, y, x, y, x}])/
   1120852857506264786722368 + (123496548270401181257695051*
    word[{y, x, x, y, y, x, y, y, y, x, y, y}])/1582380504714726757725696 - 
  (490504870926871146696001*word[{y, x, x, y, y, x, y, y, y, y, x, x}])/
   8651059199276525126656 + (228994306557944580260496211*
    word[{y, x, x, y, y, x, y, y, y, y, x, y}])/9781988574600129047758848 + 
  (857189444758722079888694031*word[{y, x, x, y, y, x, y, y, y, y, y, x}])/
   11955763813400157725038592 - (829648113961870887466329595*
    word[{y, x, x, y, y, x, y, y, y, y, y, y}])/8966822860050118293778944 - 
  (123869928477725138677943767*word[{y, x, x, y, y, y, x, x, x, x, x, x}])/
   3260662858200043015919616 + (56927524830863984802794693*
    word[{y, x, x, y, y, y, x, x, x, x, x, y}])/1887752181063182798690304 + 
  (1088875444775448493648368953*word[{y, x, x, y, y, y, x, x, x, x, y, x}])/
   26900468580150354881336832 - (8920829451948595976059064497*
    word[{y, x, x, y, y, y, x, x, x, x, y, y}])/215203748641202839050694656 + 
  (393889028044635722137104905*word[{y, x, x, y, y, y, x, x, x, y, x, x}])/
   23911527626800315450077184 - (1806241094071876633380010121*
    word[{y, x, x, y, y, y, x, x, x, y, x, y}])/107601874320601419525347328 - 
  (4672362820143174029397554023*word[{y, x, x, y, y, y, x, x, x, y, y, x}])/
   107601874320601419525347328 + (131079107268856312716122333*
    word[{y, x, x, y, y, y, x, x, x, y, y, y}])/2289401581289391904794624 + 
  (5256699989883316640695142035*word[{y, x, x, y, y, y, x, x, y, x, x, x}])/
   215203748641202839050694656 - (110253822732107439682179109*
    word[{y, x, x, y, y, y, x, x, y, x, x, y}])/8966822860050118293778944 + 
  (220773893392286124485983121*word[{y, x, x, y, y, y, x, x, y, x, y, x}])/
   35867291440200473175115776 + (18463600658882398620476679*
    word[{y, x, x, y, y, y, x, x, y, x, y, y}])/11955763813400157725038592 - 
  (1352504398660518358642777915*word[{y, x, x, y, y, y, x, x, y, y, x, x}])/
   53800937160300709762673664 + (2342529854081617514388428249*
    word[{y, x, x, y, y, y, x, x, y, y, x, y}])/215203748641202839050694656 + 
  (99018212657035547855599525*word[{y, x, x, y, y, y, x, x, y, y, y, x}])/
   4483411430025059146889472 - (1109092268680590908771930161*
    word[{y, x, x, y, y, y, x, x, y, y, y, y}])/35867291440200473175115776 + 
  (6794310856347233064842760263*word[{y, x, x, y, y, y, x, y, x, x, x, x}])/
   107601874320601419525347328 - 
  (29214387294021770328421733*word[{y, x, x, y, y, y, x, y, x, x, x, y}])/
   471938045265795699672576 - (1870675718456259455004562777*
    word[{y, x, x, y, y, y, x, y, x, x, y, x}])/23911527626800315450077184 + 
  (127031727544665257229687721*word[{y, x, x, y, y, y, x, y, x, x, y, y}])/
   1415814135797387099017728 - (1288146597126874607488830821*
    word[{y, x, x, y, y, y, x, y, x, y, x, x}])/35867291440200473175115776 + 
  (843039584502548430851154877*word[{y, x, x, y, y, y, x, y, x, y, x, y}])/
   26900468580150354881336832 + (7108791500682869712992961565*
    word[{y, x, x, y, y, y, x, y, x, y, y, x}])/107601874320601419525347328 - 
  (59027591661407136623016761*word[{y, x, x, y, y, y, x, y, x, y, y, y}])/
   707907067898693549508864 - (1333102075302421187332117877*
    word[{y, x, x, y, y, y, x, y, y, x, x, x}])/17933645720100236587557888 + 
  (708361432412104404090244477*word[{y, x, x, y, y, y, x, y, y, x, x, y}])/
   9781988574600129047758848 + (10376650822472949859897369765*
    word[{y, x, x, y, y, y, x, y, y, x, y, x}])/215203748641202839050694656 - 
  (20233176169268041604087*word[{y, x, x, y, y, y, x, y, y, x, y, y}])/
   256116884189107651776 + (41009768978546603382614371*
    word[{y, x, x, y, y, y, x, y, y, y, x, x}])/596132267704162989060096 - 
  (916015036106840409373244363*word[{y, x, x, y, y, y, x, y, y, y, x, y}])/
   26900468580150354881336832 - (9975736701370236774862254569*
    word[{y, x, x, y, y, y, x, y, y, y, y, x}])/107601874320601419525347328 + 
  (47909689453314788907090809*word[{y, x, x, y, y, y, x, y, y, y, y, y}])/
   407582857275005376989952 - (194072466069256016756302009*
    word[{y, x, x, y, y, y, y, x, x, x, x, x}])/11955763813400157725038592 + 
  (1618359839022043225503764887*word[{y, x, x, y, y, y, y, x, x, x, x, y}])/
   71734582880400946350231552 + (1667995450907289781983266291*
    word[{y, x, x, y, y, y, y, x, x, x, y, x}])/107601874320601419525347328 - 
  (482356030303226266807686743*word[{y, x, x, y, y, y, y, x, x, x, y, y}])/
   19563977149200258095517696 + (125973456673605066942469385*
    word[{y, x, x, y, y, y, y, x, x, y, x, x}])/17933645720100236587557888 - 
  (752428527746547059141126969*word[{y, x, x, y, y, y, y, x, x, y, x, y}])/
   107601874320601419525347328 - (203673473597413661304805663*
    word[{y, x, x, y, y, y, y, x, x, y, y, x}])/17933645720100236587557888 + 
  (173773377562075543087230041*word[{y, x, x, y, y, y, y, x, x, y, y, y}])/
   11955763813400157725038592 + (5143217292831945894620797045*
    word[{y, x, x, y, y, y, y, x, y, x, x, x}])/107601874320601419525347328 - 
  (487605231711173135234538749*word[{y, x, x, y, y, y, y, x, y, x, x, y}])/
   9781988574600129047758848 - (3209676858121285473495358033*
    word[{y, x, x, y, y, y, y, x, y, x, y, x}])/71734582880400946350231552 + 
  (3154277437880975520549562153*word[{y, x, x, y, y, y, y, x, y, x, y, y}])/
   53800937160300709762673664 - (7917497639898729573502079429*
    word[{y, x, x, y, y, y, y, x, y, y, x, x}])/215203748641202839050694656 + 
  (3554736112220477892714875741*word[{y, x, x, y, y, y, y, x, y, y, x, y}])/
   107601874320601419525347328 + (6425685479350220136929570393*
    word[{y, x, x, y, y, y, y, x, y, y, y, x}])/107601874320601419525347328 - 
  (42365486129268091081615771*word[{y, x, x, y, y, y, y, x, y, y, y, y}])/
   560426428753132393361184 - (382013098585009758503594567*
    word[{y, x, x, y, y, y, y, y, x, x, x, x}])/17933645720100236587557888 + 
  (1373054948334899925226469951*word[{y, x, x, y, y, y, y, y, x, x, x, y}])/
   107601874320601419525347328 + (754877134779365735951860125*
    word[{y, x, x, y, y, y, y, y, x, x, y, x}])/23911527626800315450077184 - 
  (2933473195336337668345993165*word[{y, x, x, y, y, y, y, y, x, x, y, y}])/
   107601874320601419525347328 + (1533683111467118887648560001*
    word[{y, x, x, y, y, y, y, y, x, y, x, x}])/107601874320601419525347328 - 
  (917076098341792209867491471*word[{y, x, x, y, y, y, y, y, x, y, x, y}])/
   53800937160300709762673664 - (468817646816913411152274027*
    word[{y, x, x, y, y, y, y, y, x, y, y, x}])/11955763813400157725038592 + 
  (71279357338382172814127771*word[{y, x, x, y, y, y, y, y, x, y, y, y}])/
   1494470476675019715629824 + (444060927892329620852905*
    word[{y, x, x, y, y, y, y, y, y, x, x, x}])/157312681755265233224192 + 
  (12118160755385*word[{y, x, x, y, y, y, y, y, y, x, x, y}])/3847647339072 + 
  (19156831022814328123794343*word[{y, x, x, y, y, y, y, y, y, x, y, x}])/
   2988940953350039431259648 - (3052295192613746367610535*
    word[{y, x, x, y, y, y, y, y, y, x, y, y}])/1120852857506264786722368 - 
  (13107808717775397701206597*word[{y, x, x, y, y, y, y, y, y, y, x, x}])/
   1494470476675019715629824 - (1454274483270207134694089*
    word[{y, x, x, y, y, y, y, y, y, y, x, y}])/235969022632897849836288 + 
  (18348908126744105733672599*word[{y, x, x, y, y, y, y, y, y, y, y, x}])/
   1494470476675019715629824 - (27415390687933491700658077*
    word[{y, x, x, y, y, y, y, y, y, y, y, y}])/2241705715012529573444736 + 
  (26713205339539816451187683*word[{y, x, y, x, x, x, x, x, x, x, x, x}])/
   2241705715012529573444736 + (5304311887047613787579165*
    word[{y, x, y, x, x, x, x, x, x, x, x, y}])/8966822860050118293778944 - 
  (35930496783564423617008967*word[{y, x, y, x, x, x, x, x, x, x, y, x}])/
   1120852857506264786722368 + (207891963880444226212543657*
    word[{y, x, y, x, x, x, x, x, x, x, y, y}])/13450234290075177440668416 + 
  (345923292231397272738374647*word[{y, x, y, x, x, x, x, x, x, y, x, x}])/
   8966822860050118293778944 - 
  (284757131226115*word[{y, x, y, x, x, x, x, x, x, y, x, y}])/
   15390589356288 + (19156831022814328123794343*
    word[{y, x, y, x, x, x, x, x, x, y, y, x}])/2988940953350039431259648 - 
  (1572877175361609437573100689*word[{y, x, y, x, x, x, x, x, x, y, y, y}])/
   215203748641202839050694656 - (297801930234605096461479995*
    word[{y, x, y, x, x, x, x, x, y, x, x, x}])/4483411430025059146889472 + 
  (4672010444590805627459343461*word[{y, x, y, x, x, x, x, x, y, x, x, y}])/
   107601874320601419525347328 + (237775722283081792026328201*
    word[{y, x, y, x, x, x, x, x, y, x, y, x}])/17933645720100236587557888 - 
  (1572593841789570105210530579*word[{y, x, y, x, x, x, x, x, y, x, y, y}])/
   53800937160300709762673664 + (2354170002380820096789184067*
    word[{y, x, y, x, x, x, x, x, y, y, x, x}])/107601874320601419525347328 - 
  (1749104415672101549999629843*word[{y, x, y, x, x, x, x, x, y, y, x, y}])/
   107601874320601419525347328 - (109929045679085751576453647*
    word[{y, x, y, x, x, x, x, x, y, y, y, x}])/5663256543189548396070912 + 
  (64157872778266164801948925*word[{y, x, y, x, x, x, x, x, y, y, y, y}])/
   2173775238800028677279744 + (19379861733035973924994121*
    word[{y, x, y, x, x, x, x, y, x, x, x, x}])/373617619168754928907456 - 
  (1335025523590080586669304413*word[{y, x, y, x, x, x, x, y, x, x, x, y}])/
   17933645720100236587557888 + (112169226973264147217821595*
    word[{y, x, y, x, x, x, x, y, x, x, y, x}])/8966822860050118293778944 + 
  (252571011932377860770529775*word[{y, x, y, x, x, x, x, y, x, x, y, y}])/
   11955763813400157725038592 - (255143703366709884654751093*
    word[{y, x, y, x, x, x, x, y, x, y, x, x}])/4890994287300064523879424 + 
  (1720036973716508091299463019*word[{y, x, y, x, x, x, x, y, x, y, x, y}])/
   23911527626800315450077184 + (12893263232469408525478631*
    word[{y, x, y, x, x, x, x, y, x, y, y, x}])/543443809700007169319936 - 
  (11455086871100987464050997171*word[{y, x, y, x, x, x, x, y, x, y, y, y}])/
   215203748641202839050694656 + (518571772696413493327381333*
    word[{y, x, y, x, x, x, x, y, y, x, x, x}])/107601874320601419525347328 + 
  (51774521175697913340685589*word[{y, x, y, x, x, x, x, y, y, x, x, y}])/
   4219681345905938020601856 - (33049403551432038456938987*
    word[{y, x, y, x, x, x, x, y, y, x, y, x}])/2988940953350039431259648 + 
  (1412206184054485999071817073*word[{y, x, y, x, x, x, x, y, y, x, y, y}])/
   107601874320601419525347328 + (160516573929152316541120829*
    word[{y, x, y, x, x, x, x, y, y, y, x, x}])/19563977149200258095517696 - 
  (261163150613908792579425981*word[{y, x, y, x, x, x, x, y, y, y, x, y}])/
   5977881906700078862519296 + (273921264074839922343167965*
    word[{y, x, y, x, x, x, x, y, y, y, y, x}])/35867291440200473175115776 + 
  (230085830371955698843657525*word[{y, x, y, x, x, x, x, y, y, y, y, y}])/
   53800937160300709762673664 - (264858808895219337847835533*
    word[{y, x, y, x, x, x, y, x, x, x, x, x}])/4483411430025059146889472 + 
  (9425535836306856665969717927*word[{y, x, y, x, x, x, y, x, x, x, x, y}])/
   107601874320601419525347328 + 
  (36513559643599097138941313*word[{y, x, y, x, x, x, y, x, x, x, y, x}])/
   1681279286259397180083552 - (11493164820300952442509752629*
    word[{y, x, y, x, x, x, y, x, x, x, y, y}])/215203748641202839050694656 + 
  (195650850990684725499554563*word[{y, x, y, x, x, x, y, x, x, y, x, x}])/
   3362558572518794360167104 - (7136025211033962896897318557*
    word[{y, x, y, x, x, x, y, x, x, y, x, y}])/107601874320601419525347328 - 
  (49717465215125308507883231*word[{y, x, y, x, x, x, y, x, x, y, y, x}])/
   1120852857506264786722368 + (281723413350550972806764675*
    word[{y, x, y, x, x, x, y, x, x, y, y, y}])/3260662858200043015919616 + 
  (141239516472907161871163527*word[{y, x, y, x, x, x, y, x, y, x, x, x}])/
   4483411430025059146889472 - (7939818976216068362192416871*
    word[{y, x, y, x, x, x, y, x, y, x, x, y}])/107601874320601419525347328 - 
  (15169519517739205596142801*word[{y, x, y, x, x, x, y, x, y, x, y, x}])/
   2109840672952969010300928 + (2350656153776727318504299873*
    word[{y, x, y, x, x, x, y, x, y, x, y, y}])/71734582880400946350231552 - 
  (5662713234948313159708928851*word[{y, x, y, x, x, x, y, x, y, y, x, x}])/
   107601874320601419525347328 + (1666866342634970703042084481*
    word[{y, x, y, x, x, x, y, x, y, y, x, y}])/19563977149200258095517696 + 
  (1621272013125504204338638739*word[{y, x, y, x, x, x, y, x, y, y, y, x}])/
   53800937160300709762673664 - (14457200509853756862688399387*
    word[{y, x, y, x, x, x, y, x, y, y, y, y}])/215203748641202839050694656 + 
  (833003940364799753956632835*word[{y, x, y, x, x, x, y, y, x, x, x, x}])/
   35867291440200473175115776 - (2084545177017061612965546233*
    word[{y, x, y, x, x, x, y, y, x, x, x, y}])/215203748641202839050694656 - 
  (2530302051180383539988472767*word[{y, x, y, x, x, x, y, y, x, x, y, x}])/
   71734582880400946350231552 + (2126922434488845249164323427*
    word[{y, x, y, x, x, x, y, y, x, x, y, y}])/71734582880400946350231552 + 
  (7903155038607620201767021*word[{y, x, y, x, x, x, y, y, x, y, x, x}])/
   13450234290075177440668416 - (3261114405671322033349352255*
    word[{y, x, y, x, x, x, y, y, x, y, x, y}])/215203748641202839050694656 + 
  (439746754435364707314747151*word[{y, x, y, x, x, x, y, y, x, y, y, x}])/
   17933645720100236587557888 - (6579293010519694473513581429*
    word[{y, x, y, x, x, x, y, y, x, y, y, y}])/215203748641202839050694656 - 
  (161808425082948384682058203*word[{y, x, y, x, x, x, y, y, y, x, x, x}])/
   5663256543189548396070912 + (1457334168893821647924997517*
    word[{y, x, y, x, x, x, y, y, y, x, x, y}])/35867291440200473175115776 + 
  (88703927240611067959050857*word[{y, x, y, x, x, x, y, y, y, x, y, x}])/
   8966822860050118293778944 - (6581939999329284517069518961*
    word[{y, x, y, x, x, x, y, y, y, x, y, y}])/215203748641202839050694656 + 
  (412674502227693849887380165*word[{y, x, y, x, x, x, y, y, y, y, x, x}])/
   12659044037717814061805568 - (2052115324009947769679894437*
    word[{y, x, y, x, x, x, y, y, y, y, x, y}])/107601874320601419525347328 - 
  (573867095412564631172124203*word[{y, x, y, x, x, x, y, y, y, y, y, x}])/
   17933645720100236587557888 + (135687510374470523824797265*
    word[{y, x, y, x, x, x, y, y, y, y, y, y}])/2831628271594774198035456 + 
  (9664762602768555903649481*word[{y, x, y, x, x, y, x, x, x, x, x, x}])/
   280213214376566196680592 - (523230782056573294989258163*
    word[{y, x, y, x, x, y, x, x, x, x, x, y}])/6725117145037588720334208 + 
  (174407688493746581933119411*word[{y, x, y, x, x, y, x, x, x, x, y, x}])/
   8966822860050118293778944 + (1684161005734603156083150889*
    word[{y, x, y, x, x, y, x, x, x, x, y, y}])/53800937160300709762673664 - 
  (1396001744588914158190312595*word[{y, x, y, x, x, y, x, x, x, y, x, x}])/
   13450234290075177440668416 + (17262259196910959473494618859*
    word[{y, x, y, x, x, y, x, x, x, y, x, y}])/215203748641202839050694656 + 
  (10376650822472949859897369765*word[{y, x, y, x, x, y, x, x, x, y, y, x}])/
   215203748641202839050694656 - (9880513533358093568137785883*
    word[{y, x, y, x, x, y, x, x, x, y, y, y}])/107601874320601419525347328 + 
  (523927615536232999093505053*word[{y, x, y, x, x, y, x, x, y, x, x, x}])/
   13450234290075177440668416 + (36907298660452751628100417*
    word[{y, x, y, x, x, y, x, x, y, x, x, y}])/17933645720100236587557888 - 
  (585661047494889189204259789*word[{y, x, y, x, x, y, x, x, y, x, y, x}])/
   23911527626800315450077184 + (810936258232007661992722493*
    word[{y, x, y, x, x, y, x, x, y, x, y, y}])/23911527626800315450077184 + 
  (250636438549531260598431685*word[{y, x, y, x, x, y, x, x, y, y, x, x}])/
   11955763813400157725038592 - (11201893726234278785002784387*
    word[{y, x, y, x, x, y, x, x, y, y, x, y}])/215203748641202839050694656 - 
  (1062914373401113719309545*word[{y, x, y, x, x, y, x, x, y, y, y, x}])/
   840639643129698590041776 + (2361089468348435949968438239*
    word[{y, x, y, x, x, y, x, x, y, y, y, y}])/107601874320601419525347328 - 
  (4201988716181331492933160751*word[{y, x, y, x, x, y, x, y, x, x, x, x}])/
   53800937160300709762673664 + (5609923601838160470998543663*
    word[{y, x, y, x, x, y, x, y, x, x, x, y}])/53800937160300709762673664 + 
  (1734106431836237*word[{y, x, y, x, x, y, x, y, x, x, y, x}])/
   41041571616768 - (9310704685127505405447417137*
    word[{y, x, y, x, x, y, x, y, x, x, y, y}])/107601874320601419525347328 + 
  (128379540054519296464156817*word[{y, x, y, x, x, y, x, y, x, y, x, x}])/
   1630331429100021507959808 - (904245286795224519619804191*
    word[{y, x, y, x, x, y, x, y, x, y, x, y}])/11955763813400157725038592 - 
  (788925569196461709880802953*word[{y, x, y, x, x, y, x, y, x, y, y, x}])/
   9781988574600129047758848 + (7195938058170793150343908427*
    word[{y, x, y, x, x, y, x, y, x, y, y, y}])/53800937160300709762673664 + 
  (3574563463331819749162099885*word[{y, x, y, x, x, y, x, y, y, x, x, x}])/
   107601874320601419525347328 - 
  (79265364622391577287421217*word[{y, x, y, x, x, y, x, y, y, x, x, y}])/
   1054920336476484505150464 + 
  (48307165*word[{y, x, y, x, x, y, x, y, y, x, y, x}])/6368256 + 
  (91480775045529653165501959*word[{y, x, y, x, x, y, x, y, y, x, y, y}])/
   4219681345905938020601856 - (73348533480248961608025093*
    word[{y, x, y, x, x, y, x, y, y, y, x, x}])/1086887619400014338639872 + 
  (3084999504306741718649731219*word[{y, x, y, x, x, y, x, y, y, y, x, y}])/
   35867291440200473175115776 + (2437124285517794816686795729*
    word[{y, x, y, x, x, y, x, y, y, y, y, x}])/53800937160300709762673664 - 
  (1652337848287034891152441625*word[{y, x, y, x, x, y, x, y, y, y, y, y}])/
   17933645720100236587557888 + (1302790532189324054024700911*
    word[{y, x, y, x, x, y, y, x, x, x, x, x}])/107601874320601419525347328 - 
  (728765896496617053659269373*word[{y, x, y, x, x, y, y, x, x, x, x, y}])/
   71734582880400946350231552 - (4033412594436941369136997969*
    word[{y, x, y, x, x, y, y, x, x, x, y, x}])/215203748641202839050694656 + 
  (261094614921480400962654737*word[{y, x, y, x, x, y, y, x, x, x, y, y}])/
   11955763813400157725038592 + (181583813081937030285537017*
    word[{y, x, y, x, x, y, y, x, x, y, x, x}])/23911527626800315450077184 - 
  (3840404263393783*word[{y, x, y, x, x, y, y, x, x, y, x, y}])/
   246249429700608 + (77965462041611333451471199*
    word[{y, x, y, x, x, y, y, x, x, y, y, x}])/17933645720100236587557888 - 
  (461980453174493550699385811*word[{y, x, y, x, x, y, y, x, x, y, y, y}])/
   107601874320601419525347328 - (1539665578838920139531866583*
    word[{y, x, y, x, x, y, y, x, y, x, x, x}])/53800937160300709762673664 + 
  (7231514125403266168343216737*word[{y, x, y, x, x, y, y, x, y, x, x, y}])/
   107601874320601419525347328 + (669480316491529690393990127*
    word[{y, x, y, x, x, y, y, x, y, x, y, x}])/71734582880400946350231552 - 
  (2329761259041197568698787017*word[{y, x, y, x, x, y, y, x, y, x, y, y}])/
   53800937160300709762673664 + (606077164782057792414307597*
    word[{y, x, y, x, x, y, y, x, y, y, x, x}])/19563977149200258095517696 - 
  (3967162729456405614936545095*word[{y, x, y, x, x, y, y, x, y, y, x, y}])/
   107601874320601419525347328 - (437512386251693819427940123*
    word[{y, x, y, x, x, y, y, x, y, y, y, x}])/17933645720100236587557888 + 
  (5888976983057435117211110129*word[{y, x, y, x, x, y, y, x, y, y, y, y}])/
   107601874320601419525347328 + (3935458716522034899065727803*
    word[{y, x, y, x, x, y, y, y, x, x, x, x}])/215203748641202839050694656 - 
  (24195201742273349703079471*word[{y, x, y, x, x, y, y, y, x, x, x, y}])/
   414650768094803158093824 + (530785978860417256956780263*
    word[{y, x, y, x, x, y, y, y, x, x, y, x}])/26900468580150354881336832 + 
  (347686130092187512651985963*word[{y, x, y, x, x, y, y, y, x, x, y, y}])/
   17933645720100236587557888 - (12906480380742086704029631601*
    word[{y, x, y, x, x, y, y, y, x, y, x, x}])/215203748641202839050694656 + 
  (1594671489831310417005873817*word[{y, x, y, x, x, y, y, y, x, y, x, y}])/
   26900468580150354881336832 + (1654632330102275012979036919*
    word[{y, x, y, x, x, y, y, y, x, y, y, x}])/53800937160300709762673664 - 
  (2023621691469701694095974021*word[{y, x, y, x, x, y, y, y, x, y, y, y}])/
   26900468580150354881336832 + (791994133746445404206474393*
    word[{y, x, y, x, x, y, y, y, y, x, x, x}])/107601874320601419525347328 + 
  (203151878609276693591534891*word[{y, x, y, x, x, y, y, y, y, x, x, y}])/
   35867291440200473175115776 - (33049403551432038456938987*
    word[{y, x, y, x, x, y, y, y, y, x, y, x}])/2988940953350039431259648 + 
  (179304672545523249776363927*word[{y, x, y, x, x, y, y, y, y, x, y, y}])/
   5663256543189548396070912 + (384514907508981787791463963*
    word[{y, x, y, x, x, y, y, y, y, y, x, x}])/35867291440200473175115776 - 
  (2536395062244186885304764659*word[{y, x, y, x, x, y, y, y, y, y, x, y}])/
   53800937160300709762673664 + (23866358610071645527194107*
    word[{y, x, y, x, x, y, y, y, y, y, y, x}])/3362558572518794360167104 + 
  (34614425439826885179593719*word[{y, x, y, x, x, y, y, y, y, y, y, y}])/
   4483411430025059146889472 - (166858667599124461277463863*
    word[{y, x, y, x, y, x, x, x, x, x, x, x}])/4483411430025059146889472 + 
  (2168443656109280995043209213*word[{y, x, y, x, y, x, x, x, x, x, x, y}])/
   53800937160300709762673664 + (9007016466734115790701679*
    word[{y, x, y, x, y, x, x, x, x, x, y, x}])/314625363510530466448384 - 
  (1087926176294058164110034353*word[{y, x, y, x, y, x, x, x, x, x, y, y}])/
   26900468580150354881336832 + (4379116228973408220533403725*
    word[{y, x, y, x, y, x, x, x, x, y, x, x}])/107601874320601419525347328 - 
  (340983530990170509999821473*word[{y, x, y, x, y, x, x, x, x, y, x, y}])/
   11955763813400157725038592 - (3209676858121285473495358033*
    word[{y, x, y, x, y, x, x, x, x, y, y, x}])/71734582880400946350231552 + 
  (5124353178152289685187782921*word[{y, x, y, x, y, x, x, x, x, y, y, y}])/
   71734582880400946350231552 + (453397359999499615020930665*
    word[{y, x, y, x, y, x, x, x, y, x, x, x}])/26900468580150354881336832 - 
  (2357081363734817405918869651*word[{y, x, y, x, y, x, x, x, y, x, x, y}])/
   71734582880400946350231552 + (99683787983598480402211711*
    word[{y, x, y, x, y, x, x, x, y, x, y, x}])/35867291440200473175115776 + 
  (687807028836468748509044915*word[{y, x, y, x, y, x, x, x, y, x, y, y}])/
   71734582880400946350231552 - (4503691188535982804761199669*
    word[{y, x, y, x, y, x, x, x, y, y, x, x}])/107601874320601419525347328 + 
  (600424650698687113616339109*word[{y, x, y, x, y, x, x, x, y, y, x, y}])/
   11955763813400157725038592 + (31703457738990826639592593*
    word[{y, x, y, x, y, x, x, x, y, y, y, x}])/1222748571825016130969856 - 
  (11075850562481059954455020333*word[{y, x, y, x, y, x, x, x, y, y, y, y}])/
   215203748641202839050694656 + (4214520773835945835512419621*
    word[{y, x, y, x, y, x, x, y, x, x, x, x}])/107601874320601419525347328 + 
  (467706843611428578288607*word[{y, x, y, x, y, x, x, y, x, x, x, y}])/
   280213214376566196680592 - (177642245091099024946391531*
    word[{y, x, y, x, y, x, x, y, x, x, y, x}])/2988940953350039431259648 + 
  (3392212275315647003532368509*word[{y, x, y, x, y, x, x, y, x, x, y, y}])/
   71734582880400946350231552 + (5280622878191414370233291*
    word[{y, x, y, x, y, x, x, y, x, y, x, x}])/8966822860050118293778944 - 
  (658207247398369*word[{y, x, y, x, y, x, x, y, x, y, x, y}])/
   13680523872256 + (3051796851542101206354951031*
    word[{y, x, y, x, y, x, x, y, x, y, y, x}])/71734582880400946350231552 - 
  (182833900154702831090585407*word[{y, x, y, x, y, x, x, y, x, y, y, y}])/
   4483411430025059146889472 - (380762819826860036127397983*
    word[{y, x, y, x, y, x, x, y, y, x, x, x}])/11955763813400157725038592 + 
  (1988792915344071556611259151*word[{y, x, y, x, y, x, x, y, y, x, x, y}])/
   71734582880400946350231552 + (669480316491529690393990127*
    word[{y, x, y, x, y, x, x, y, y, x, y, x}])/71734582880400946350231552 - 
  (6836058600817770946785828857*word[{y, x, y, x, y, x, x, y, y, x, y, y}])/
   215203748641202839050694656 + (4701572624191449869423794261*
    word[{y, x, y, x, y, x, x, y, y, y, x, x}])/107601874320601419525347328 + 
  (5392035873943989308001743*word[{y, x, y, x, y, x, x, y, y, y, x, y}])/
   791190252357363378862848 - (1768923560984904150659665633*
    word[{y, x, y, x, y, x, x, y, y, y, y, x}])/35867291440200473175115776 + 
  (3377498369994913974381397021*word[{y, x, y, x, y, x, x, y, y, y, y, y}])/
   53800937160300709762673664 + (186657042049411837026857459*
    word[{y, x, y, x, y, x, y, x, x, x, x, x}])/4890994287300064523879424 - 
  (1702835639669724688068235451*word[{y, x, y, x, y, x, y, x, x, x, x, y}])/
   23911527626800315450077184 - (563260073402325608079331291*
    word[{y, x, y, x, y, x, y, x, x, x, y, x}])/35867291440200473175115776 + 
  (1010849043747739590158364989*word[{y, x, y, x, y, x, y, x, x, x, y, y}])/
   23911527626800315450077184 - (4962531002962174434506420545*
    word[{y, x, y, x, y, x, y, x, x, y, x, x}])/71734582880400946350231552 + 
  (1121093639331817035751233503*word[{y, x, y, x, y, x, y, x, x, y, x, y}])/
   11955763813400157725038592 + (1086463935959767095139161803*
    word[{y, x, y, x, y, x, y, x, x, y, y, x}])/23911527626800315450077184 - 
  (9790380564891507425622358609*word[{y, x, y, x, y, x, y, x, x, y, y, y}])/
   107601874320601419525347328 - (486056985720159525208612649*
    word[{y, x, y, x, y, x, y, x, y, x, x, x}])/35867291440200473175115776 + 
  (1344746109460533207011457685*word[{y, x, y, x, y, x, y, x, y, x, x, y}])/
   35867291440200473175115776 + 
  (2047*word[{y, x, y, x, y, x, y, x, y, x, y, x}])/1024 - 
  11*word[{y, x, y, x, y, x, y, x, y, x, y, y}] + 
  (351136524286730262467936269*word[{y, x, y, x, y, x, y, x, y, y, x, x}])/
   8966822860050118293778944 - (29347625386067105986504425*
    word[{y, x, y, x, y, x, y, x, y, y, x, y}])/373617619168754928907456 - 
  (352550943510598806541945021*word[{y, x, y, x, y, x, y, x, y, y, y, x}])/
   17933645720100236587557888 + 
  (187*word[{y, x, y, x, y, x, y, x, y, y, y, y}])/4 - 
  (250332173309722323185369*word[{y, x, y, x, y, x, y, y, x, x, x, x}])/
   4718759563241740978176 + (6556089553959105642020344481*
    word[{y, x, y, x, y, x, y, y, x, x, x, y}])/107601874320601419525347328 + 
  (5871648250479904534132427*word[{y, x, y, x, y, x, y, y, x, x, y, x}])/
   135860952425001792329984 - (183142559271332006485775175*
    word[{y, x, y, x, y, x, y, y, x, x, y, y}])/2988940953350039431259648 + 
  (2056314328069521403944776827*word[{y, x, y, x, y, x, y, y, x, y, x, x}])/
   35867291440200473175115776 - (3790681065778608183160097*
    word[{y, x, y, x, y, x, y, y, x, y, x, y}])/93404404792188732226864 - 
  (5751728629111119136958375*word[{y, x, y, x, y, x, y, y, x, y, y, x}])/
   87910028039707042095872 + (83115313594749543676662113*
    word[{y, x, y, x, y, x, y, y, x, y, y, y}])/747235238337509857814912 + 
  (3453823066602169343674719071*word[{y, x, y, x, y, x, y, y, y, x, x, x}])/
   107601874320601419525347328 - (1349424584627070187686640975*
    word[{y, x, y, x, y, x, y, y, y, x, x, y}])/26900468580150354881336832 - 
  (15169519517739205596142801*word[{y, x, y, x, y, x, y, y, y, x, y, x}])/
   2109840672952969010300928 + (823581558141096511429287*
    word[{y, x, y, x, y, x, y, y, y, x, y, y}])/43955014019853521047936 - 
  (688867810738397264536512363*word[{y, x, y, x, y, x, y, y, y, y, x, x}])/
   11955763813400157725038592 + (47959324537483580268853379*
    word[{y, x, y, x, y, x, y, y, y, y, x, y}])/747235238337509857814912 + 
  (2382302253576252911553974063*word[{y, x, y, x, y, x, y, y, y, y, y, x}])/
   53800937160300709762673664 - 
  (849057*word[{y, x, y, x, y, x, y, y, y, y, y, y}])/11056 + 
  (161507466692713598416079467*word[{y, x, y, x, y, y, x, x, x, x, x, x}])/
   13450234290075177440668416 + (1433255488797945770411618599*
    word[{y, x, y, x, y, y, x, x, x, x, x, y}])/71734582880400946350231552 - 
  (2616018996232579786186536893*word[{y, x, y, x, y, y, x, x, x, x, y, x}])/
   53800937160300709762673664 + (3452293940626623101017139551*
    word[{y, x, y, x, y, y, x, x, x, x, y, y}])/215203748641202839050694656 + 
  (12045251014986792881901345977*word[{y, x, y, x, y, y, x, x, x, y, x, x}])/
   215203748641202839050694656 - (2399385496834857069691298341*
    word[{y, x, y, x, y, y, x, x, x, y, x, y}])/53800937160300709762673664 + 
  (220773893392286124485983121*word[{y, x, y, x, y, y, x, x, x, y, y, x}])/
   35867291440200473175115776 + (73594295579536765973980991*
    word[{y, x, y, x, y, y, x, x, x, y, y, y}])/107601874320601419525347328 - 
  (760221260083492942767534445*word[{y, x, y, x, y, y, x, x, y, x, x, x}])/
   13450234290075177440668416 + (282670987609743818692467243*
    word[{y, x, y, x, y, y, x, x, y, x, x, y}])/11955763813400157725038592 + 
  (22340023860573387663413067*word[{y, x, y, x, y, y, x, x, y, x, y, x}])/
   1494470476675019715629824 - (715962149858495091474527051*
    word[{y, x, y, x, y, y, x, x, y, x, y, y}])/26900468580150354881336832 + 
  (1382320623188810394724772629*word[{y, x, y, x, y, y, x, x, y, y, x, x}])/
   71734582880400946350231552 + (16253082298780989553520725*
    word[{y, x, y, x, y, y, x, x, y, y, x, y}])/2241705715012529573444736 - 
  (156441908228495293479934379*word[{y, x, y, x, y, y, x, x, y, y, y, x}])/
   6521325716400086031839232 + (9463630287459771692099541*
    word[{y, x, y, x, y, y, x, x, y, y, y, y}])/373617619168754928907456 + 
  (87189072085546184945822237*word[{y, x, y, x, y, y, x, y, x, x, x, x}])/
   2831628271594774198035456 - (745437333390355594537435411*
    word[{y, x, y, x, y, y, x, y, x, x, x, y}])/9781988574600129047758848 + 
  (701813087955332133613365073*word[{y, x, y, x, y, y, x, y, x, x, y, x}])/
   23911527626800315450077184 + (365165657106415241658485099*
    word[{y, x, y, x, y, y, x, y, x, x, y, y}])/26900468580150354881336832 - 
  (51422197029539606453587061*word[{y, x, y, x, y, y, x, y, x, y, x, x}])/
   703280224317656336766976 + (35588044437948932740990545*
    word[{y, x, y, x, y, y, x, y, x, y, x, y}])/373617619168754928907456 + 
  (1131324205825809933511291165*word[{y, x, y, x, y, y, x, y, x, y, y, x}])/
   35867291440200473175115776 - (39333727631716661309327105*
    word[{y, x, y, x, y, y, x, y, x, y, y, y}])/560426428753132393361184 + 
  (75573740741556179648582027*word[{y, x, y, x, y, y, x, y, y, x, x, x}])/
   5977881906700078862519296 + (277086440159639213942024203*
    word[{y, x, y, x, y, y, x, y, y, x, x, y}])/11955763813400157725038592 - 
  (585661047494889189204259789*word[{y, x, y, x, y, y, x, y, y, x, y, x}])/
   23911527626800315450077184 + (20783194177013980677406041*
    word[{y, x, y, x, y, y, x, y, y, x, y, y}])/747235238337509857814912 + 
  (1021475007242490457734972539*word[{y, x, y, x, y, y, x, y, y, y, x, x}])/
   71734582880400946350231552 - (209315753100104736171226145*
    word[{y, x, y, x, y, y, x, y, y, y, x, y}])/2241705715012529573444736 + 
  (2270359019849167378038640507*word[{y, x, y, x, y, y, x, y, y, y, y, x}])/
   107601874320601419525347328 + 
  (1119598055554322246973151*word[{y, x, y, x, y, y, x, y, y, y, y, y}])/
   747235238337509857814912 - (185467136008464233910433663*
    word[{y, x, y, x, y, y, y, x, x, x, x, x}])/5977881906700078862519296 + 
  (1906517711695894289134677919*word[{y, x, y, x, y, y, y, x, x, x, x, y}])/
   53800937160300709762673664 + (5458578094223641252014659975*
    word[{y, x, y, x, y, y, y, x, x, x, y, x}])/215203748641202839050694656 - 
  (3696177952513452428483267701*word[{y, x, y, x, y, y, y, x, x, x, y, y}])/
   107601874320601419525347328 + (534799652242707921740125993*
    word[{y, x, y, x, y, y, y, x, x, y, x, x}])/17933645720100236587557888 - 
  (745166543206599487003286701*word[{y, x, y, x, y, y, y, x, x, y, x, y}])/
   26900468580150354881336832 - (134925498626158118456115575*
    word[{y, x, y, x, y, y, y, x, x, y, y, x}])/4219681345905938020601856 + 
  (368839667084108184708435323*word[{y, x, y, x, y, y, y, x, x, y, y, y}])/
   6725117145037588720334208 + (4003155470374142945770581461*
    word[{y, x, y, x, y, y, y, x, y, x, x, x}])/215203748641202839050694656 - 
  (1816091827741949366939186347*word[{y, x, y, x, y, y, y, x, y, x, x, y}])/
   35867291440200473175115776 + (99683787983598480402211711*
    word[{y, x, y, x, y, y, y, x, y, x, y, x}])/35867291440200473175115776 + 
  (3080701048870708430944883*word[{y, x, y, x, y, y, y, x, y, x, y, y}])/
   186808809584377464453728 - (737204008190769536334007951*
    word[{y, x, y, x, y, y, y, x, y, y, x, x}])/17933645720100236587557888 + 
  (53365556231927561155797765*word[{y, x, y, x, y, y, y, x, y, y, x, y}])/
   747235238337509857814912 + (39461294692126117087150409*
    word[{y, x, y, x, y, y, y, x, y, y, y, x}])/2445497143650032261939712 - 
  (30734962526747498447263975*word[{y, x, y, x, y, y, y, x, y, y, y, y}])/
   747235238337509857814912 + (148009141181999083443983863*
    word[{y, x, y, x, y, y, y, y, x, x, x, x}])/6521325716400086031839232 + 
  (241286245448559936466587499*word[{y, x, y, x, y, y, y, y, x, x, x, y}])/
   17933645720100236587557888 - (185614976379638929589346425*
    word[{y, x, y, x, y, y, y, y, x, x, y, x}])/3164761009429453515451392 + 
  (95891689882249716119273511*word[{y, x, y, x, y, y, y, y, x, x, y, y}])/
   2988940953350039431259648 + (5265545672917287189653859271*
    word[{y, x, y, x, y, y, y, y, x, y, x, x}])/215203748641202839050694656 - 
  (33258751298831*word[{y, x, y, x, y, y, y, y, x, y, x, y}])/855032742016 + 
  (147011795739429350240733385*word[{y, x, y, x, y, y, y, y, x, y, y, x}])/
   5663256543189548396070912 - (18246952256212904312438775*
    word[{y, x, y, x, y, y, y, y, x, y, y, y}])/747235238337509857814912 - 
  (125000551913637083951277233*word[{y, x, y, x, y, y, y, y, y, x, x, x}])/
   4219681345905938020601856 + (1092383782832934576354117191*
    word[{y, x, y, x, y, y, y, y, y, x, x, y}])/53800937160300709762673664 + 
  (237775722283081792026328201*word[{y, x, y, x, y, y, y, y, y, x, y, x}])/
   17933645720100236587557888 - (25441928285803325224755009*
    word[{y, x, y, x, y, y, y, y, y, x, y, y}])/747235238337509857814912 + 
  (1513173615363271111424854217*word[{y, x, y, x, y, y, y, y, y, y, x, x}])/
   53800937160300709762673664 + (3087269386402947302346717*
    word[{y, x, y, x, y, y, y, y, y, y, x, y}])/186808809584377464453728 - 
  (188735392600313437096089061*word[{y, x, y, x, y, y, y, y, y, y, y, x}])/
   4483411430025059146889472 + 
  (187*word[{y, x, y, x, y, y, y, y, y, y, y, y}])/4 + 
  (20445222277885045762531231*word[{y, x, y, y, x, x, x, x, x, x, x, x}])/
   2241705715012529573444736 - (4997167417644080535903767*
    word[{y, x, y, y, x, x, x, x, x, x, x, y}])/280213214376566196680592 + 
  (401480205375984115130087197*word[{y, x, y, y, x, x, x, x, x, x, y, x}])/
   13450234290075177440668416 + (310893359025439569797896073*
    word[{y, x, y, y, x, x, x, x, x, x, y, y}])/107601874320601419525347328 - 
  (3910482758518308684620599819*word[{y, x, y, y, x, x, x, x, x, y, x, x}])/
   35867291440200473175115776 + (209352189689504372394049021*
    word[{y, x, y, y, x, x, x, x, x, y, x, y}])/5977881906700078862519296 + 
  (754877134779365735951860125*word[{y, x, y, y, x, x, x, x, x, y, y, x}])/
   23911527626800315450077184 - (2132839899435810741575647865*
    word[{y, x, y, y, x, x, x, x, x, y, y, y}])/53800937160300709762673664 + 
  (16084718819500588787596586843*word[{y, x, y, y, x, x, x, x, y, x, x, x}])/
   107601874320601419525347328 - (2994797778823193309676824975*
    word[{y, x, y, y, x, x, x, x, y, x, x, y}])/71734582880400946350231552 - 
  (185614976379638929589346425*word[{y, x, y, y, x, x, x, x, y, x, y, x}])/
   3164761009429453515451392 + (6972415193443270729816240313*
    word[{y, x, y, y, x, x, x, x, y, x, y, y}])/107601874320601419525347328 - 
  (35036853125402187471542663*word[{y, x, y, y, x, x, x, x, y, y, x, x}])/
   2831628271594774198035456 - 
  (489426730333655*word[{y, x, y, y, x, x, x, x, y, y, x, y}])/
   123124714850304 + (1766827830576415595742300769*
    word[{y, x, y, y, x, x, x, x, y, y, y, x}])/71734582880400946350231552 - 
  (1149024381276103021675955173*word[{y, x, y, y, x, x, x, x, y, y, y, y}])/
   71734582880400946350231552 - (18578743065679206319012111699*
    word[{y, x, y, y, x, x, x, y, x, x, x, x}])/107601874320601419525347328 + 
  (235372964467010982691210979*word[{y, x, y, y, x, x, x, y, x, x, x, y}])/
   3164761009429453515451392 + (2008431273431823578650060531*
    word[{y, x, y, y, x, x, x, y, x, x, y, x}])/26900468580150354881336832 - 
  (5502667447657336624939099229*word[{y, x, y, y, x, x, x, y, x, x, y, y}])/
   53800937160300709762673664 + (4684750459746493085754758887*
    word[{y, x, y, y, x, x, x, y, x, y, x, x}])/53800937160300709762673664 - 
  (627237855576211452566167657*word[{y, x, y, y, x, x, x, y, x, y, x, y}])/
   11955763813400157725038592 - (10507557204562235456877630041*
    word[{y, x, y, y, x, x, x, y, x, y, y, x}])/107601874320601419525347328 + 
  (11532768338685665034921213215*word[{y, x, y, y, x, x, x, y, x, y, y, y}])/
   107601874320601419525347328 + (560646108288811945700904573*
    word[{y, x, y, y, x, x, x, y, y, x, x, x}])/23911527626800315450077184 - 
  (322165639411068105528789299*word[{y, x, y, y, x, x, x, y, y, x, x, y}])/
   9781988574600129047758848 + (530785978860417256956780263*
    word[{y, x, y, y, x, x, x, y, y, x, y, x}])/26900468580150354881336832 + 
  (439373319538611364247200413*word[{y, x, y, y, x, x, x, y, y, x, y, y}])/
   23911527626800315450077184 - (4641317824195896087657747791*
    word[{y, x, y, y, x, x, x, y, y, y, x, x}])/71734582880400946350231552 + 
  (6129174388461643638417833*word[{y, x, y, y, x, x, x, y, y, y, x, y}])/
   155719065586977452279808 + (9319190384636467986265813417*
    word[{y, x, y, y, x, x, x, y, y, y, y, x}])/215203748641202839050694656 - 
  (98938349130592733800888353*word[{y, x, y, y, x, x, x, y, y, y, y, y}])/
   1494470476675019715629824 + (3940080477308235891783429935*
    word[{y, x, y, y, x, x, y, x, x, x, x, x}])/35867291440200473175115776 - 
  (257002666233628226132336573*word[{y, x, y, y, x, x, y, x, x, x, x, y}])/
   4578803162578783809589248 - (7742104738897096168545325091*
    word[{y, x, y, y, x, x, y, x, x, x, y, x}])/107601874320601419525347328 + 
  (6821405653130311949953496789*word[{y, x, y, y, x, x, y, x, x, x, y, y}])/
   71734582880400946350231552 - (2919215486451091758882312595*
    word[{y, x, y, y, x, x, y, x, x, y, x, x}])/215203748641202839050694656 + 
  (95548720644902735351104729*word[{y, x, y, y, x, x, y, x, x, y, x, y}])/
   35867291440200473175115776 + (542991950156812433185287741*
    word[{y, x, y, y, x, x, y, x, x, y, y, x}])/11955763813400157725038592 - 
  (101864240333301800621146703*word[{y, x, y, y, x, x, y, x, x, y, y, y}])/
   1630331429100021507959808 - (5355792590831040128999050615*
    word[{y, x, y, y, x, x, y, x, y, x, x, x}])/53800937160300709762673664 + 
  (1307755263460825732321887803*word[{y, x, y, y, x, x, y, x, y, x, x, y}])/
   11955763813400157725038592 + (5871648250479904534132427*
    word[{y, x, y, y, x, x, y, x, y, x, y, x}])/135860952425001792329984 - 
  (10600119933952687902420725009*word[{y, x, y, y, x, x, y, x, y, x, y, y}])/
   107601874320601419525347328 + (11139696185757667235378492821*
    word[{y, x, y, y, x, x, y, x, y, y, x, x}])/107601874320601419525347328 - 
  (7621683964232160909394707581*word[{y, x, y, y, x, x, y, x, y, y, x, y}])/
   107601874320601419525347328 - (1861893130521449745201026975*
    word[{y, x, y, y, x, x, y, x, y, y, y, x}])/23911527626800315450077184 + 
  (6622654700405903419827453773*word[{y, x, y, y, x, x, y, x, y, y, y, y}])/
   53800937160300709762673664 + (2753748410237869044303290891*
    word[{y, x, y, y, x, x, y, y, x, x, x, x}])/215203748641202839050694656 - 
  (161974032498379938815878195*word[{y, x, y, y, x, x, y, y, x, x, x, y}])/
   8966822860050118293778944 + (180803457412347153075486955*
    word[{y, x, y, y, x, x, y, y, x, x, y, x}])/11955763813400157725038592 - 
  (33478981034279735398599335*word[{y, x, y, y, x, x, y, y, x, x, y, y}])/
   17933645720100236587557888 - (7267965541367097720918125209*
    word[{y, x, y, y, x, x, y, y, x, y, x, x}])/107601874320601419525347328 + 
  (62563368682295233737631363*word[{y, x, y, y, x, x, y, y, x, y, x, y}])/
   1494470476675019715629824 + (2250406603316060910649107613*
    word[{y, x, y, y, x, x, y, y, x, y, y, x}])/71734582880400946350231552 - 
  (228785314909901603214300011*word[{y, x, y, y, x, x, y, y, x, y, y, y}])/
   4483411430025059146889472 + (269128017688798144966428107*
    word[{y, x, y, y, x, x, y, y, y, x, x, x}])/5977881906700078862519296 - 
  (8138093748094719220833934489*word[{y, x, y, y, x, x, y, y, y, x, x, y}])/
   215203748641202839050694656 - (2530302051180383539988472767*
    word[{y, x, y, y, x, x, y, y, y, x, y, x}])/71734582880400946350231552 + 
  (590070527312243144458029533*word[{y, x, y, y, x, x, y, y, y, x, y, y}])/
   8966822860050118293778944 - (224775363409773042570042125*
    word[{y, x, y, y, x, x, y, y, y, y, x, x}])/17933645720100236587557888 - 
  (922564894420520864432593*word[{y, x, y, y, x, x, y, y, y, y, x, y}])/
   1494470476675019715629824 + (121316147786967259513449787*
    word[{y, x, y, y, x, x, y, y, y, y, y, x}])/5663256543189548396070912 - 
  (86350779490763878052081795*word[{y, x, y, y, x, x, y, y, y, y, y, y}])/
   2988940953350039431259648 - (344958525538799080142000339*
    word[{y, x, y, y, x, y, x, x, x, x, x, x}])/4483411430025059146889472 + 
  (12315685016936860149686728289*word[{y, x, y, y, x, y, x, x, x, x, x, y}])/
   215203748641202839050694656 + (7699809535104387481467970229*
    word[{y, x, y, y, x, y, x, x, x, x, y, x}])/107601874320601419525347328 - 
  (541663981066443796324849049*word[{y, x, y, y, x, y, x, x, x, x, y, y}])/
   6725117145037588720334208 + (7445373559621760867260715419*
    word[{y, x, y, y, x, y, x, x, x, y, x, x}])/215203748641202839050694656 - 
  (760810816833762634461064105*word[{y, x, y, y, x, y, x, x, x, y, x, y}])/
   19563977149200258095517696 - (1870675718456259455004562777*
    word[{y, x, y, y, x, y, x, x, x, y, y, x}])/23911527626800315450077184 + 
  (4109129947465351573540513985*word[{y, x, y, y, x, y, x, x, x, y, y, y}])/
   35867291440200473175115776 + (2734650290934428254743928139*
    word[{y, x, y, y, x, y, x, x, y, x, x, x}])/71734582880400946350231552 - 
  (363849434643697881177779791*word[{y, x, y, y, x, y, x, x, y, x, x, y}])/
   8966822860050118293778944 + (701813087955332133613365073*
    word[{y, x, y, y, x, y, x, x, y, x, y, x}])/23911527626800315450077184 + 
  (33362731979926175271350047*word[{y, x, y, y, x, y, x, x, y, x, y, y}])/
   8966822860050118293778944 - (1132371828090790816513468103*
    word[{y, x, y, y, x, y, x, x, y, y, x, x}])/17933645720100236587557888 + 
  (5450160080230577604838218917*word[{y, x, y, y, x, y, x, x, y, y, x, y}])/
   107601874320601419525347328 + (2922136280547348736982829619*
    word[{y, x, y, y, x, y, x, x, y, y, y, x}])/71734582880400946350231552 - 
  (4431094627351458752589528551*word[{y, x, y, y, x, y, x, x, y, y, y, y}])/
   53800937160300709762673664 + (1640907776245583928565930573*
    word[{y, x, y, y, x, y, x, y, x, x, x, x}])/17933645720100236587557888 - 
  (2691687787798388020105151233*word[{y, x, y, y, x, y, x, y, x, x, x, y}])/
   35867291440200473175115776 - (730154850777763426502356871*
    word[{y, x, y, y, x, y, x, y, x, x, y, x}])/5977881906700078862519296 + 
  (14294889259196113369179176825*word[{y, x, y, y, x, y, x, y, x, x, y, y}])/
   107601874320601419525347328 - (1046061204296527048360188873*
    word[{y, x, y, y, x, y, x, y, x, y, x, x}])/23911527626800315450077184 + 
  (50629000252781032969160585*word[{y, x, y, y, x, y, x, y, x, y, x, y}])/
   1494470476675019715629824 + (1667417033296151574878320901*
    word[{y, x, y, y, x, y, x, y, x, y, y, x}])/17933645720100236587557888 - 
  (264956020333678857810240479*word[{y, x, y, y, x, y, x, y, x, y, y, y}])/
   2241705715012529573444736 - (19562592583873785149846116363*
    word[{y, x, y, y, x, y, x, y, y, x, x, x}])/215203748641202839050694656 + 
  (189937493047901510483681803*word[{y, x, y, y, x, y, x, y, y, x, x, y}])/
   2109840672952969010300928 + 
  (1734106431836237*word[{y, x, y, y, x, y, x, y, y, x, y, x}])/
   41041571616768 - (177015113*word[{y, x, y, y, x, y, x, y, y, x, y, y}])/
   1680512 + (10564663559458383236373603073*
    word[{y, x, y, y, x, y, x, y, y, y, x, x}])/107601874320601419525347328 - 
  (33885987216725130853412127*word[{y, x, y, y, x, y, x, y, y, y, x, y}])/
   747235238337509857814912 - (5842103239446032392334884957*
    word[{y, x, y, y, x, y, x, y, y, y, y, x}])/53800937160300709762673664 + 
  (14219312162705655884632277*word[{y, x, y, y, x, y, x, y, y, y, y, y}])/
   93404404792188732226864 + (417096526131019059605935063*
    word[{y, x, y, y, x, y, y, x, x, x, x, x}])/107601874320601419525347328 - 
  (1046907521603411418059778499*word[{y, x, y, y, x, y, y, x, x, x, x, y}])/
   107601874320601419525347328 + 
  (597672118825693576121991*word[{y, x, y, y, x, y, y, x, x, x, y, x}])/
   43955014019853521047936 - (454418834283815660641360313*
    word[{y, x, y, y, x, y, y, x, x, x, y, y}])/71734582880400946350231552 - 
  (3070608546405272365259206375*word[{y, x, y, y, x, y, y, x, x, y, x, x}])/
   71734582880400946350231552 + (2859694052532370860668810299*
    word[{y, x, y, y, x, y, y, x, x, y, x, y}])/107601874320601419525347328 + 
  (619975688078632373124316257*word[{y, x, y, y, x, y, y, x, x, y, y, x}])/
   23911527626800315450077184 - (1080189737348875495416161*
    word[{y, x, y, y, x, y, y, x, x, y, y, y}])/24838844487673457877504 + 
  (6943315329732993396979855433*word[{y, x, y, y, x, y, y, x, y, x, x, x}])/
   107601874320601419525347328 - (9003300572121562581695045045*
    word[{y, x, y, y, x, y, y, x, y, x, x, y}])/215203748641202839050694656 - 
  (177642245091099024946391531*word[{y, x, y, y, x, y, y, x, y, x, y, x}])/
   2988940953350039431259648 + (61326167890940391360028111*
    word[{y, x, y, y, x, y, y, x, y, x, y, y}])/747235238337509857814912 - 
  (109328714003903424115331175*word[{y, x, y, y, x, y, y, x, y, y, x, x}])/
   5977881906700078862519296 - 
  (2720319*word[{y, x, y, y, x, y, y, x, y, y, x, y}])/1680512 + 
  (679745096999826264381804659*word[{y, x, y, y, x, y, y, x, y, y, y, x}])/
   13450234290075177440668416 - (36340961824535129156574953*
    word[{y, x, y, y, x, y, y, x, y, y, y, y}])/747235238337509857814912 - 
  (405989614752516860026766325*word[{y, x, y, y, x, y, y, y, x, x, x, x}])/
   5977881906700078862519296 + (10975580456686922267425122601*
    word[{y, x, y, y, x, y, y, y, x, x, x, y}])/215203748641202839050694656 + 
  (2008431273431823578650060531*word[{y, x, y, y, x, y, y, y, x, x, y, x}])/
   26900468580150354881336832 - 
  (328097662418957692186515*word[{y, x, y, y, x, y, y, y, x, x, y, y}])/
   3974655523071860945824 + (2706889841988145838655550163*
    word[{y, x, y, y, x, y, y, y, x, y, x, x}])/53800937160300709762673664 - 
  (5835878212043442048550305*word[{y, x, y, y, x, y, y, y, x, y, x, y}])/
   186808809584377464453728 - (122471107724741508688287983*
    word[{y, x, y, y, x, y, y, y, x, y, y, x}])/1222748571825016130969856 + 
  (72690638744568945380992001*word[{y, x, y, y, x, y, y, y, x, y, y, y}])/
   560426428753132393361184 + (27379868020558524055196083*
    word[{y, x, y, y, x, y, y, y, y, x, x, x}])/1086887619400014338639872 - 
  (3308847960122893775058592685*word[{y, x, y, y, x, y, y, y, y, x, x, y}])/
   107601874320601419525347328 + (112169226973264147217821595*
    word[{y, x, y, y, x, y, y, y, y, x, y, x}])/8966822860050118293778944 + 
  (7821539*word[{y, x, y, y, x, y, y, y, y, x, y, y}])/840256 - 
  (1510632935641407884352458705*word[{y, x, y, y, x, y, y, y, y, y, x, x}])/
   26900468580150354881336832 + (10173800797888780131353227*
    word[{y, x, y, y, x, y, y, y, y, y, x, y}])/373617619168754928907456 + 
  (15194380156139129459315183*word[{y, x, y, y, x, y, y, y, y, y, y, x}])/
   280213214376566196680592 - (15288400284495255455797603*
    word[{y, x, y, y, x, y, y, y, y, y, y, y}])/186808809584377464453728 + 
  (71880251446528465803634141*word[{y, x, y, y, y, x, x, x, x, x, x, x}])/
   2988940953350039431259648 - (3190341828287342245590802897*
    word[{y, x, y, y, y, x, x, x, x, x, x, y}])/215203748641202839050694656 - 
  (4630388271471626506600938349*word[{y, x, y, y, y, x, x, x, x, x, y, x}])/
   107601874320601419525347328 + (679342372068861151062983249*
    word[{y, x, y, y, y, x, x, x, x, x, y, y}])/19563977149200258095517696 + 
  (5856788610853298962226217437*word[{y, x, y, y, y, x, x, x, x, y, x, x}])/
   215203748641202839050694656 - (4055394249946904443715833943*
    word[{y, x, y, y, y, x, x, x, x, y, x, y}])/215203748641202839050694656 + 
  (1667995450907289781983266291*word[{y, x, y, y, y, x, x, x, x, y, y, x}])/
   107601874320601419525347328 - (1225686089842882023054729461*
    word[{y, x, y, y, y, x, x, x, x, y, y, y}])/53800937160300709762673664 - 
  (1672944957361087671674542909*word[{y, x, y, y, y, x, x, x, y, x, x, x}])/
   23911527626800315450077184 + (4270031872884284379492660137*
    word[{y, x, y, y, y, x, x, x, y, x, x, y}])/53800937160300709762673664 + 
  (5458578094223641252014659975*word[{y, x, y, y, y, x, x, x, y, x, y, x}])/
   215203748641202839050694656 - (2173664930338033439003937167*
    word[{y, x, y, y, y, x, x, x, y, x, y, y}])/35867291440200473175115776 + 
  (54944595008633260764724313*word[{y, x, y, y, y, x, x, x, y, y, x, x}])/
   1243952304284409474281472 - (4225428683677819751964041395*
    word[{y, x, y, y, y, x, x, x, y, y, x, y}])/107601874320601419525347328 - 
  (127035490388536275308900197*word[{y, x, y, y, y, x, x, x, y, y, y, x}])/
   3260662858200043015919616 + (1258058542045070497882750265*
    word[{y, x, y, y, y, x, x, x, y, y, y, y}])/17933645720100236587557888 + 
  (268244803927202078972574773*word[{y, x, y, y, y, x, x, y, x, x, x, x}])/
   8966822860050118293778944 - (7329157361308839407929542563*
    word[{y, x, y, y, y, x, x, y, x, x, x, y}])/107601874320601419525347328 + 
  (597672118825693576121991*word[{y, x, y, y, y, x, x, y, x, x, y, x}])/
   43955014019853521047936 + (700389593497560002501715473*
    word[{y, x, y, y, y, x, x, y, x, x, y, y}])/26900468580150354881336832 - 
  (12406582815550338747274443595*word[{y, x, y, y, y, x, x, y, x, y, x, x}])/
   215203748641202839050694656 + (1035397316046940749565693817*
    word[{y, x, y, y, y, x, x, y, x, y, x, y}])/13450234290075177440668416 + 
  (6322915241142237604440390473*word[{y, x, y, y, y, x, x, y, x, y, y, x}])/
   215203748641202839050694656 - (253301647035528007723407215*
    word[{y, x, y, y, y, x, x, y, x, y, y, y}])/3362558572518794360167104 + 
  (2939530653070211481817358401*word[{y, x, y, y, y, x, x, y, y, x, x, x}])/
   215203748641202839050694656 - (1203215425232732984272833763*
    word[{y, x, y, y, y, x, x, y, y, x, x, y}])/215203748641202839050694656 - 
  (4033412594436941369136997969*word[{y, x, y, y, y, x, x, y, y, x, y, x}])/
   215203748641202839050694656 + (276188971604434667368435789*
    word[{y, x, y, y, y, x, x, y, y, x, y, y}])/8966822860050118293778944 + 
  (4006542104545556026133077*word[{y, x, y, y, y, x, x, y, y, y, x, x}])/
   1415814135797387099017728 - 
  (285516010821101*word[{y, x, y, y, y, x, x, y, y, y, x, y}])/
   7695294678144 + (457870407059521506148124365*
    word[{y, x, y, y, y, x, x, y, y, y, y, x}])/35867291440200473175115776 - 
  (170160323289239583740219*word[{y, x, y, y, y, x, x, y, y, y, y, y}])/
   67930476212500896164992 - (13658003914566296692610266651*
    word[{y, x, y, y, y, x, y, x, x, x, x, x}])/215203748641202839050694656 + 
  (20378253746941830692063456671*word[{y, x, y, y, y, x, y, x, x, x, x, y}])/
   215203748641202839050694656 + (1823765888723303358509547011*
    word[{y, x, y, y, y, x, y, x, x, x, y, x}])/53800937160300709762673664 - 
  (1016245720529417368415215685*word[{y, x, y, y, y, x, y, x, x, x, y, y}])/
   11955763813400157725038592 + (8568185675391180380304324209*
    word[{y, x, y, y, y, x, y, x, x, y, x, x}])/107601874320601419525347328 - 
  (6417574487563931247238188817*word[{y, x, y, y, y, x, y, x, x, y, x, y}])/
   107601874320601419525347328 - (14653047514474210384565763463*
    word[{y, x, y, y, y, x, y, x, x, y, y, x}])/215203748641202839050694656 + 
  (294816231721959947374135555*word[{y, x, y, y, y, x, y, x, x, y, y, y}])/
   2241705715012529573444736 + (1146864914668869735539053811*
    word[{y, x, y, y, y, x, y, x, y, x, x, x}])/23911527626800315450077184 - 
  (11260429671168094576003233409*word[{y, x, y, y, y, x, y, x, y, x, x, y}])/
   107601874320601419525347328 - (563260073402325608079331291*
    word[{y, x, y, y, y, x, y, x, y, x, y, x}])/35867291440200473175115776 + 
  (41387315501898763693958031*word[{y, x, y, y, y, x, y, x, y, x, y, y}])/
   747235238337509857814912 - (1160536290861907243069561849*
    word[{y, x, y, y, y, x, y, x, y, y, x, x}])/13450234290075177440668416 + 
  (90574688494889071381258585*word[{y, x, y, y, y, x, y, x, y, y, x, y}])/
   747235238337509857814912 + (763087352888996169714662647*
    word[{y, x, y, y, y, x, y, x, y, y, y, x}])/13450234290075177440668416 - 
  (24001561601236918276317637*word[{y, x, y, y, y, x, y, x, y, y, y, y}])/
   186808809584377464453728 + (10316073197463793908304330399*
    word[{y, x, y, y, y, x, y, y, x, x, x, x}])/215203748641202839050694656 - 
  (871501358075033944227797857*word[{y, x, y, y, y, x, y, y, x, x, x, y}])/
   35867291440200473175115776 - (7742104738897096168545325091*
    word[{y, x, y, y, y, x, y, y, x, x, y, x}])/107601874320601419525347328 + 
  (32419971804123123361495465*word[{y, x, y, y, y, x, y, y, x, x, y, y}])/
   471938045265795699672576 + (288655136080417135213121603*
    word[{y, x, y, y, y, x, y, y, x, y, x, x}])/215203748641202839050694656 - 
  (11756363473861264948537123*word[{y, x, y, y, y, x, y, y, x, y, x, y}])/
   373617619168754928907456 + (161557626478497003949331705*
    word[{y, x, y, y, y, x, y, y, x, y, y, x}])/3362558572518794360167104 - 
  (2411332*word[{y, x, y, y, y, x, y, y, x, y, y, y}])/39387 - 
  (12705544432668757203068764115*word[{y, x, y, y, y, x, y, y, y, x, x, x}])/
   215203748641202839050694656 + (2285794833508109799505184791*
    word[{y, x, y, y, y, x, y, y, y, x, x, y}])/26900468580150354881336832 + 
  (36513559643599097138941313*word[{y, x, y, y, y, x, y, y, y, x, y, x}])/
   1681279286259397180083552 - (13478397362734420415345689*
    word[{y, x, y, y, y, x, y, y, y, x, y, y}])/186808809584377464453728 + 
  (8250202546948112085695958517*word[{y, x, y, y, y, x, y, y, y, y, x, x}])/
   107601874320601419525347328 - 
  (8471561947880578841487683*word[{y, x, y, y, y, x, y, y, y, y, x, y}])/
   186808809584377464453728 - (348101529022442987036303095*
    word[{y, x, y, y, y, x, y, y, y, y, y, x}])/4483411430025059146889472 + 
  (24713483834872118148909031*word[{y, x, y, y, y, x, y, y, y, y, y, y}])/
   186808809584377464453728 + (3883759460652414334415863943*
    word[{y, x, y, y, y, y, x, x, x, x, x, x}])/215203748641202839050694656 - 
  (175249930031497829776103293*word[{y, x, y, y, y, y, x, x, x, x, x, y}])/
   4219681345905938020601856 + (192276877311676650792580295*
    word[{y, x, y, y, y, y, x, x, x, x, y, x}])/5977881906700078862519296 + 
  (1103700125364616256137648727*word[{y, x, y, y, y, y, x, x, x, x, y, y}])/
   71734582880400946350231552 - (5748037778681392854136863707*
    word[{y, x, y, y, y, y, x, x, x, y, x, x}])/53800937160300709762673664 + 
  (6116377645662017712496626241*word[{y, x, y, y, y, y, x, x, x, y, x, y}])/
   107601874320601419525347328 + (1088875444775448493648368953*
    word[{y, x, y, y, y, y, x, x, x, y, y, x}])/26900468580150354881336832 - 
  (78830585487971578161948977*word[{y, x, y, y, y, y, x, x, x, y, y, y}])/
   1054920336476484505150464 + (5452698717585625656228090697*
    word[{y, x, y, y, y, y, x, x, y, x, x, x}])/71734582880400946350231552 - 
  (105447978513807645888453011*word[{y, x, y, y, y, y, x, x, y, x, x, y}])/
   6329522018858907030902784 - (2616018996232579786186536893*
    word[{y, x, y, y, y, y, x, x, y, x, y, x}])/53800937160300709762673664 + 
  (3967867116569459443285110839*word[{y, x, y, y, y, y, x, x, y, x, y, y}])/
   53800937160300709762673664 + (693796362737373412427097007*
    word[{y, x, y, y, y, y, x, x, y, y, x, x}])/71734582880400946350231552 - 
  (151557589029107733012139073*word[{y, x, y, y, y, y, x, x, y, y, x, y}])/
   4483411430025059146889472 + (47570214811272377415745403*
    word[{y, x, y, y, y, y, x, x, y, y, y, x}])/3260662858200043015919616 - 
  (786413114662576228214691*word[{y, x, y, y, y, y, x, x, y, y, y, y}])/
   747235238337509857814912 - (20107728636424567584251897977*
    word[{y, x, y, y, y, y, x, y, x, x, x, x}])/215203748641202839050694656 + 
  (1974953267815863924573851519*word[{y, x, y, y, y, y, x, y, x, x, x, y}])/
   23911527626800315450077184 + (7699809535104387481467970229*
    word[{y, x, y, y, y, y, x, y, x, x, y, x}])/107601874320601419525347328 - 
  (6432737302095398526027502439*word[{y, x, y, y, y, y, x, y, x, x, y, y}])/
   53800937160300709762673664 + (706735861251485521518005833*
    word[{y, x, y, y, y, y, x, y, x, y, x, x}])/9781988574600129047758848 - 
  (26570308125256050963595195*word[{y, x, y, y, y, y, x, y, x, y, x, y}])/
   373617619168754928907456 - (5173441599959582433011532061*
    word[{y, x, y, y, y, y, x, y, x, y, y, x}])/53800937160300709762673664 + 
  (173280809107727033182713911*word[{y, x, y, y, y, y, x, y, x, y, y, y}])/
   1120852857506264786722368 + (3954199360838663712849865927*
    word[{y, x, y, y, y, y, x, y, y, x, x, x}])/107601874320601419525347328 - 
  (716236554184240655606838595*word[{y, x, y, y, y, y, x, y, y, x, x, y}])/
   9781988574600129047758848 + (174407688493746581933119411*
    word[{y, x, y, y, y, y, x, y, y, x, y, x}])/8966822860050118293778944 + 
  (25534235286733616040507815*word[{y, x, y, y, y, y, x, y, y, x, y, y}])/
   747235238337509857814912 - (4962781801129233426037455299*
    word[{y, x, y, y, y, y, x, y, y, y, x, x}])/53800937160300709762673664 + 
  (45576618710471414333529395*word[{y, x, y, y, y, y, x, y, y, y, x, y}])/
   560426428753132393361184 + (160605355954798055575807861*
    word[{y, x, y, y, y, y, x, y, y, y, y, x}])/2241705715012529573444736 - 
  (57823202126780941100802837*word[{y, x, y, y, y, y, x, y, y, y, y, y}])/
   373617619168754928907456 + (697819925931379282949163599*
    word[{y, x, y, y, y, y, y, x, x, x, x, x}])/23911527626800315450077184 - 
  (1670673333483042636764375363*word[{y, x, y, y, y, y, y, x, x, x, x, y}])/
   71734582880400946350231552 - (4630388271471626506600938349*
    word[{y, x, y, y, y, y, y, x, x, x, y, x}])/107601874320601419525347328 + 
  (513995580330068040088664071*word[{y, x, y, y, y, y, y, x, x, x, y, y}])/
   8966822860050118293778944 + (412102623490661792914520683*
    word[{y, x, y, y, y, y, y, x, x, y, x, x}])/53800937160300709762673664 - 
  (1122181683717528792824257213*word[{y, x, y, y, y, y, y, x, x, y, x, y}])/
   53800937160300709762673664 + (1677905214437302283353976833*
    word[{y, x, y, y, y, y, y, x, x, y, y, x}])/107601874320601419525347328 - 
  (57921031667845976694544049*word[{y, x, y, y, y, y, y, x, x, y, y, y}])/
   2241705715012529573444736 - (12482329645907598833584050455*
    word[{y, x, y, y, y, y, y, x, y, x, x, x}])/215203748641202839050694656 + 
  (1870314076341799051288517749*word[{y, x, y, y, y, y, y, x, y, x, x, y}])/
   17933645720100236587557888 + (9007016466734115790701679*
    word[{y, x, y, y, y, y, y, x, y, x, y, x}])/314625363510530466448384 - 
  (36841310165925098376840725*word[{y, x, y, y, y, y, y, x, y, x, y, y}])/
   373617619168754928907456 + (446632141908589204441928027*
    word[{y, x, y, y, y, y, y, x, y, y, x, x}])/6329522018858907030902784 - 
  (19611712426731080937973337*word[{y, x, y, y, y, y, y, x, y, y, x, y}])/
   373617619168754928907456 - (307750315634065371249832181*
    word[{y, x, y, y, y, y, y, x, y, y, y, x}])/4483411430025059146889472 + 
  (60000024897798896735797653*word[{y, x, y, y, y, y, y, x, y, y, y, y}])/
   373617619168754928907456 + (1031953037942543713034715661*
    word[{y, x, y, y, y, y, y, y, x, x, x, x}])/71734582880400946350231552 - 
  (2545816347032067798182844253*word[{y, x, y, y, y, y, y, y, x, x, x, y}])/
   53800937160300709762673664 + (401480205375984115130087197*
    word[{y, x, y, y, y, y, y, y, x, x, y, x}])/13450234290075177440668416 + 
  (47809163563057619390937405*word[{y, x, y, y, y, y, y, y, x, x, y, y}])/
   2988940953350039431259648 - (2011870860530350903546351117*
    word[{y, x, y, y, y, y, y, y, x, y, x, x}])/26900468580150354881336832 + 
  (10906123007226806655355847*word[{y, x, y, y, y, y, y, y, x, y, x, y}])/
   186808809584377464453728 + (398383665534963228809336101*
    word[{y, x, y, y, y, y, y, y, x, y, y, x}])/8966822860050118293778944 - 
  (24079320643725152248413615*word[{y, x, y, y, y, y, y, y, x, y, y, y}])/
   186808809584377464453728 + (663816160538163001699235935*
    word[{y, x, y, y, y, y, y, y, y, x, x, x}])/26900468580150354881336832 - 
  (2983653546197990899600271*word[{y, x, y, y, y, y, y, y, y, x, x, y}])/
   235969022632897849836288 - (35930496783564423617008967*
    word[{y, x, y, y, y, y, y, y, y, x, y, x}])/1120852857506264786722368 + 
  (16734411312374327761147643*word[{y, x, y, y, y, y, y, y, y, x, y, y}])/
   186808809584377464453728 + (2614868903155123536656771*
    word[{y, x, y, y, y, y, y, y, y, y, x, x}])/815165714550010753979904 - 
  (139763*word[{y, x, y, y, y, y, y, y, y, y, x, y}])/2764 + 
  (48383936113379924259210973*word[{y, x, y, y, y, y, y, y, y, y, y, x}])/
   2241705715012529573444736 - 
  11*word[{y, x, y, y, y, y, y, y, y, y, y, y}] - 
  (9*word[{y, y, x, x, x, x, x, x, x, x, x, x}])/4 - 
  (1644868890436243156830467*word[{y, y, x, x, x, x, x, x, x, x, x, y}])/
   2241705715012529573444736 + (2614868903155123536656771*
    word[{y, y, x, x, x, x, x, x, x, x, y, x}])/815165714550010753979904 - 
  (27885*word[{y, y, x, x, x, x, x, x, x, x, y, y}])/44224 + 
  (28452390924398028649181031*word[{y, y, x, x, x, x, x, x, x, y, x, x}])/
   2988940953350039431259648 - (116498359284183441475671847*
    word[{y, y, x, x, x, x, x, x, x, y, x, y}])/13450234290075177440668416 - 
  (13107808717775397701206597*word[{y, y, x, x, x, x, x, x, x, y, y, x}])/
   1494470476675019715629824 + (14195995621400031454531883*
    word[{y, y, x, x, x, x, x, x, x, y, y, y}])/1494470476675019715629824 - 
  (51948610023637358117592211*word[{y, y, x, x, x, x, x, x, y, x, x, x}])/
   1494470476675019715629824 + (910920451267768264298252131*
    word[{y, y, x, x, x, x, x, x, y, x, x, y}])/35867291440200473175115776 + 
  (1513173615363271111424854217*word[{y, y, x, x, x, x, x, x, y, x, y, x}])/
   53800937160300709762673664 - (808103222464070708365456179*
    word[{y, y, x, x, x, x, x, x, y, x, y, y}])/23911527626800315450077184 + 
  (141747248331934252438255437*word[{y, y, x, x, x, x, x, x, y, y, x, x}])/
   11955763813400157725038592 - (942932629766688353672167433*
    word[{y, y, x, x, x, x, x, x, y, y, x, y}])/107601874320601419525347328 - 
  (162189952282306129246082421*word[{y, y, x, x, x, x, x, x, y, y, y, x}])/
   11955763813400157725038592 + (177315736586758156993127917*
    word[{y, y, x, x, x, x, x, x, y, y, y, y}])/11955763813400157725038592 + 
  (327093335237298740144494499*word[{y, y, x, x, x, x, x, y, x, x, x, x}])/
   4483411430025059146889472 - (801256199571417351855259229*
    word[{y, y, x, x, x, x, x, y, x, x, x, y}])/17933645720100236587557888 - 
  (1510632935641407884352458705*word[{y, y, x, x, x, x, x, y, x, x, y, x}])/
   26900468580150354881336832 + (5914258170289407025745948945*
    word[{y, y, x, x, x, x, x, y, x, x, y, y}])/71734582880400946350231552 - 
  (403518408274681256964366023*word[{y, y, x, x, x, x, x, y, x, y, x, x}])/
   8966822860050118293778944 + (5288802310426715935967678447*
    word[{y, y, x, x, x, x, x, y, x, y, x, y}])/215203748641202839050694656 + 
  (307475017210938931803982107*word[{y, y, x, x, x, x, x, y, x, y, y, x}])/
   5977881906700078862519296 - (798798602256350033166958069*
    word[{y, y, x, x, x, x, x, y, x, y, y, y}])/13450234290075177440668416 - 
  (383766116396995131116793673*word[{y, y, x, x, x, x, x, y, y, x, x, x}])/
   17933645720100236587557888 + (3290160508057808372797451171*
    word[{y, y, x, x, x, x, x, y, y, x, x, y}])/215203748641202839050694656 + 
  (384514907508981787791463963*word[{y, y, x, x, x, x, x, y, y, x, y, x}])/
   35867291440200473175115776 - (541464438632544937867731977*
    word[{y, y, x, x, x, x, x, y, y, x, y, y}])/19563977149200258095517696 + 
  (712399120189385573585935487*word[{y, y, x, x, x, x, x, y, y, y, x, x}])/
   23911527626800315450077184 - (110803885854228711459424363*
    word[{y, y, x, x, x, x, x, y, y, y, x, y}])/9781988574600129047758848 - 
  (675016368976320553118973647*word[{y, y, x, x, x, x, x, y, y, y, y, x}])/
   23911527626800315450077184 + (80942044599815202735719129*
    word[{y, y, x, x, x, x, x, y, y, y, y, y}])/2173775238800028677279744 - 
  (399119219054949045873468263*word[{y, y, x, x, x, x, y, x, x, x, x, x}])/
   4483411430025059146889472 + (79810092736293151286675737*
    word[{y, y, x, x, x, x, y, x, x, x, x, y}])/1494470476675019715629824 + 
  (8250202546948112085695958517*word[{y, y, x, x, x, x, y, x, x, x, y, x}])/
   107601874320601419525347328 - (13409536337030163655110939293*
    word[{y, y, x, x, x, x, y, x, x, x, y, y}])/107601874320601419525347328 + 
  (1237478051404590906401005349*word[{y, y, x, x, x, x, y, x, x, y, x, x}])/
   35867291440200473175115776 - (1043433366730596387123141257*
    word[{y, y, x, x, x, x, y, x, x, y, x, y}])/107601874320601419525347328 - 
  (490504870926871146696001*word[{y, y, x, x, x, x, y, x, x, y, y, x}])/
   8651059199276525126656 + (16435874148838907575297021745*
    word[{y, y, x, x, x, x, y, x, x, y, y, y}])/215203748641202839050694656 + 
  (479848893500310731290520381*word[{y, y, x, x, x, x, y, x, y, x, x, x}])/
   5977881906700078862519296 - (1618764973866504361800966365*
    word[{y, y, x, x, x, x, y, x, y, x, x, y}])/26900468580150354881336832 - 
  (688867810738397264536512363*word[{y, y, x, x, x, x, y, x, y, x, y, x}])/
   11955763813400157725038592 + (3528637699216041346595033033*
    word[{y, y, x, x, x, x, y, x, y, x, y, y}])/35867291440200473175115776 - 
  (35607931042335178908102749*word[{y, y, x, x, x, x, y, x, y, y, x, x}])/
   471938045265795699672576 + (6195439344499988786419869733*
    word[{y, y, x, x, x, x, y, x, y, y, x, y}])/215203748641202839050694656 + 
  (16886731303265568908640780749*word[{y, y, x, x, x, x, y, x, y, y, y, x}])/
   215203748641202839050694656 - (1955434488871980494425060093*
    word[{y, y, x, x, x, x, y, x, y, y, y, y}])/17933645720100236587557888 + 
  (72592231*word[{y, y, x, x, x, x, y, y, x, x, x, x}])/10083072 - 
  (15635179449165181186419375*word[{y, y, x, x, x, x, y, y, x, x, x, y}])/
   2988940953350039431259648 - (224775363409773042570042125*
    word[{y, y, x, x, x, x, y, y, x, x, y, x}])/17933645720100236587557888 + 
  (10887867405720687415215265*word[{y, y, x, x, x, x, y, y, x, x, y, y}])/
   471938045265795699672576 + (1236571312317282792824118727*
    word[{y, y, x, x, x, x, y, y, x, y, x, x}])/71734582880400946350231552 - 
  (2922329083494258898240845517*word[{y, y, x, x, x, x, y, y, x, y, x, y}])/
   215203748641202839050694656 - 
  (5620729083425676822854183*word[{y, y, x, x, x, x, y, y, x, y, y, x}])/
   1144700790644695952397312 + (138731423891068263699363355*
    word[{y, y, x, x, x, x, y, y, x, y, y, y}])/35867291440200473175115776 - 
  (509924596235285*word[{y, y, x, x, x, x, y, y, y, x, x, x}])/
   13680523872256 + (5846244328634186791670525647*
    word[{y, y, x, x, x, x, y, y, y, x, x, y}])/215203748641202839050694656 + 
  (412674502227693849887380165*word[{y, y, x, x, x, x, y, y, y, x, y, x}])/
   12659044037717814061805568 - (5720762897622563953991666105*
    word[{y, y, x, x, x, x, y, y, y, x, y, y}])/107601874320601419525347328 + 
  (62069233211559954314614253*word[{y, y, x, x, x, x, y, y, y, y, x, x}])/
   2988940953350039431259648 - (144381126440082775698231943*
    word[{y, y, x, x, x, x, y, y, y, y, x, y}])/23911527626800315450077184 - 
  (38995598276184882608979843*word[{y, y, x, x, x, x, y, y, y, y, y, x}])/
   1406560448635312673533952 + (476578425270061437799900055*
    word[{y, y, x, x, x, x, y, y, y, y, y, y}])/11955763813400157725038592 + 
  (365528330077619058343247119*word[{y, y, x, x, x, y, x, x, x, x, x, x}])/
   4483411430025059146889472 - (697672368326316348318239383*
    word[{y, y, x, x, x, y, x, x, x, x, x, y}])/17933645720100236587557888 - 
  (4962781801129233426037455299*word[{y, y, x, x, x, y, x, x, x, x, y, x}])/
   53800937160300709762673664 + (13743234322945035949370906309*
    word[{y, y, x, x, x, y, x, x, x, x, y, y}])/107601874320601419525347328 - 
  (551546967911052902746673*word[{y, y, x, x, x, y, x, x, x, y, x, x}])/
   24838844487673457877504 + (152862741419959538106889477*
    word[{y, y, x, x, x, y, x, x, x, y, x, y}])/23911527626800315450077184 + 
  (41009768978546603382614371*word[{y, y, x, x, x, y, x, x, x, y, y, x}])/
   596132267704162989060096 - (351766879452947221225773907*
    word[{y, y, x, x, x, y, x, x, x, y, y, y}])/3775504362126365597380608 - 
  (725357467285692553110164435*word[{y, y, x, x, x, y, x, x, y, x, x, x}])/
   13450234290075177440668416 + (1337427834521152662437927255*
    word[{y, y, x, x, x, y, x, x, y, x, x, y}])/35867291440200473175115776 + 
  (1021475007242490457734972539*word[{y, y, x, x, x, y, x, x, y, x, y, x}])/
   71734582880400946350231552 - (286718670970345961107266221*
    word[{y, y, x, x, x, y, x, x, y, x, y, y}])/4483411430025059146889472 + 
  (6677685718712779871367678205*word[{y, y, x, x, x, y, x, x, y, y, x, x}])/
   107601874320601419525347328 + (601425907590405240501505223*
    word[{y, y, x, x, x, y, x, x, y, y, x, y}])/215203748641202839050694656 - 
  (162356738833949663418583489*word[{y, y, x, x, x, y, x, x, y, y, y, x}])/
   2241705715012529573444736 + (24372712236945020940642091445*
    word[{y, y, x, x, x, y, x, x, y, y, y, y}])/215203748641202839050694656 - 
  (460031440511315534663214473*word[{y, y, x, x, x, y, x, y, x, x, x, x}])/
   5977881906700078862519296 + (1241236384344217822454427049*
    word[{y, y, x, x, x, y, x, y, x, x, x, y}])/26900468580150354881336832 + 
  (10564663559458383236373603073*word[{y, y, x, x, x, y, x, y, x, x, y, x}])/
   107601874320601419525347328 - (26511365865466381033686760343*
    word[{y, y, x, x, x, y, x, y, x, x, y, y}])/215203748641202839050694656 + 
  (847104109981380489189021007*word[{y, y, x, x, x, y, x, y, x, y, x, x}])/
   26900468580150354881336832 - (106396229410629007171955953*
    word[{y, y, x, x, x, y, x, y, x, y, x, y}])/5977881906700078862519296 - 
  (311569408303593604632662179*word[{y, y, x, x, x, y, x, y, x, y, y, x}])/
   4890994287300064523879424 + (5228232267338364179414425721*
    word[{y, y, x, x, x, y, x, y, x, y, y, y}])/71734582880400946350231552 + 
  (2019677707058323991175842811*word[{y, y, x, x, x, y, x, y, y, x, x, x}])/
   23911527626800315450077184 - (12352262275008988006834019543*
    word[{y, y, x, x, x, y, x, y, y, x, x, y}])/215203748641202839050694656 - 
  (73348533480248961608025093*word[{y, y, x, x, x, y, x, y, y, x, y, x}])/
   1086887619400014338639872 + (359648127658039859558127041*
    word[{y, y, x, x, x, y, x, y, y, x, y, y}])/2831628271594774198035456 - 
  (2484810274731491378286048395*word[{y, y, x, x, x, y, x, y, y, y, x, x}])/
   35867291440200473175115776 + (2448992010854464924560088229*
    word[{y, y, x, x, x, y, x, y, y, y, x, y}])/215203748641202839050694656 + 
  (6488021264857656039784870873*word[{y, y, x, x, x, y, x, y, y, y, y, x}])/
   71734582880400946350231552 - (13046529704657104611985628705*
    word[{y, y, x, x, x, y, x, y, y, y, y, y}])/107601874320601419525347328 - 
  (4126557930187049352935743*word[{y, y, x, x, x, y, y, x, x, x, x, x}])/
   17933645720100236587557888 - (183693072003384176187276967*
    word[{y, y, x, x, x, y, y, x, x, x, x, y}])/35867291440200473175115776 + 
  (4006542104545556026133077*word[{y, y, x, x, x, y, y, x, x, x, y, x}])/
   1415814135797387099017728 - 
  (363128645*word[{y, y, x, x, x, y, y, x, x, x, y, y}])/120996864 + 
  (890476756678858965874371383*word[{y, y, x, x, x, y, y, x, x, y, x, x}])/
   107601874320601419525347328 + (513523726099432295079265897*
    word[{y, y, x, x, x, y, y, x, x, y, x, y}])/215203748641202839050694656 - 
  (18765514226858355796598845*word[{y, y, x, x, x, y, y, x, x, y, y, x}])/
   1630331429100021507959808 + (34396652821184478261941495*
    word[{y, y, x, x, x, y, y, x, x, y, y, y}])/2173775238800028677279744 - 
  (8617032052617261014254034507*word[{y, y, x, x, x, y, y, x, y, x, x, x}])/
   215203748641202839050694656 + (175880193305979865483610329*
    word[{y, y, x, x, x, y, y, x, y, x, x, y}])/9781988574600129047758848 + 
  (4701572624191449869423794261*word[{y, y, x, x, x, y, y, x, y, x, y, x}])/
   107601874320601419525347328 - (3351601643562810370962998719*
    word[{y, y, x, x, x, y, y, x, y, x, y, y}])/71734582880400946350231552 + 
  (1016338099904051353935273073*word[{y, y, x, x, x, y, y, x, y, y, x, x}])/
   107601874320601419525347328 - 
  (1440421487592840722675989*word[{y, y, x, x, x, y, y, x, y, y, x, y}])/
   103812710391318301519872 - (175535658565986524964169025*
    word[{y, y, x, x, x, y, y, x, y, y, y, x}])/8966822860050118293778944 + 
  (29905629365575683613482235*word[{y, y, x, x, x, y, y, x, y, y, y, y}])/
   2988940953350039431259648 + (268546228816009878820890291*
    word[{y, y, x, x, x, y, y, y, x, x, x, x}])/5977881906700078862519296 - 
  (133401222312536197864918993*word[{y, y, x, x, x, y, y, y, x, x, x, y}])/
   9781988574600129047758848 - (4641317824195896087657747791*
    word[{y, y, x, x, x, y, y, y, x, x, y, x}])/71734582880400946350231552 + 
  (14257705919441428949679718285*word[{y, y, x, x, x, y, y, y, x, x, y, y}])/
   215203748641202839050694656 - (1491748523184751531355297563*
    word[{y, y, x, x, x, y, y, y, x, y, x, x}])/107601874320601419525347328 + 
  (798905296951007925550477621*word[{y, y, x, x, x, y, y, y, x, y, x, y}])/
   107601874320601419525347328 + (953845300088650112319724945*
    word[{y, y, x, x, x, y, y, y, x, y, y, x}])/19563977149200258095517696 - 
  (140419351867265062866106103*word[{y, y, x, x, x, y, y, y, x, y, y, y}])/
   2988940953350039431259648 - (275517917342294452922380629*
    word[{y, y, x, x, x, y, y, y, y, x, x, x}])/11955763813400157725038592 + 
  (251656370531123194214842369*word[{y, y, x, x, x, y, y, y, y, x, x, y}])/
   19563977149200258095517696 + (160516573929152316541120829*
    word[{y, y, x, x, x, y, y, y, y, x, y, x}])/19563977149200258095517696 - 
  (477513778412687626279269735*word[{y, y, x, x, x, y, y, y, y, x, y, y}])/
   11955763813400157725038592 + (712399120189385573585935487*
    word[{y, y, x, x, x, y, y, y, y, y, x, x}])/23911527626800315450077184 + 
  (49030259267884015192126273*word[{y, y, x, x, x, y, y, y, y, y, x, y}])/
   2988940953350039431259648 - (523500230401176628068959469*
    word[{y, y, x, x, x, y, y, y, y, y, y, x}])/11955763813400157725038592 + 
  (165513966816629042324129793*word[{y, y, x, x, x, y, y, y, y, y, y, y}])/
   2988940953350039431259648 - (442395742548526697753959943*
    word[{y, y, x, x, y, x, x, x, x, x, x, x}])/8966822860050118293778944 + 
  (229220453925533346407469171*word[{y, y, x, x, y, x, x, x, x, x, x, y}])/
   11955763813400157725038592 + (446632141908589204441928027*
    word[{y, y, x, x, y, x, x, x, x, x, y, x}])/6329522018858907030902784 - 
  (2048228785564192924524258451*word[{y, y, x, x, y, x, x, x, x, x, y, y}])/
   23911527626800315450077184 - (100055475889708066369223287*
    word[{y, y, x, x, y, x, x, x, x, y, x, x}])/8966822860050118293778944 + 
  (58588975734825445550300941*word[{y, y, x, x, y, x, x, x, x, y, x, y}])/
   3362558572518794360167104 - (7917497639898729573502079429*
    word[{y, y, x, x, y, x, x, x, x, y, y, x}])/215203748641202839050694656 + 
  (30336356032785333963005309*word[{y, y, x, x, y, x, x, x, x, y, y, y}])/
   560426428753132393361184 + (372152544923454976706295289*
    word[{y, y, x, x, y, x, x, x, y, x, x, x}])/4483411430025059146889472 - 
  (1277787444596834153669544983*word[{y, y, x, x, y, x, x, x, y, x, x, y}])/
   19563977149200258095517696 - (737204008190769536334007951*
    word[{y, y, x, x, y, x, x, x, y, x, y, x}])/17933645720100236587557888 + 
  (9392579676825335338974190115*word[{y, y, x, x, y, x, x, x, y, x, y, y}])/
   107601874320601419525347328 - (2488145290118422123603141577*
    word[{y, y, x, x, y, x, x, x, y, y, x, x}])/35867291440200473175115776 + 
  (578191101536259781867238039*word[{y, y, x, x, y, x, x, x, y, y, x, y}])/
   107601874320601419525347328 + (1965017159975643674031790491*
    word[{y, y, x, x, y, x, x, x, y, y, y, x}])/23911527626800315450077184 - 
  (4413596805838999603098532927*word[{y, y, x, x, y, x, x, x, y, y, y, y}])/
   35867291440200473175115776 - (837835151521459599978537841*
    word[{y, y, x, x, y, x, x, y, x, x, x, x}])/35867291440200473175115776 + 
  (403467108762250133234826161*word[{y, y, x, x, y, x, x, y, x, x, x, y}])/
   11955763813400157725038592 - (109328714003903424115331175*
    word[{y, y, x, x, y, x, x, y, x, x, y, x}])/5977881906700078862519296 - 
  (56989229*word[{y, y, x, x, y, x, x, y, x, x, y, y}])/120996864 + 
  (177091181545464115115245003*word[{y, y, x, x, y, x, x, y, x, y, x, x}])/
   2988940953350039431259648 - (1652987353276357952627725403*
    word[{y, y, x, x, y, x, x, y, x, y, x, y}])/35867291440200473175115776 - 
  (3140936384152615053044184799*word[{y, y, x, x, y, x, x, y, x, y, y, x}])/
   107601874320601419525347328 + (10735470362980167848814381403*
    word[{y, y, x, x, y, x, x, y, x, y, y, y}])/215203748641202839050694656 - 
  (382882488782948314245921575*word[{y, y, x, x, y, x, x, y, y, x, x, x}])/
   12659044037717814061805568 + 
  (407617360612054816314985*word[{y, y, x, x, y, x, x, y, y, x, x, y}])/
   21977507009926760523968 + (606077164782057792414307597*
    word[{y, y, x, x, y, x, x, y, y, x, y, x}])/19563977149200258095517696 - 
  (735869281679536926003945697*word[{y, y, x, x, y, x, x, y, y, x, y, y}])/
   11955763813400157725038592 + (1016338099904051353935273073*
    word[{y, y, x, x, y, x, x, y, y, y, x, x}])/107601874320601419525347328 + 
  (6706103000968899284450971297*word[{y, y, x, x, y, x, x, y, y, y, x, y}])/
   215203748641202839050694656 - (3577007100884509574701519817*
    word[{y, y, x, x, y, x, x, y, y, y, y, x}])/107601874320601419525347328 + 
  (511797087519244162565270945*word[{y, y, x, x, y, x, x, y, y, y, y, y}])/
   11955763813400157725038592 + (390944279823517681667241479*
    word[{y, y, x, x, y, x, y, x, x, x, x, x}])/4483411430025059146889472 - 
  (12006612454240844418500306761*word[{y, y, x, x, y, x, y, x, x, x, x, y}])/
   215203748641202839050694656 - (1160536290861907243069561849*
    word[{y, y, x, x, y, x, y, x, x, x, y, x}])/13450234290075177440668416 + 
  (27495936872846190231896025319*word[{y, y, x, x, y, x, y, x, x, x, y, y}])/
   215203748641202839050694656 - (4712846529382698263998061591*
    word[{y, y, x, x, y, x, y, x, x, y, x, x}])/71734582880400946350231552 + 
  (1267989420227776509326209379*word[{y, y, x, x, y, x, y, x, x, y, x, y}])/
   53800937160300709762673664 + (131990189566119777315794341*
    word[{y, y, x, x, y, x, y, x, x, y, y, x}])/1526267720859594603196416 - 
  (578976002369595370750160509*word[{y, y, x, x, y, x, y, x, x, y, y, y}])/
   4578803162578783809589248 - (7314282091679760882056011897*
    word[{y, y, x, x, y, x, y, x, y, x, x, x}])/107601874320601419525347328 + 
  (7656874719321711689950419929*word[{y, y, x, x, y, x, y, x, y, x, x, y}])/
   107601874320601419525347328 + (351136524286730262467936269*
    word[{y, y, x, x, y, x, y, x, y, x, y, x}])/8966822860050118293778944 - 
  (17647714215305843641548286897*word[{y, y, x, x, y, x, y, x, y, x, y, y}])/
   215203748641202839050694656 + (10687509840044211548229693509*
    word[{y, y, x, x, y, x, y, x, y, y, x, x}])/107601874320601419525347328 - 
  (10084816752399186046149195655*word[{y, y, x, x, y, x, y, x, y, y, x, y}])/
   215203748641202839050694656 - (1136180057067345304255891083*
    word[{y, y, x, x, y, x, y, x, y, y, y, x}])/11955763813400157725038592 + 
  (15862048648507225902686930779*word[{y, y, x, x, y, x, y, x, y, y, y, y}])/
   107601874320601419525347328 - (382933677962750712741239729*
    word[{y, y, x, x, y, x, y, y, x, x, x, x}])/6329522018858907030902784 + 
  (2037424296984948881577564133*word[{y, y, x, x, y, x, y, y, x, x, x, y}])/
   215203748641202839050694656 + (11139696185757667235378492821*
    word[{y, y, x, x, y, x, y, y, x, x, y, x}])/107601874320601419525347328 - 
  (2183055194535990288963291101*word[{y, y, x, x, y, x, y, y, x, x, y, y}])/
   19563977149200258095517696 - (20130022963292112996007213*
    word[{y, y, x, x, y, x, y, y, x, y, x, x}])/1054920336476484505150464 + 
  (2884784188464634009096195045*word[{y, y, x, x, y, x, y, y, x, y, x, y}])/
   107601874320601419525347328 - (9604840411104990034861828399*
    word[{y, y, x, x, y, x, y, y, x, y, y, x}])/215203748641202839050694656 + 
  (38392034709657665995041367*word[{y, y, x, x, y, x, y, y, x, y, y, y}])/
   791190252357363378862848 + (16756003151357363251118950403*
    word[{y, y, x, x, y, x, y, y, y, x, x, x}])/215203748641202839050694656 - 
  (618135850218995711207019205*word[{y, y, x, x, y, x, y, y, y, x, x, y}])/
   11326513086379096792141824 - (5662713234948313159708928851*
    word[{y, y, x, x, y, x, y, y, y, x, y, x}])/107601874320601419525347328 + 
  (1647910709937672259669082729*word[{y, y, x, x, y, x, y, y, y, x, y, y}])/
   13450234290075177440668416 - (35607931042335178908102749*
    word[{y, y, x, x, y, x, y, y, y, y, x, x}])/471938045265795699672576 - 
  (1482836478294831922994069617*word[{y, y, x, x, y, x, y, y, y, y, x, y}])/
   53800937160300709762673664 + (625207175294676497093033575*
    word[{y, y, x, x, y, x, y, y, y, y, y, x}])/5663256543189548396070912 - 
  (1344422643804913258709534387*word[{y, y, x, x, y, x, y, y, y, y, y, y}])/
   8966822860050118293778944 - (621619689651085232769518639*
    word[{y, y, x, x, y, y, x, x, x, x, x, x}])/35867291440200473175115776 + 
  (1512263278464257821788128281*word[{y, y, x, x, y, y, x, x, x, x, x, y}])/
   107601874320601419525347328 + (693796362737373412427097007*
    word[{y, y, x, x, y, y, x, x, x, x, y, x}])/71734582880400946350231552 - 
  (5441930788789458576674603*word[{y, y, x, x, y, y, x, x, x, x, y, y}])/
   235969022632897849836288 + (568861213372455656061707255*
    word[{y, y, x, x, y, y, x, x, x, y, x, x}])/17933645720100236587557888 - 
  (777786449388958758656671231*word[{y, y, x, x, y, y, x, x, x, y, x, y}])/
   35867291440200473175115776 - (1352504398660518358642777915*
    word[{y, y, x, x, y, y, x, x, x, y, y, x}])/53800937160300709762673664 + 
  (902744295817452720800033333*word[{y, y, x, x, y, y, x, x, x, y, y, y}])/
   23911527626800315450077184 - (1504435088100577462523272463*
    word[{y, y, x, x, y, y, x, x, y, x, x, x}])/71734582880400946350231552 + 
  (66489200639130973539996943*word[{y, y, x, x, y, y, x, x, y, x, x, y}])/
   4483411430025059146889472 + (1382320623188810394724772629*
    word[{y, y, x, x, y, y, x, x, y, x, y, x}])/71734582880400946350231552 - 
  (5946666933087077227012580749*word[{y, y, x, x, y, y, x, x, y, x, y, y}])/
   215203748641202839050694656 - 
  (12027*word[{y, y, x, x, y, y, x, x, y, y, x, x}])/707584 + 
  (8501251273445388386335621*word[{y, y, x, x, y, y, x, x, y, y, x, y}])/
   5977881906700078862519296 - 
  (1000951621670245*word[{y, y, x, x, y, y, x, x, y, y, y, x}])/
   246249429700608 + (22181885827230732964752331*
    word[{y, y, x, x, y, y, x, x, y, y, y, y}])/5977881906700078862519296 + 
  (15458725496976558214918796819*word[{y, y, x, x, y, y, x, y, x, x, x, x}])/
   215203748641202839050694656 - (2763408012831422666071936589*
    word[{y, y, x, x, y, y, x, y, x, x, x, y}])/53800937160300709762673664 - 
  (1132371828090790816513468103*word[{y, y, x, x, y, y, x, y, x, x, y, x}])/
   17933645720100236587557888 + (2115816668856771238950255461*
    word[{y, y, x, x, y, y, x, y, x, x, y, y}])/19563977149200258095517696 - 
  (1429362882693939557156354731*word[{y, y, x, x, y, y, x, y, x, y, x, x}])/
   23911527626800315450077184 + (111592148436316191196829431*
    word[{y, y, x, x, y, y, x, y, x, y, x, y}])/2988940953350039431259648 + 
  (844418277155329269079050845*word[{y, y, x, x, y, y, x, y, x, y, y, x}])/
   11955763813400157725038592 - (52796258571944377705717171*
    word[{y, y, x, x, y, y, x, y, x, y, y, y}])/527460168238242252575232 - 
  (2104975382357380290747813619*word[{y, y, x, x, y, y, x, y, y, x, x, x}])/
   53800937160300709762673664 + (2328495624206768014707689645*
    word[{y, y, x, x, y, y, x, y, y, x, x, y}])/71734582880400946350231552 + 
  (250636438549531260598431685*word[{y, y, x, x, y, y, x, y, y, x, y, x}])/
   11955763813400157725038592 - (154030112572187468355773593*
    word[{y, y, x, x, y, y, x, y, y, x, y, y}])/2988940953350039431259648 + 
  (6677685718712779871367678205*word[{y, y, x, x, y, y, x, y, y, y, x, x}])/
   107601874320601419525347328 - 
  (4263116572541673928224103*word[{y, y, x, x, y, y, x, y, y, y, x, y}])/
   157312681755265233224192 - (373211425056065028647460181*
    word[{y, y, x, x, y, y, x, y, y, y, y, x}])/5977881906700078862519296 + 
  (150201166932149782497192197*word[{y, y, x, x, y, y, x, y, y, y, y, y}])/
   1494470476675019715629824 - (352938122721050851231058267*
    word[{y, y, x, x, y, y, y, x, x, x, x, x}])/8966822860050118293778944 + 
  (2593901132159338794606716945*word[{y, y, x, x, y, y, y, x, x, x, x, y}])/
   107601874320601419525347328 + 
  (54944595008633260764724313*word[{y, y, x, x, y, y, y, x, x, x, y, x}])/
   1243952304284409474281472 - (13994727205048810931761429813*
    word[{y, y, x, x, y, y, y, x, x, x, y, y}])/215203748641202839050694656 + 
  (1851510352504179511352891435*word[{y, y, x, x, y, y, y, x, x, y, x, x}])/
   107601874320601419525347328 - 
  (18884240046369409461324433*word[{y, y, x, x, y, y, y, x, x, y, x, y}])/
   71734582880400946350231552 - (7080604157725278023844058415*
    word[{y, y, x, x, y, y, y, x, x, y, y, x}])/215203748641202839050694656 + 
  (632751555695032822842903935*word[{y, y, x, x, y, y, y, x, x, y, y, y}])/
   13450234290075177440668416 + (12366138824584954201484115697*
    word[{y, y, x, x, y, y, y, x, y, x, x, x}])/215203748641202839050694656 - 
  (1262447417705349295685029733*word[{y, y, x, x, y, y, y, x, y, x, x, y}])/
   23911527626800315450077184 - (4503691188535982804761199669*
    word[{y, y, x, x, y, y, y, x, y, x, y, x}])/107601874320601419525347328 + 
  (88067323779629216903951143*word[{y, y, x, x, y, y, y, x, y, x, y, y}])/
   1120852857506264786722368 - (2488145290118422123603141577*
    word[{y, y, x, x, y, y, y, x, y, y, x, x}])/35867291440200473175115776 + 
  (168706880604141514330349*word[{y, y, x, x, y, y, y, x, y, y, x, y}])/
   5961983284607791418736 + 
  (576706807439965*word[{y, y, x, x, y, y, y, x, y, y, y, x}])/
   7695294678144 - (364975862878416494864901991*
    word[{y, y, x, x, y, y, y, x, y, y, y, y}])/2988940953350039431259648 - 
  (14793198701009439973218541*word[{y, y, x, x, y, y, y, y, x, x, x, x}])/
   3260662858200043015919616 + (129542091480795051528072193*
    word[{y, y, x, x, y, y, y, y, x, x, x, y}])/8966822860050118293778944 - 
  (35036853125402187471542663*word[{y, y, x, x, y, y, y, y, x, x, y, x}])/
   2831628271594774198035456 + 
  (10065517*word[{y, y, x, x, y, y, y, y, x, x, y, y}])/10083072 + 
  (458498946006430837544430181*word[{y, y, x, x, y, y, y, y, x, y, x, x}])/
   12659044037717814061805568 - (88477258149070306813843063*
    word[{y, y, x, x, y, y, y, y, x, y, x, y}])/2988940953350039431259648 - 
  (377351880213266038018765835*word[{y, y, x, x, y, y, y, y, x, y, y, x}])/
   17933645720100236587557888 + (395986909598123748274420757*
    word[{y, y, x, x, y, y, y, y, x, y, y, y}])/8966822860050118293778944 - 
  (86642055097921749962827249*word[{y, y, x, x, y, y, y, y, y, x, x, x}])/
   3775504362126365597380608 + (1741489582136817715219700725*
    word[{y, y, x, x, y, y, y, y, y, x, x, y}])/107601874320601419525347328 + 
  (2354170002380820096789184067*word[{y, y, x, x, y, y, y, y, y, x, y, x}])/
   107601874320601419525347328 - (138535853902629897051989015*
    word[{y, y, x, x, y, y, y, y, y, x, y, y}])/2988940953350039431259648 + 
  (141747248331934252438255437*word[{y, y, x, x, y, y, y, y, y, y, x, x}])/
   11955763813400157725038592 + (47914134180725594866292303*
    word[{y, y, x, x, y, y, y, y, y, y, x, y}])/2988940953350039431259648 - 
  (549037223675027365080553*word[{y, y, x, x, y, y, y, y, y, y, y, x}])/
   21977507009926760523968 + (47312924671521889249127095*
    word[{y, y, x, x, y, y, y, y, y, y, y, y}])/1494470476675019715629824 + 
  (20786560022883216562126571*word[{y, y, x, y, x, x, x, x, x, x, x, x}])/
   815165714550010753979904 + (28113638720286109150445641*
    word[{y, y, x, y, x, x, x, x, x, x, x, y}])/13450234290075177440668416 - 
  (2011870860530350903546351117*word[{y, y, x, y, x, x, x, x, x, x, y, x}])/
   26900468580150354881336832 + (3113180908345592348592954673*
    word[{y, y, x, y, x, x, x, x, x, x, y, y}])/71734582880400946350231552 + 
  (9398561869081263412967896589*word[{y, y, x, y, x, x, x, x, x, y, x, x}])/
   107601874320601419525347328 - 
  (25585056343489820562376235*word[{y, y, x, y, x, x, x, x, x, y, x, y}])/
   1406560448635312673533952 + (1533683111467118887648560001*
    word[{y, y, x, y, x, x, x, x, x, y, y, x}])/107601874320601419525347328 - 
  (2773622325620743497362459939*word[{y, y, x, y, x, x, x, x, x, y, y, y}])/
   107601874320601419525347328 - (2527004671008558973648427725*
    word[{y, y, x, y, x, x, x, x, y, x, x, x}])/17933645720100236587557888 + 
  (1327861347464369101310127299*word[{y, y, x, y, x, x, x, x, y, x, x, y}])/
   53800937160300709762673664 + (5265545672917287189653859271*
    word[{y, y, x, y, x, x, x, x, y, x, y, x}])/215203748641202839050694656 - 
  (2190927277*word[{y, y, x, y, x, x, x, x, y, x, y, y}])/60498432 + 
  (458498946006430837544430181*word[{y, y, x, y, x, x, x, x, y, y, x, x}])/
   12659044037717814061805568 + (3163203255768537753106668565*
    word[{y, y, x, y, x, x, x, x, y, y, x, y}])/215203748641202839050694656 - 
  (9782997217063826185805054131*word[{y, y, x, y, x, x, x, x, y, y, y, x}])/
   215203748641202839050694656 + (5775825453963862267597280945*
    word[{y, y, x, y, x, x, x, x, y, y, y, y}])/107601874320601419525347328 + 
  (7467969933573724640441347823*word[{y, y, x, y, x, x, x, y, x, x, x, x}])/
   107601874320601419525347328 + 
  (14190295104411238357986083*word[{y, y, x, y, x, x, x, y, x, x, x, y}])/
   2445497143650032261939712 + (2706889841988145838655550163*
    word[{y, y, x, y, x, x, x, y, x, x, y, x}])/53800937160300709762673664 - 
  (5782156696526395816606930813*word[{y, y, x, y, x, x, x, y, x, x, y, y}])/
   107601874320601419525347328 - (3681489248111435319155449937*
    word[{y, y, x, y, x, x, x, y, x, y, x, x}])/107601874320601419525347328 + 
  (826374755384476978456889479*word[{y, y, x, y, x, x, x, y, x, y, x, y}])/
   71734582880400946350231552 + (943242376502657332371403127*
    word[{y, y, x, y, x, x, x, y, x, y, y, x}])/215203748641202839050694656 + 
  (2424294840227159774534186687*word[{y, y, x, y, x, x, x, y, x, y, y, y}])/
   215203748641202839050694656 + (8804067595208916146405004475*
    word[{y, y, x, y, x, x, x, y, y, x, x, x}])/215203748641202839050694656 - 
  (1892231911721312564036610607*word[{y, y, x, y, x, x, x, y, y, x, x, y}])/
   71734582880400946350231552 - (12906480380742086704029631601*
    word[{y, y, x, y, x, x, x, y, y, x, y, x}])/215203748641202839050694656 + 
  (8436379587836922762661230671*word[{y, y, x, y, x, x, x, y, y, x, y, y}])/
   107601874320601419525347328 - (1491748523184751531355297563*
    word[{y, y, x, y, x, x, x, y, y, y, x, x}])/107601874320601419525347328 - 
  (1834216550630761807170889601*word[{y, y, x, y, x, x, x, y, y, y, x, y}])/
   107601874320601419525347328 + (943769083060867412471201141*
    word[{y, y, x, y, x, x, x, y, y, y, y, x}])/19563977149200258095517696 - 
  (9044518543343278319902405*word[{y, y, x, y, x, x, x, y, y, y, y, y}])/
   143852773155884250702336 - (33957609912307804211208461*
    word[{y, y, x, y, x, x, y, x, x, x, x, x}])/840639643129698590041776 - 
  (271160068669377273741162013*word[{y, y, x, y, x, x, y, x, x, x, x, y}])/
   11955763813400157725038592 + (288655136080417135213121603*
    word[{y, y, x, y, x, x, y, x, x, x, y, x}])/215203748641202839050694656 + 
  (1397572849578835101998151371*word[{y, y, x, y, x, x, y, x, x, x, y, y}])/
   53800937160300709762673664 - (460429235642157819420860861*
    word[{y, y, x, y, x, x, y, x, x, y, x, x}])/53800937160300709762673664 + 
  (4734768566707011419869589149*word[{y, y, x, y, x, x, y, x, x, y, x, y}])/
   215203748641202839050694656 - (303747038492221952491323961*
    word[{y, y, x, y, x, x, y, x, x, y, y, x}])/71734582880400946350231552 + 
  (108062401833667369483641739*word[{y, y, x, y, x, x, y, x, x, y, y, y}])/
   71734582880400946350231552 - (5930458553672170472810961*
    word[{y, y, x, y, x, x, y, x, y, x, x, x}])/543443809700007169319936 + 
  (446445006448459057296106639*word[{y, y, x, y, x, x, y, x, y, x, x, y}])/
   107601874320601419525347328 + (2056314328069521403944776827*
    word[{y, y, x, y, x, x, y, x, y, x, y, x}])/35867291440200473175115776 - 
  (5379414118249996506362877259*word[{y, y, x, y, x, x, y, x, y, x, y, y}])/
   71734582880400946350231552 - (20130022963292112996007213*
    word[{y, y, x, y, x, x, y, x, y, y, x, x}])/1054920336476484505150464 - 
  (33362731979926175271350047*word[{y, y, x, y, x, x, y, x, y, y, x, y}])/
   8966822860050118293778944 - (578687540785702163780920639*
    word[{y, y, x, y, x, x, y, x, y, y, y, x}])/26900468580150354881336832 + 
  (261298960682685269084634409*word[{y, y, x, y, x, x, y, x, y, y, y, y}])/
   8966822860050118293778944 + (2423447203733196650530306345*
    word[{y, y, x, y, x, x, y, y, x, x, x, x}])/215203748641202839050694656 + 
  (1478537229750419393195624515*word[{y, y, x, y, x, x, y, y, x, x, x, y}])/
   53800937160300709762673664 - (7267965541367097720918125209*
    word[{y, y, x, y, x, x, y, y, x, x, y, x}])/107601874320601419525347328 + 
  (6781993442125809620031082453*word[{y, y, x, y, x, x, y, y, x, x, y, y}])/
   215203748641202839050694656 + (188590077307287718611099733*
    word[{y, y, x, y, x, x, y, y, x, y, x, x}])/3164761009429453515451392 - 
  (3262473942685840265310366037*word[{y, y, x, y, x, x, y, y, x, y, x, y}])/
   107601874320601419525347328 + (550871933364267844613743489*
    word[{y, y, x, y, x, x, y, y, x, y, y, x}])/53800937160300709762673664 - 
  (32419709570247184355712001*word[{y, y, x, y, x, x, y, y, x, y, y, y}])/
   26900468580150354881336832 - (259166232333426163961600501*
    word[{y, y, x, y, x, x, y, y, y, x, x, x}])/9781988574600129047758848 + 
  (547050022860187828634752873*word[{y, y, x, y, x, x, y, y, y, x, x, y}])/
   215203748641202839050694656 + 
  (7903155038607620201767021*word[{y, y, x, y, x, x, y, y, y, x, y, x}])/
   13450234290075177440668416 - (86273673838227912200368337*
    word[{y, y, x, y, x, x, y, y, y, x, y, y}])/3362558572518794360167104 + 
  (1236571312317282792824118727*word[{y, y, x, y, x, x, y, y, y, y, x, x}])/
   71734582880400946350231552 + (2944269919277726201827306045*
    word[{y, y, x, y, x, x, y, y, y, y, x, y}])/53800937160300709762673664 - 
  (4442084425851321927615389629*word[{y, y, x, y, x, x, y, y, y, y, y, x}])/
   107601874320601419525347328 + 
  (45132449564188683220568767*word[{y, y, x, y, x, x, y, y, y, y, y, y}])/
   1120852857506264786722368 - (1989269638239276062267014487*
    word[{y, y, x, y, x, y, x, x, x, x, x, x}])/53800937160300709762673664 + 
  (2058530900700833691026540971*word[{y, y, x, y, x, y, x, x, x, x, x, y}])/
   71734582880400946350231552 + (706735861251485521518005833*
    word[{y, y, x, y, x, y, x, x, x, x, y, x}])/9781988574600129047758848 - 
  (3307914250213121164290292619*word[{y, y, x, y, x, y, x, x, x, x, y, y}])/
   35867291440200473175115776 + (133757514019807207348838611*
    word[{y, y, x, y, x, y, x, x, x, y, x, x}])/215203748641202839050694656 + 
  (2535729565372658523367331*word[{y, y, x, y, x, y, x, x, x, y, x, y}])/
   2988940953350039431259648 - (1288146597126874607488830821*
    word[{y, y, x, y, x, y, x, x, x, y, y, x}])/35867291440200473175115776 + 
  (11528127017615312307515403151*word[{y, y, x, y, x, y, x, x, x, y, y, y}])/
   215203748641202839050694656 + (575738903855345028047882465*
    word[{y, y, x, y, x, y, x, x, y, x, x, x}])/6725117145037588720334208 - 
  (9055762469393343796997657*word[{y, y, x, y, x, y, x, x, y, x, x, y}])/
   171613834642107527153664 - (51422197029539606453587061*
    word[{y, y, x, y, x, y, x, x, y, x, y, x}])/703280224317656336766976 + 
  (8703570553610907641790204683*word[{y, y, x, y, x, y, x, x, y, x, y, y}])/
   71734582880400946350231552 - (1429362882693939557156354731*
    word[{y, y, x, y, x, y, x, x, y, y, x, x}])/23911527626800315450077184 + 
  (627608014291819626419964679*word[{y, y, x, y, x, y, x, x, y, y, x, y}])/
   215203748641202839050694656 + (4751311410981089643792191581*
    word[{y, y, x, y, x, y, x, x, y, y, y, x}])/53800937160300709762673664 - 
  (13266021930304124795457589603*word[{y, y, x, y, x, y, x, x, y, y, y, y}])/
   107601874320601419525347328 + (3353894362839157220448803893*
    word[{y, y, x, y, x, y, x, y, x, x, x, x}])/215203748641202839050694656 - 
  (420461502515296593089662445*word[{y, y, x, y, x, y, x, y, x, x, x, y}])/
   23911527626800315450077184 - (1046061204296527048360188873*
    word[{y, y, x, y, x, y, x, y, x, x, y, x}])/23911527626800315450077184 + 
  (12229922804493493686995474593*word[{y, y, x, y, x, y, x, y, x, x, y, y}])/
   215203748641202839050694656 + 
  (5635149222574876640787359*word[{y, y, x, y, x, y, x, y, x, y, x, x}])/
   8966822860050118293778944 + 
  (177479*word[{y, y, x, y, x, y, x, y, x, y, x, y}])/176896 + 
  (43360732165280128948641437*word[{y, y, x, y, x, y, x, y, x, y, y, x}])/
   4483411430025059146889472 - (286363236541989399215002*
    word[{y, y, x, y, x, y, x, y, x, y, y, y}])/17513325898535387292537 - 
  (1361863654397062449176818871*word[{y, y, x, y, x, y, x, y, y, x, x, x}])/
   26900468580150354881336832 + (260695657141062317386776569*
    word[{y, y, x, y, x, y, x, y, y, x, x, y}])/5977881906700078862519296 + 
  (128379540054519296464156817*word[{y, y, x, y, x, y, x, y, y, x, y, x}])/
   1630331429100021507959808 - (43874095071056666509029533*
    word[{y, y, x, y, x, y, x, y, y, x, y, y}])/373617619168754928907456 + 
  (847104109981380489189021007*word[{y, y, x, y, x, y, x, y, y, y, x, x}])/
   26900468580150354881336832 - (1104993643518663233208905*
    word[{y, y, x, y, x, y, x, y, y, y, x, y}])/131865042059560563143808 - 
  (165298199320477359180449561*word[{y, y, x, y, x, y, x, y, y, y, y, x}])/
   2988940953350039431259648 + (57280022702803444608699025*
    word[{y, y, x, y, x, y, x, y, y, y, y, y}])/747235238337509857814912 + 
  (474165625546687552734502691*word[{y, y, x, y, x, y, y, x, x, x, x, x}])/
   11326513086379096792141824 - (2343042395119234688643469051*
    word[{y, y, x, y, x, y, y, x, x, x, x, y}])/215203748641202839050694656 - 
  (12406582815550338747274443595*word[{y, y, x, y, x, y, y, x, x, x, y, x}])/
   215203748641202839050694656 + (1514910382740168152079567653*
    word[{y, y, x, y, x, y, y, x, x, x, y, y}])/23911527626800315450077184 - 
  (47025246202709731795449573*word[{y, y, x, y, x, y, y, x, x, y, x, x}])/
   11955763813400157725038592 - (1429672543264927386022615169*
    word[{y, y, x, y, x, y, y, x, x, y, x, y}])/107601874320601419525347328 + 
  (173161944618437592331830805*word[{y, y, x, y, x, y, y, x, x, y, y, x}])/
   4483411430025059146889472 - (44301388339055278756163423*
    word[{y, y, x, y, x, y, y, x, x, y, y, y}])/815165714550010753979904 - 
  (2425692653677186738478517251*word[{y, y, x, y, x, y, y, x, y, x, x, x}])/
   53800937160300709762673664 + (3594944521972493235259064381*
    word[{y, y, x, y, x, y, y, x, y, x, x, y}])/107601874320601419525347328 + 
  (5280622878191414370233291*word[{y, y, x, y, x, y, y, x, y, x, y, x}])/
   8966822860050118293778944 - 
  (6163905*word[{y, y, x, y, x, y, y, x, y, x, y, y}])/210064 + 
  (177091181545464115115245003*word[{y, y, x, y, x, y, y, x, y, y, x, x}])/
   2988940953350039431259648 + (5035930709661679594947253*
    word[{y, y, x, y, x, y, y, x, y, y, x, y}])/747235238337509857814912 - 
  (104993697096871596260753025*word[{y, y, x, y, x, y, y, x, y, y, y, x}])/
   1494470476675019715629824 + (39822205237885285605019019*
    word[{y, y, x, y, x, y, y, x, y, y, y, y}])/373617619168754928907456 - 
  (90864175079845536236079997*word[{y, y, x, y, x, y, y, y, x, x, x, x}])/
   2831628271594774198035456 - (27798611363917936377234745*
    word[{y, y, x, y, x, y, y, y, x, x, x, y}])/6329522018858907030902784 + 
  (4684750459746493085754758887*word[{y, y, x, y, x, y, y, y, x, x, y, x}])/
   53800937160300709762673664 - (80847246527180389362801383*
    word[{y, y, x, y, x, y, y, y, x, x, y, y}])/1120852857506264786722368 - 
  (3681489248111435319155449937*word[{y, y, x, y, x, y, y, y, x, y, x, x}])/
   107601874320601419525347328 + 
  (15786519168178285514018157*word[{y, y, x, y, x, y, y, y, x, y, x, y}])/
   747235238337509857814912 - (52323177362507111481162175*
    word[{y, y, x, y, x, y, y, y, x, y, y, x}])/4483411430025059146889472 + 
  (195558357467914689640531*word[{y, y, x, y, x, y, y, y, x, y, y, y}])/
   140106607188283098340296 + (708154188259770046292797033*
    word[{y, y, x, y, x, y, y, y, y, x, x, x}])/11955763813400157725038592 - 
  (1756221293447916023913823621*word[{y, y, x, y, x, y, y, y, y, x, x, y}])/
   53800937160300709762673664 - (255143703366709884654751093*
    word[{y, y, x, y, x, y, y, y, y, x, y, x}])/4890994287300064523879424 + 
  (84019595632704097052891507*word[{y, y, x, y, x, y, y, y, y, x, y, y}])/
   747235238337509857814912 - (403518408274681256964366023*
    word[{y, y, x, y, x, y, y, y, y, y, x, x}])/8966822860050118293778944 - 
  (31952905946809602666112049*word[{y, y, x, y, x, y, y, y, y, y, x, y}])/
   747235238337509857814912 + (253611039310690393906072121*
    word[{y, y, x, y, x, y, y, y, y, y, y, x}])/2988940953350039431259648 - 
  (19644847107783330397049533*word[{y, y, x, y, x, y, y, y, y, y, y, y}])/
   186808809584377464453728 + (33921649830883198568518841*
    word[{y, y, x, y, y, x, x, x, x, x, x, x}])/4483411430025059146889472 - 
  (3233377365652694682021860681*word[{y, y, x, y, y, x, x, x, x, x, x, y}])/
   215203748641202839050694656 + (412102623490661792914520683*
    word[{y, y, x, y, y, x, x, x, x, x, y, x}])/53800937160300709762673664 + 
  (368665925156153708476723757*word[{y, y, x, y, y, x, x, x, x, x, y, y}])/
   19563977149200258095517696 - (6951856169685189350647787041*
    word[{y, y, x, y, y, x, x, x, x, y, x, x}])/215203748641202839050694656 + 
  (1268330193630261505628870881*word[{y, y, x, y, y, x, x, x, x, y, x, y}])/
   107601874320601419525347328 + (125973456673605066942469385*
    word[{y, y, x, y, y, x, x, x, x, y, y, x}])/17933645720100236587557888 - 
  (361106936546236330770370621*word[{y, y, x, y, y, x, x, x, x, y, y, y}])/
   26900468580150354881336832 - (1540876360371127408615853*
    word[{y, y, x, y, y, x, x, x, y, x, x, x}])/263730084119121126287616 + 
  (859829582564992300382838425*word[{y, y, x, y, y, x, x, x, y, x, x, y}])/
   107601874320601419525347328 + (534799652242707921740125993*
    word[{y, y, x, y, y, x, x, x, y, x, y, x}])/17933645720100236587557888 - 
  (4394956684334311316394242207*word[{y, y, x, y, y, x, x, x, y, x, y, y}])/
   107601874320601419525347328 + (1851510352504179511352891435*
    word[{y, y, x, y, y, x, x, x, y, y, x, x}])/107601874320601419525347328 - 
  (604109482697815660072119559*word[{y, y, x, y, y, x, x, x, y, y, x, y}])/
   71734582880400946350231552 - (572892005155394520287895725*
    word[{y, y, x, y, y, x, x, x, y, y, y, x}])/19563977149200258095517696 + 
  (2551881100443620282814751*word[{y, y, x, y, y, x, x, x, y, y, y, y}])/
   63934565847059666978816 + (410761367909370906820325103*
    word[{y, y, x, y, y, x, x, y, x, x, x, x}])/23911527626800315450077184 + 
  (476417244936575056291454429*word[{y, y, x, y, y, x, x, y, x, x, x, y}])/
   71734582880400946350231552 - (3070608546405272365259206375*
    word[{y, y, x, y, y, x, x, y, x, x, y, x}])/71734582880400946350231552 + 
  (470634606177275991721733429*word[{y, y, x, y, y, x, x, y, x, x, y, y}])/
   11955763813400157725038592 - (47025246202709731795449573*
    word[{y, y, x, y, y, x, x, y, x, y, x, x}])/11955763813400157725038592 - 
  (265085224301907099486066205*word[{y, y, x, y, y, x, x, y, x, y, x, y}])/
   53800937160300709762673664 + (6517146354833283881730737789*
    word[{y, y, x, y, y, x, x, y, x, y, y, x}])/215203748641202839050694656 - 
  (620586924518084560999324253*word[{y, y, x, y, y, x, x, y, x, y, y, y}])/
   26900468580150354881336832 - (7727891314838195426278511*
    word[{y, y, x, y, y, x, x, y, y, x, x, x}])/1054920336476484505150464 + 
  (74112280611433756222038103*word[{y, y, x, y, y, x, x, y, y, x, x, y}])/
   71734582880400946350231552 + (181583813081937030285537017*
    word[{y, y, x, y, y, x, x, y, y, x, y, x}])/23911527626800315450077184 - 
  (26383731*word[{y, y, x, y, y, x, x, y, y, x, y, y}])/1680512 + 
  (890476756678858965874371383*word[{y, y, x, y, y, x, x, y, y, y, x, x}])/
   107601874320601419525347328 + 
  (41118611544724354366247453*word[{y, y, x, y, y, x, x, y, y, y, x, y}])/
   2988940953350039431259648 - (54100507666767235030582395*
    word[{y, y, x, y, y, x, x, y, y, y, y, x}])/2988940953350039431259648 + 
  (42773925206090952528983407*word[{y, y, x, y, y, x, x, y, y, y, y, y}])/
   2988940953350039431259648 - (11874948097671437023749637879*
    word[{y, y, x, y, y, x, y, x, x, x, x, x}])/215203748641202839050694656 + 
  (342837368039094462775262833*word[{y, y, x, y, y, x, y, x, x, x, x, y}])/
   13450234290075177440668416 + (8568185675391180380304324209*
    word[{y, y, x, y, y, x, y, x, x, x, y, x}])/107601874320601419525347328 - 
  (15841773277699221402468905*word[{y, y, x, y, y, x, y, x, x, x, y, y}])/
   149033066926040747265024 + (501840048231919573920054721*
    word[{y, y, x, y, y, x, y, x, x, y, x, x}])/35867291440200473175115776 - 
  (604326129517521923197151743*word[{y, y, x, y, y, x, y, x, x, y, x, y}])/
   71734582880400946350231552 - (12204485463466932151801078727*
    word[{y, y, x, y, y, x, y, x, x, y, y, x}])/215203748641202839050694656 + 
  (941992031953542504126116899*word[{y, y, x, y, y, x, y, x, x, y, y, y}])/
   13450234290075177440668416 + (2686401945517889063514651059*
    word[{y, y, x, y, y, x, y, x, y, x, x, x}])/35867291440200473175115776 - 
  (129766194733126012820128153*word[{y, y, x, y, y, x, y, x, y, x, x, y}])/
   3164761009429453515451392 - (4962531002962174434506420545*
    word[{y, y, x, y, y, x, y, x, y, x, y, x}])/71734582880400946350231552 + 
  (87780173182673816219942045*word[{y, y, x, y, y, x, y, x, y, x, y, y}])/
   747235238337509857814912 - (4712846529382698263998061591*
    word[{y, y, x, y, y, x, y, x, y, y, x, x}])/71734582880400946350231552 - 
  (5851943753765*word[{y, y, x, y, y, x, y, x, y, y, x, y}])/855032742016 + 
  (14600514357710644321816177*word[{y, y, x, y, y, x, y, x, y, y, y, x}])/
   140106607188283098340296 - (104035911822156478878164765*
    word[{y, y, x, y, y, x, y, x, y, y, y, y}])/747235238337509857814912 + 
  (923933266258312068402746153*word[{y, y, x, y, y, x, y, y, x, x, x, x}])/
   53800937160300709762673664 - (49251278298028249920918509*
    word[{y, y, x, y, y, x, y, y, x, x, x, y}])/1887752181063182798690304 - 
  (2919215486451091758882312595*word[{y, y, x, y, y, x, y, y, x, x, y, x}])/
   215203748641202839050694656 + (134426342879005849054742841*
    word[{y, y, x, y, y, x, y, y, x, x, y, y}])/2988940953350039431259648 - 
  (460429235642157819420860861*word[{y, y, x, y, y, x, y, y, x, y, x, x}])/
   53800937160300709762673664 + (10167774487418689697321957*
    word[{y, y, x, y, y, x, y, y, x, y, x, y}])/747235238337509857814912 + 
  (5334579*word[{y, y, x, y, y, x, y, y, x, y, y, x}])/1680512 - 
  (573353*word[{y, y, x, y, y, x, y, y, x, y, y, y}])/105032 - 
  (5359703046592543423439203223*word[{y, y, x, y, y, x, y, y, y, x, x, x}])/
   107601874320601419525347328 + 
  (11401051846288364164282561*word[{y, y, x, y, y, x, y, y, y, x, x, y}])/
   353953533949346774754432 + (195650850990684725499554563*
    word[{y, y, x, y, y, x, y, y, y, x, y, x}])/3362558572518794360167104 - 
  (11023089*word[{y, y, x, y, y, x, y, y, y, x, y, y}])/105032 + 
  (1237478051404590906401005349*word[{y, y, x, y, y, x, y, y, y, y, x, x}])/
   35867291440200473175115776 - (6995285768284000085494215*
    word[{y, y, x, y, y, x, y, y, y, y, x, y}])/747235238337509857814912 - 
  (178813839165564276187195669*word[{y, y, x, y, y, x, y, y, y, y, y, x}])/
   2988940953350039431259648 + 
  88*word[{y, y, x, y, y, x, y, y, y, y, y, y}] + 
  (2222654192388479133540394111*word[{y, y, x, y, y, y, x, x, x, x, x, x}])/
   71734582880400946350231552 + (1006240856931751465078253*
    word[{y, y, x, y, y, y, x, x, x, x, x, y}])/210159910782424647510444 - 
  (5748037778681392854136863707*word[{y, y, x, y, y, y, x, x, x, x, y, x}])/
   53800937160300709762673664 + (6798781844329105612122187589*
    word[{y, y, x, y, y, y, x, x, x, x, y, y}])/107601874320601419525347328 + 
  (601174742959504956029943443*word[{y, y, x, y, y, y, x, x, x, y, x, x}])/
   5663256543189548396070912 - (4838267674075825461322160891*
    word[{y, y, x, y, y, y, x, x, x, y, x, y}])/215203748641202839050694656 + 
  (393889028044635722137104905*word[{y, y, x, y, y, y, x, x, x, y, y, x}])/
   23911527626800315450077184 - (254753284219154330370018719*
    word[{y, y, x, y, y, y, x, x, x, y, y, y}])/13450234290075177440668416 - 
  (140917978688211609421036835*word[{y, y, x, y, y, y, x, x, y, x, x, x}])/
   1054920336476484505150464 + 
  (94387354817783458094975*word[{y, y, x, y, y, y, x, x, y, x, x, y}])/
   3533955409898890551936 + (12045251014986792881901345977*
    word[{y, y, x, y, y, y, x, x, y, x, y, x}])/215203748641202839050694656 - 
  (312723243248825637400097023*word[{y, y, x, y, y, y, x, x, y, x, y, y}])/
   3362558572518794360167104 + (568861213372455656061707255*
    word[{y, y, x, y, y, y, x, x, y, y, x, x}])/17933645720100236587557888 + 
  (95210971151893669485225669*word[{y, y, x, y, y, y, x, x, y, y, x, y}])/
   2988940953350039431259648 - (867880923975626742116770165*
    word[{y, y, x, y, y, y, x, x, y, y, y, x}])/13450234290075177440668416 + 
  (108510716644506155123841357*word[{y, y, x, y, y, y, x, x, y, y, y, y}])/
   1494470476675019715629824 + (2333647633066725006918576839*
    word[{y, y, x, y, y, y, x, y, x, x, x, x}])/215203748641202839050694656 + 
  (1412569114006547869438191089*word[{y, y, x, y, y, y, x, y, x, x, x, y}])/
   53800937160300709762673664 + (7445373559621760867260715419*
    word[{y, y, x, y, y, y, x, y, x, x, y, x}])/215203748641202839050694656 - 
  (733432470384538152401711807*word[{y, y, x, y, y, y, x, y, x, x, y, y}])/
   13450234290075177440668416 + (133757514019807207348838611*
    word[{y, y, x, y, y, y, x, y, x, y, x, x}])/215203748641202839050694656 - 
  (1084022274020550661880795*word[{y, y, x, y, y, y, x, y, x, y, x, y}])/
   373617619168754928907456 - (2145881302410299588320225*
    word[{y, y, x, y, y, y, x, y, x, y, y, x}])/1494470476675019715629824 + 
  (1679572732962776087514445*word[{y, y, x, y, y, y, x, y, x, y, y, y}])/
   186808809584377464453728 + (78677195618306844367402575*
    word[{y, y, x, y, y, y, x, y, y, x, x, x}])/1258501454042121865793536 - 
  (53770618236756093345768823*word[{y, y, x, y, y, y, x, y, y, x, x, y}])/
   1582380504714726757725696 - (1396001744588914158190312595*
    word[{y, y, x, y, y, y, x, y, y, x, y, x}])/13450234290075177440668416 + 
  (27668619*word[{y, y, x, y, y, y, x, y, y, x, y, y}])/210064 - 
  (551546967911052902746673*word[{y, y, x, y, y, y, x, y, y, y, x, x}])/
   24838844487673457877504 + (111326354543905627904375*
    word[{y, y, x, y, y, y, x, y, y, y, x, y}])/560426428753132393361184 + 
  (219660761407654794256918993*word[{y, y, x, y, y, y, x, y, y, y, y, x}])/
   2988940953350039431259648 - 
  (60357*word[{y, y, x, y, y, y, x, y, y, y, y, y}])/691 - 
  (40065670002011754705286423*word[{y, y, x, y, y, y, y, x, x, x, x, x}])/
   6521325716400086031839232 - (166337587127904349402307827*
    word[{y, y, x, y, y, y, y, x, x, x, x, y}])/8966822860050118293778944 + 
  (5856788610853298962226217437*word[{y, y, x, y, y, y, y, x, x, x, y, x}])/
   215203748641202839050694656 - 
  (99324182746272295682148561*word[{y, y, x, y, y, y, y, x, x, x, y, y}])/
   11955763813400157725038592 - (6951856169685189350647787041*
    word[{y, y, x, y, y, y, y, x, x, y, x, x}])/215203748641202839050694656 + 
  (270456878536009579400005801*word[{y, y, x, y, y, y, y, x, x, y, x, y}])/
   5663256543189548396070912 + (73773999842939473115476901*
    word[{y, y, x, y, y, y, y, x, x, y, y, x}])/17933645720100236587557888 - 
  (15839834166757756051377095*word[{y, y, x, y, y, y, y, x, x, y, y, y}])/
   1494470476675019715629824 - (132971040118805777560996493*
    word[{y, y, x, y, y, y, y, x, y, x, x, x}])/26900468580150354881336832 - 
  (290375839572722513903319061*word[{y, y, x, y, y, y, y, x, y, x, x, y}])/
   8966822860050118293778944 + (4379116228973408220533403725*
    word[{y, y, x, y, y, y, y, x, y, x, y, x}])/107601874320601419525347328 - 
  (14608493564835157339018101*word[{y, y, x, y, y, y, y, x, y, x, y, y}])/
   747235238337509857814912 - (100055475889708066369223287*
    word[{y, y, x, y, y, y, y, x, y, y, x, x}])/8966822860050118293778944 - 
  (2618495*word[{y, y, x, y, y, y, y, x, y, y, x, y}])/105032 - 
  (110704219151828903025537143*word[{y, y, x, y, y, y, y, x, y, y, y, x}])/
   8966822860050118293778944 - 
  (10065*word[{y, y, x, y, y, y, y, x, y, y, y, y}])/691 + 
  (544296751030962145899674051*word[{y, y, x, y, y, y, y, y, x, x, x, x}])/
   35867291440200473175115776 + (52479438328678658488543189*
    word[{y, y, x, y, y, y, y, y, x, x, x, y}])/1222748571825016130969856 - 
  (3910482758518308684620599819*word[{y, y, x, y, y, y, y, y, x, x, y, x}])/
   35867291440200473175115776 + (119779813310219488723638783*
    word[{y, y, x, y, y, y, y, y, x, x, y, y}])/2988940953350039431259648 + 
  (9398561869081263412967896589*word[{y, y, x, y, y, y, y, y, x, y, x, x}])/
   107601874320601419525347328 - 
  (2245928862676165154330255*word[{y, y, x, y, y, y, y, y, x, y, x, y}])/
   93404404792188732226864 - 
  (3486136674849*word[{y, y, x, y, y, y, y, y, x, y, y, x}])/855032742016 + 
  (181071*word[{y, y, x, y, y, y, y, y, x, y, y, y}])/2764 - 
  (481087666771716542114900599*word[{y, y, x, y, y, y, y, y, y, x, x, x}])/
   11955763813400157725038592 - (2087130304570857063629125*
    word[{y, y, x, y, y, y, y, y, y, x, x, y}])/2241705715012529573444736 + 
  (345923292231397272738374647*word[{y, y, x, y, y, y, y, y, y, x, y, x}])/
   8966822860050118293778944 - 
  (332189*word[{y, y, x, y, y, y, y, y, y, x, y, y}])/2764 + 
  (28452390924398028649181031*word[{y, y, x, y, y, y, y, y, y, y, x, x}])/
   2988940953350039431259648 + (21049900777265827903753061*
    word[{y, y, x, y, y, y, y, y, y, y, x, y}])/186808809584377464453728 - 
  (107367496250499617112732215*word[{y, y, x, y, y, y, y, y, y, y, y, x}])/
   1494470476675019715629824 + 
  55*word[{y, y, x, y, y, y, y, y, y, y, y, y}] - 
  (4344*word[{y, y, y, x, x, x, x, x, x, x, x, x}])/691 - 
  (19603566034777190917614701*word[{y, y, y, x, x, x, x, x, x, x, x, y}])/
   8966822860050118293778944 + (663816160538163001699235935*
    word[{y, y, y, x, x, x, x, x, x, x, y, x}])/26900468580150354881336832 - 
  (18924526027604591675664321*word[{y, y, y, x, x, x, x, x, x, x, y, y}])/
   1494470476675019715629824 - (481087666771716542114900599*
    word[{y, y, y, x, x, x, x, x, x, y, x, x}])/11955763813400157725038592 + 
  (4634902482399993730469261153*word[{y, y, y, x, x, x, x, x, x, y, x, y}])/
   215203748641202839050694656 + 
  (444060927892329620852905*word[{y, y, y, x, x, x, x, x, x, y, y, x}])/
   157312681755265233224192 - 
  (1355211*word[{y, y, y, x, x, x, x, x, x, y, y, y}])/353792 + 
  (1316301657734590776005929699*word[{y, y, y, x, x, x, x, x, y, x, x, x}])/
   17933645720100236587557888 - (7775831732171273460557161*
    word[{y, y, y, x, x, x, x, x, y, x, x, y}])/149033066926040747265024 - 
  (125000551913637083951277233*word[{y, y, y, x, x, x, x, x, y, x, y, x}])/
   4219681345905938020601856 + (5308930266693056406986863067*
    word[{y, y, y, x, x, x, x, x, y, x, y, y}])/107601874320601419525347328 - 
  (86642055097921749962827249*word[{y, y, y, x, x, x, x, x, y, y, x, x}])/
   3775504362126365597380608 + (2702941135121210748549863951*
    word[{y, y, y, x, x, x, x, x, y, y, x, y}])/215203748641202839050694656 + 
  (649467895333970498646391155*word[{y, y, y, x, x, x, x, x, y, y, y, x}])/
   23911527626800315450077184 - (120573520927238459621878257*
    word[{y, y, y, x, x, x, x, x, y, y, y, y}])/2988940953350039431259648 - 
  (85310706062468450020148545*word[{y, y, y, x, x, x, x, y, x, x, x, x}])/
   1120852857506264786722368 + (4373796059294269535548091501*
    word[{y, y, y, x, x, x, x, y, x, x, x, y}])/53800937160300709762673664 + 
  (27379868020558524055196083*word[{y, y, y, x, x, x, x, y, x, x, y, x}])/
   1086887619400014338639872 - (1173115111514076742582061723*
    word[{y, y, y, x, x, x, x, y, x, x, y, y}])/17933645720100236587557888 + 
  (708154188259770046292797033*word[{y, y, y, x, x, x, x, y, x, y, x, x}])/
   11955763813400157725038592 - (4180089866701843877434705171*
    word[{y, y, y, x, x, x, x, y, x, y, x, y}])/71734582880400946350231552 - 
  (56929114452580461960757475*word[{y, y, y, x, x, x, x, y, x, y, y, x}])/
   1029683007852645162921984 + (21117205457979941468806226317*
    word[{y, y, y, x, x, x, x, y, x, y, y, y}])/215203748641202839050694656 + 
  (205862159672999926613534225*word[{y, y, y, x, x, x, x, y, y, x, x, x}])/
   35867291440200473175115776 - (8845597778927511331531595*
    word[{y, y, y, x, x, x, x, y, y, x, x, y}])/543443809700007169319936 + 
  (791994133746445404206474393*word[{y, y, y, x, x, x, x, y, y, x, y, x}])/
   107601874320601419525347328 + 
  (36126747843456033070515097*word[{y, y, y, x, x, x, x, y, y, x, y, y}])/
   26900468580150354881336832 - (275517917342294452922380629*
    word[{y, y, y, x, x, x, x, y, y, y, x, x}])/11955763813400157725038592 + 
  (1882842519314282928869477837*word[{y, y, y, x, x, x, x, y, y, y, x, y}])/
   53800937160300709762673664 + (156288024310531290185534849*
    word[{y, y, y, x, x, x, x, y, y, y, y, x}])/11955763813400157725038592 - 
  (194992206984789598314989145*word[{y, y, y, x, x, x, x, y, y, y, y, y}])/
   5977881906700078862519296 + (1422097499603860296486568153*
    word[{y, y, y, x, x, x, y, x, x, x, x, x}])/17933645720100236587557888 - 
  (418267799182652975262273211*word[{y, y, y, x, x, x, y, x, x, x, x, y}])/
   4890994287300064523879424 - (12705544432668757203068764115*
    word[{y, y, y, x, x, x, y, x, x, x, y, x}])/215203748641202839050694656 + 
  (401353706189519464182948055*word[{y, y, y, x, x, x, y, x, x, x, y, y}])/
   3775504362126365597380608 - (5359703046592543423439203223*
    word[{y, y, y, x, x, x, y, x, x, y, x, x}])/107601874320601419525347328 + 
  (6439543718979354665384000873*word[{y, y, y, x, x, x, y, x, x, y, x, y}])/
   215203748641202839050694656 + (1745225517944059244968027421*
    word[{y, y, y, x, x, x, y, x, x, y, y, x}])/23911527626800315450077184 - 
  (10344266455835524742207715583*word[{y, y, y, x, x, x, y, x, x, y, y, y}])/
   71734582880400946350231552 - (3331596660393596792267227319*
    word[{y, y, y, x, x, x, y, x, y, x, x, x}])/53800937160300709762673664 + 
  (1600337571742497965651668513*word[{y, y, y, x, x, x, y, x, y, x, x, y}])/
   17933645720100236587557888 + (3453823066602169343674719071*
    word[{y, y, y, x, x, x, y, x, y, x, y, x}])/107601874320601419525347328 - 
  (15941679792878213627050076911*word[{y, y, y, x, x, x, y, x, y, x, y, y}])/
   215203748641202839050694656 + (16756003151357363251118950403*
    word[{y, y, y, x, x, x, y, x, y, y, x, x}])/215203748641202839050694656 - 
  (2508665646061562307646629319*word[{y, y, y, x, x, x, y, x, y, y, x, y}])/
   35867291440200473175115776 - (15599598074827050472281673633*
    word[{y, y, y, x, x, x, y, x, y, y, y, x}])/215203748641202839050694656 + 
  (2448989279570256928225271051*word[{y, y, y, x, x, x, y, x, y, y, y, y}])/
   17933645720100236587557888 - (307707008159439325175766143*
    word[{y, y, y, x, x, x, y, y, x, x, x, x}])/17933645720100236587557888 - 
  (41449387983663513190078345*word[{y, y, y, x, x, x, y, y, x, x, x, y}])/
   11955763813400157725038592 + (269128017688798144966428107*
    word[{y, y, y, x, x, x, y, y, x, x, y, x}])/5977881906700078862519296 - 
  (951944630287317119310431965*word[{y, y, y, x, x, x, y, y, x, x, y, y}])/
   23911527626800315450077184 - (259166232333426163961600501*
    word[{y, y, y, x, x, x, y, y, x, y, x, x}])/9781988574600129047758848 + 
  (3673924179278857470186353161*word[{y, y, y, x, x, x, y, y, x, y, x, y}])/
   107601874320601419525347328 - (2816993688248848811538857915*
    word[{y, y, y, x, x, x, y, y, x, y, y, x}])/215203748641202839050694656 + 
  (40050288130481072995105829*word[{y, y, y, x, x, x, y, y, x, y, y, y}])/
   2241705715012529573444736 + 
  (596086619*word[{y, y, y, x, x, x, y, y, y, x, x, x}])/13444096 - 
  (106342452499480722027002993*word[{y, y, y, x, x, x, y, y, y, x, x, y}])/
   2289401581289391904794624 - (161808425082948384682058203*
    word[{y, y, y, x, x, x, y, y, y, x, y, x}])/5663256543189548396070912 + 
  (913885746160137352027178939*word[{y, y, y, x, x, x, y, y, y, x, y, y}])/
   13450234290075177440668416 - 
  (509924596235285*word[{y, y, y, x, x, x, y, y, y, y, x, x}])/
   13680523872256 - (58390102569565444800413829*
    word[{y, y, y, x, x, x, y, y, y, y, x, y}])/5977881906700078862519296 + 
  (353093911171707071326944763*word[{y, y, y, x, x, x, y, y, y, y, y, x}])/
   5977881906700078862519296 - (138468347547655894214541189*
    word[{y, y, y, x, x, x, y, y, y, y, y, y}])/1494470476675019715629824 - 
  (1838625079119691252958605295*word[{y, y, y, x, x, y, x, x, x, x, x, x}])/
   35867291440200473175115776 + (13231214754750876492207895511*
    word[{y, y, y, x, x, y, x, x, x, x, x, y}])/215203748641202839050694656 + 
  (3954199360838663712849865927*word[{y, y, y, x, x, y, x, x, x, x, y, x}])/
   107601874320601419525347328 - (17117883557810187959115849605*
    word[{y, y, y, x, x, y, x, x, x, x, y, y}])/215203748641202839050694656 + 
  (78677195618306844367402575*word[{y, y, y, x, x, y, x, x, x, y, x, x}])/
   1258501454042121865793536 - (392215936526343410828887739*
    word[{y, y, y, x, x, y, x, x, x, y, x, y}])/9781988574600129047758848 - 
  (1333102075302421187332117877*word[{y, y, y, x, x, y, x, x, x, y, y, x}])/
   17933645720100236587557888 + (10513911194021927085432438847*
    word[{y, y, y, x, x, y, x, x, x, y, y, y}])/71734582880400946350231552 + 
  (181032923529899408975680369*word[{y, y, y, x, x, y, x, x, y, x, x, x}])/
   53800937160300709762673664 - (1367153324723412144781052683*
    word[{y, y, y, x, x, y, x, x, y, x, x, y}])/107601874320601419525347328 + 
  (75573740741556179648582027*word[{y, y, y, x, x, y, x, x, y, x, y, x}])/
   5977881906700078862519296 - (761593509276633013366088257*
    word[{y, y, y, x, x, y, x, x, y, x, y, y}])/215203748641202839050694656 - 
  (2104975382357380290747813619*word[{y, y, y, x, x, y, x, x, y, y, x, x}])/
   53800937160300709762673664 + (461154660120482725415218105*
    word[{y, y, y, x, x, y, x, x, y, y, x, y}])/19563977149200258095517696 + 
  (8368488078537732466607743613*word[{y, y, y, x, x, y, x, x, y, y, y, x}])/
   215203748641202839050694656 - (8808481182116464936465872539*
    word[{y, y, y, x, x, y, x, x, y, y, y, y}])/107601874320601419525347328 + 
  (5678937958245972408870823217*word[{y, y, y, x, x, y, x, y, x, x, x, x}])/
   71734582880400946350231552 - (5951223537103084108641155729*
    word[{y, y, y, x, x, y, x, y, x, x, x, y}])/71734582880400946350231552 - 
  (19562592583873785149846116363*word[{y, y, y, x, x, y, x, y, x, x, y, x}])/
   215203748641202839050694656 + (627891172410412172557533533*
    word[{y, y, y, x, x, y, x, y, x, x, y, y}])/4578803162578783809589248 - 
  (1361863654397062449176818871*word[{y, y, y, x, x, y, x, y, x, y, x, x}])/
   26900468580150354881336832 + (2303395233866604023437614293*
    word[{y, y, y, x, x, y, x, y, x, y, x, y}])/53800937160300709762673664 + 
  (587554015502227400700104561*word[{y, y, y, x, x, y, x, y, x, y, y, x}])/
   6521325716400086031839232 - (29899845633799349756908627*
    word[{y, y, y, x, x, y, x, y, x, y, y, y}])/190783465107449325399552 - 
  (323815069272918485872036891*word[{y, y, y, x, x, y, x, y, y, x, x, x}])/
   4890994287300064523879424 + (18045123987675474121210004821*
    word[{y, y, y, x, x, y, x, y, y, x, x, y}])/215203748641202839050694656 + 
  (3574563463331819749162099885*word[{y, y, y, x, x, y, x, y, y, x, y, x}])/
   107601874320601419525347328 - (1311995821432610178409110793*
    word[{y, y, y, x, x, y, x, y, y, x, y, y}])/13450234290075177440668416 + 
  (2019677707058323991175842811*word[{y, y, y, x, x, y, x, y, y, y, x, x}])/
   23911527626800315450077184 - (161880442672830450805077653*
    word[{y, y, y, x, x, y, x, y, y, y, x, y}])/6725117145037588720334208 - 
  (12347554072949692472015099893*word[{y, y, y, x, x, y, x, y, y, y, y, x}])/
   107601874320601419525347328 + 
  (54674133207941576735161879*word[{y, y, y, x, x, y, x, y, y, y, y, y}])/
   263730084119121126287616 - (359737360430907321903687221*
    word[{y, y, y, x, x, y, y, x, x, x, x, x}])/35867291440200473175115776 + 
  (93278651291882129809753169*word[{y, y, y, x, x, y, y, x, x, x, x, y}])/
   6521325716400086031839232 + (2939530653070211481817358401*
    word[{y, y, y, x, x, y, y, x, x, x, y, x}])/215203748641202839050694656 - 
  (404588613361324558680998447*word[{y, y, y, x, x, y, y, x, x, x, y, y}])/
   19563977149200258095517696 - (7727891314838195426278511*
    word[{y, y, y, x, x, y, y, x, x, y, x, x}])/1054920336476484505150464 + 
  (2091970778006166727078142663*word[{y, y, y, x, x, y, y, x, x, y, x, y}])/
   215203748641202839050694656 + 
  (1353824060503155336401519*word[{y, y, y, x, x, y, y, x, x, y, y, x}])/
   17933645720100236587557888 - 
  (3863387*word[{y, y, y, x, x, y, y, x, x, y, y, y}])/7562304 + 
  (2245876427706130262691732253*word[{y, y, y, x, x, y, y, x, y, x, x, x}])/
   53800937160300709762673664 - (13885794637801632199448601005*
    word[{y, y, y, x, x, y, y, x, y, x, x, y}])/215203748641202839050694656 - 
  (380762819826860036127397983*word[{y, y, y, x, x, y, y, x, y, x, y, x}])/
   11955763813400157725038592 + (53523862092852438408629719*
    word[{y, y, y, x, x, y, y, x, y, x, y, y}])/815165714550010753979904 - 
  (382882488782948314245921575*word[{y, y, y, x, x, y, y, x, y, y, x, x}])/
   12659044037717814061805568 + 
  (767808860143974500519909*word[{y, y, y, x, x, y, y, x, y, y, x, y}])/
   24838844487673457877504 + (1096232369295760283684416087*
    word[{y, y, y, x, x, y, y, x, y, y, y, x}])/26900468580150354881336832 - 
  (241887240863110208405789383*word[{y, y, y, x, x, y, y, x, y, y, y, y}])/
   2988940953350039431259648 - (1108405275959488445490492445*
    word[{y, y, y, x, x, y, y, y, x, x, x, x}])/35867291440200473175115776 + 
  (2326437157816813220266929277*word[{y, y, y, x, x, y, y, y, x, x, x, y}])/
   53800937160300709762673664 + (560646108288811945700904573*
    word[{y, y, y, x, x, y, y, y, x, x, y, x}])/23911527626800315450077184 - 
  (679534287286720454422651643*word[{y, y, y, x, x, y, y, y, x, x, y, y}])/
   13450234290075177440668416 + (8804067595208916146405004475*
    word[{y, y, y, x, x, y, y, y, x, y, x, x}])/215203748641202839050694656 - 
  (130532326195077611246376151*word[{y, y, y, x, x, y, y, y, x, y, x, y}])/
   3362558572518794360167104 - (176297630191727177278328237*
    word[{y, y, y, x, x, y, y, y, x, y, y, x}])/3362558572518794360167104 + 
  (14496078027450814610125765*word[{y, y, y, x, x, y, y, y, x, y, y, y}])/
   140106607188283098340296 + (205862159672999926613534225*
    word[{y, y, y, x, x, y, y, y, y, x, x, x}])/35867291440200473175115776 - 
  (741551033801477779984763377*word[{y, y, y, x, x, y, y, y, y, x, x, y}])/
   107601874320601419525347328 + (518571772696413493327381333*
    word[{y, y, y, x, x, y, y, y, y, x, y, x}])/107601874320601419525347328 - 
  (6564337102631775204340285*word[{y, y, y, x, x, y, y, y, y, x, y, y}])/
   1494470476675019715629824 - (383766116396995131116793673*
    word[{y, y, y, x, x, y, y, y, y, y, x, x}])/17933645720100236587557888 + 
  (4891605271172693148778017*word[{y, y, y, x, x, y, y, y, y, y, x, y}])/
   373617619168754928907456 + (4607463821816876308006709*
    word[{y, y, y, x, x, y, y, y, y, y, y, x}])/186808809584377464453728 - 
  (4611346260623093142012927*word[{y, y, y, x, x, y, y, y, y, y, y, y}])/
   93404404792188732226864 + (1067912059093919838478580741*
    word[{y, y, y, x, y, x, x, x, x, x, x, x}])/26900468580150354881336832 - 
  (1346059993609466475662702825*word[{y, y, y, x, y, x, x, x, x, x, x, y}])/
   53800937160300709762673664 - (12482329645907598833584050455*
    word[{y, y, y, x, y, x, x, x, x, x, y, x}])/215203748641202839050694656 + 
  (3512175956717759870819728021*word[{y, y, y, x, y, x, x, x, x, x, y, y}])/
   53800937160300709762673664 - (132971040118805777560996493*
    word[{y, y, y, x, y, x, x, x, x, y, x, x}])/26900468580150354881336832 - 
  (14857184625044785255915515*word[{y, y, y, x, y, x, x, x, x, y, x, y}])/
   2988940953350039431259648 + (5143217292831945894620797045*
    word[{y, y, y, x, y, x, x, x, x, y, y, x}])/107601874320601419525347328 - 
  (18235167236771530346317610893*word[{y, y, y, x, y, x, x, x, x, y, y, y}])/
   215203748641202839050694656 - (2990161262277242953671842605*
    word[{y, y, y, x, y, x, x, x, y, x, x, x}])/53800937160300709762673664 + 
  (69566152912196779894096637*word[{y, y, y, x, y, x, x, x, y, x, x, y}])/
   1150822185247074005618688 + (4003155470374142945770581461*
    word[{y, y, y, x, y, x, x, x, y, x, y, x}])/215203748641202839050694656 - 
  (11137015146924886171650832063*word[{y, y, y, x, y, x, x, x, y, x, y, y}])/
   215203748641202839050694656 + (12366138824584954201484115697*
    word[{y, y, y, x, y, x, x, x, y, y, x, x}])/215203748641202839050694656 - 
  (701572762894437691373867825*word[{y, y, y, x, y, x, x, x, y, y, x, y}])/
   23911527626800315450077184 - (50037282522268566102245917*
    word[{y, y, y, x, y, x, x, x, y, y, y, x}])/815165714550010753979904 + 
  (11789100656707512203640839843*word[{y, y, y, x, y, x, x, x, y, y, y, y}])/
   107601874320601419525347328 - (1135348127147173711205148301*
    word[{y, y, y, x, y, x, x, y, x, x, x, x}])/107601874320601419525347328 - 
  (769746921144992958220938169*word[{y, y, y, x, y, x, x, y, x, x, x, y}])/
   17933645720100236587557888 + (6943315329732993396979855433*
    word[{y, y, y, x, y, x, x, y, x, x, y, x}])/107601874320601419525347328 - 
  (1021150917514076497603858771*word[{y, y, y, x, y, x, x, y, x, x, y, y}])/
   23911527626800315450077184 - (2425692653677186738478517251*
    word[{y, y, y, x, y, x, x, y, x, y, x, x}])/53800937160300709762673664 + 
  (2712920022742906099050926903*word[{y, y, y, x, y, x, x, y, x, y, x, y}])/
   35867291440200473175115776 - (805562795689846095441952667*
    word[{y, y, y, x, y, x, x, y, x, y, y, x}])/107601874320601419525347328 - 
  (65113411*word[{y, y, y, x, y, x, x, y, x, y, y, y}])/3781152 + 
  (2245876427706130262691732253*word[{y, y, y, x, y, x, x, y, y, x, x, x}])/
   53800937160300709762673664 - (6169968802735782719533958851*
    word[{y, y, y, x, y, x, x, y, y, x, x, y}])/215203748641202839050694656 - 
  (1539665578838920139531866583*word[{y, y, y, x, y, x, x, y, y, x, y, x}])/
   53800937160300709762673664 + (2057142339356579203779519833*
    word[{y, y, y, x, y, x, x, y, y, x, y, y}])/26900468580150354881336832 - 
  (8617032052617261014254034507*word[{y, y, y, x, y, x, x, y, y, y, x, x}])/
   215203748641202839050694656 - 
  (69762185578764401214813281*word[{y, y, y, x, y, x, x, y, y, y, x, y}])/
   1120852857506264786722368 + (8722618006081861029040150897*
    word[{y, y, y, x, y, x, x, y, y, y, y, x}])/107601874320601419525347328 - 
  (518393567125207307510931593*word[{y, y, y, x, y, x, x, y, y, y, y, y}])/
   4483411430025059146889472 - (12634492008432146942739153041*
    word[{y, y, y, x, y, x, y, x, x, x, x, x}])/215203748641202839050694656 + 
  (5374196349566110176169068325*word[{y, y, y, x, y, x, y, x, x, x, x, y}])/
   71734582880400946350231552 + (1146864914668869735539053811*
    word[{y, y, y, x, y, x, y, x, x, x, y, x}])/23911527626800315450077184 - 
  (18147453727166609620671439403*word[{y, y, y, x, y, x, y, x, x, x, y, y}])/
   215203748641202839050694656 + (2686401945517889063514651059*
    word[{y, y, y, x, y, x, y, x, x, y, x, x}])/35867291440200473175115776 - 
  (48309265142055541988805187*word[{y, y, y, x, y, x, y, x, x, y, x, y}])/
   703280224317656336766976 - (17313078615478162033904884151*
    word[{y, y, y, x, y, x, y, x, x, y, y, x}])/215203748641202839050694656 + 
  (91218435207064531163504617*word[{y, y, y, x, y, x, y, x, x, y, y, y}])/
   572350395322347976198656 + (23989103631285882425001299*
    word[{y, y, y, x, y, x, y, x, y, x, x, x}])/703280224317656336766976 - 
  (6696236921275175491458844369*word[{y, y, y, x, y, x, y, x, y, x, x, y}])/
   107601874320601419525347328 - (486056985720159525208612649*
    word[{y, y, y, x, y, x, y, x, y, x, y, x}])/35867291440200473175115776 + 
  (13407125731957379450775463*word[{y, y, y, x, y, x, y, x, y, x, y, y}])/
   373617619168754928907456 - (7314282091679760882056011897*
    word[{y, y, y, x, y, x, y, x, y, y, x, x}])/107601874320601419525347328 + 
  (64812580316979095707288907*word[{y, y, y, x, y, x, y, x, y, y, x, y}])/
   747235238337509857814912 + (362444121745123522990041479*
    word[{y, y, y, x, y, x, y, x, y, y, y, x}])/6725117145037588720334208 - 
  (79205703607081802569080557*word[{y, y, y, x, y, x, y, x, y, y, y, y}])/
   747235238337509857814912 + (1609350668548557553198097669*
    word[{y, y, y, x, y, x, y, y, x, x, x, x}])/26900468580150354881336832 - 
  (730590876486170330977406339*word[{y, y, y, x, y, x, y, y, x, x, x, y}])/
   26900468580150354881336832 - (5355792590831040128999050615*
    word[{y, y, y, x, y, x, y, y, x, x, y, x}])/53800937160300709762673664 + 
  (56055588857648275478148235*word[{y, y, y, x, y, x, y, y, x, x, y, y}])/
   527460168238242252575232 - (5930458553672170472810961*
    word[{y, y, y, x, y, x, y, y, x, y, x, x}])/543443809700007169319936 - 
  (11304913901068331705898137*word[{y, y, y, x, y, x, y, y, x, y, x, y}])/
   747235238337509857814912 + (7903281390423981093226687*
    word[{y, y, y, x, y, x, y, y, x, y, y, x}])/101895714318751344247488 - 
  (39193562342401132765767269*word[{y, y, y, x, y, x, y, y, x, y, y, y}])/
   280213214376566196680592 - (3331596660393596792267227319*
    word[{y, y, y, x, y, x, y, y, y, x, x, x}])/53800937160300709762673664 + 
  (44665226750089834261109743*word[{y, y, y, x, y, x, y, y, y, x, x, y}])/
   707907067898693549508864 + (141239516472907161871163527*
    word[{y, y, y, x, y, x, y, y, y, x, y, x}])/4483411430025059146889472 - 
  (15196909646695499732948173*word[{y, y, y, x, y, x, y, y, y, x, y, y}])/
   186808809584377464453728 + (479848893500310731290520381*
    word[{y, y, y, x, y, x, y, y, y, y, x, x}])/5977881906700078862519296 + 
  (1905303335069273131921887*word[{y, y, y, x, y, x, y, y, y, y, x, y}])/
   747235238337509857814912 - (129528366718221925049699149*
    word[{y, y, y, x, y, x, y, y, y, y, y, x}])/1120852857506264786722368 + 
  (34878526422544293011830201*word[{y, y, y, x, y, x, y, y, y, y, y, y}])/
   186808809584377464453728 - (75244955317449500483508667*
    word[{y, y, y, x, y, y, x, x, x, x, x, x}])/23911527626800315450077184 - 
  (392505113013253794254566721*word[{y, y, y, x, y, y, x, x, x, x, x, y}])/
   11326513086379096792141824 + (5452698717585625656228090697*
    word[{y, y, y, x, y, y, x, x, x, x, y, x}])/71734582880400946350231552 - 
  (496228528799423958182324951*word[{y, y, y, x, y, y, x, x, x, x, y, y}])/
   35867291440200473175115776 - (140917978688211609421036835*
    word[{y, y, y, x, y, y, x, x, x, y, x, x}])/1054920336476484505150464 + 
  (94589720444881886709587963*word[{y, y, y, x, y, y, x, x, x, y, x, y}])/
   1582380504714726757725696 + (5256699989883316640695142035*
    word[{y, y, y, x, y, y, x, x, x, y, y, x}])/215203748641202839050694656 - 
  (37311975241858216676018733*word[{y, y, y, x, y, y, x, x, x, y, y, y}])/
   747235238337509857814912 + (239489471568967898882250343*
    word[{y, y, y, x, y, y, x, x, y, x, x, x}])/1887752181063182798690304 - 
  (1374806357996753631225358091*word[{y, y, y, x, y, y, x, x, y, x, x, y}])/
   35867291440200473175115776 - (760221260083492942767534445*
    word[{y, y, y, x, y, y, x, x, y, x, y, x}])/13450234290075177440668416 + 
  (2350565749691752591164948241*word[{y, y, y, x, y, y, x, x, y, x, y, y}])/
   26900468580150354881336832 - (1504435088100577462523272463*
    word[{y, y, y, x, y, y, x, x, y, y, x, x}])/71734582880400946350231552 - 
  (147340217669518876198759249*word[{y, y, y, x, y, y, x, x, y, y, x, y}])/
   4483411430025059146889472 + (1327179186424806004905551383*
    word[{y, y, y, x, y, y, x, x, y, y, y, x}])/26900468580150354881336832 - 
  (149596759536288592625102039*word[{y, y, y, x, y, y, x, x, y, y, y, y}])/
   2988940953350039431259648 - (18714543410391131852532929389*
    word[{y, y, y, x, y, y, x, y, x, x, x, x}])/215203748641202839050694656 + 
  (16888860980090784200133831419*word[{y, y, y, x, y, y, x, y, x, x, x, y}])/
   215203748641202839050694656 + (2734650290934428254743928139*
    word[{y, y, y, x, y, y, x, y, x, x, y, x}])/71734582880400946350231552 - 
  (66971742900121458600487405*word[{y, y, y, x, y, y, x, y, x, x, y, y}])/
   791190252357363378862848 + (575738903855345028047882465*
    word[{y, y, y, x, y, y, x, y, x, y, x, x}])/6725117145037588720334208 - 
  (14930285962487083546012627*word[{y, y, y, x, y, y, x, y, x, y, x, y}])/
   186808809584377464453728 - (153346170482812129064539265*
    word[{y, y, y, x, y, y, x, y, x, y, y, x}])/1494470476675019715629824 + 
  (16839452140684685842114509*word[{y, y, y, x, y, y, x, y, x, y, y, y}])/
   93404404792188732226864 + (181032923529899408975680369*
    word[{y, y, y, x, y, y, x, y, y, x, x, x}])/53800937160300709762673664 - 
  (51820634200948321194336775*word[{y, y, y, x, y, y, x, y, y, x, x, y}])/
   1582380504714726757725696 + (523927615536232999093505053*
    word[{y, y, y, x, y, y, x, y, y, x, y, x}])/13450234290075177440668416 - 
  (235565*word[{y, y, y, x, y, y, x, y, y, x, y, y}])/11056 - 
  (725357467285692553110164435*word[{y, y, y, x, y, y, x, y, y, y, x, x}])/
   13450234290075177440668416 + 
  (12958319*word[{y, y, y, x, y, y, x, y, y, y, x, y}])/157548 + 
  (131534027338996499253599113*word[{y, y, y, x, y, y, x, y, y, y, y, x}])/
   4483411430025059146889472 - 
  (61259*word[{y, y, y, x, y, y, x, y, y, y, y, y}])/691 + 
  (3424378744928918280360024251*word[{y, y, y, x, y, y, y, x, x, x, x, x}])/
   71734582880400946350231552 - (348755689293562987969596079*
    word[{y, y, y, x, y, y, y, x, x, x, x, y}])/12659044037717814061805568 - 
  (1672944957361087671674542909*word[{y, y, y, x, y, y, y, x, x, x, y, x}])/
   23911527626800315450077184 + (710120915199006449707072129*
    word[{y, y, y, x, y, y, y, x, x, x, y, y}])/8966822860050118293778944 - 
  (1540876360371127408615853*word[{y, y, y, x, y, y, y, x, x, y, x, x}])/
   263730084119121126287616 - (590285559069192737759067551*
    word[{y, y, y, x, y, y, y, x, x, y, x, y}])/26900468580150354881336832 + 
  (1315456222624155327076830871*word[{y, y, y, x, y, y, y, x, x, y, y, x}])/
   26900468580150354881336832 - (1000312791079936992161387*
    word[{y, y, y, x, y, y, y, x, x, y, y, y}])/11675550599023591528358 - 
  (2990161262277242953671842605*word[{y, y, y, x, y, y, y, x, y, x, x, x}])/
   53800937160300709762673664 + (1387415096698334932976372197*
    word[{y, y, y, x, y, y, y, x, y, x, x, y}])/13450234290075177440668416 + 
  (453397359999499615020930665*word[{y, y, y, x, y, y, y, x, y, x, y, x}])/
   26900468580150354881336832 - (6606889855786111319400985*
    word[{y, y, y, x, y, y, y, x, y, x, y, y}])/93404404792188732226864 + 
  (372152544923454976706295289*word[{y, y, y, x, y, y, y, x, y, y, x, x}])/
   4483411430025059146889472 - (10231176760395454201028377*
    word[{y, y, y, x, y, y, y, x, y, y, x, y}])/186808809584377464453728 - 
  (2706281*word[{y, y, y, x, y, y, y, x, y, y, y, x}])/33168 + 
  165*word[{y, y, y, x, y, y, y, x, y, y, y, y}] - 
  (565442475559823521245849563*word[{y, y, y, x, y, y, y, y, x, x, x, x}])/
   35867291440200473175115776 - (7652429397499073418146870183*
    word[{y, y, y, x, y, y, y, y, x, x, x, y}])/107601874320601419525347328 + 
  (16084718819500588787596586843*word[{y, y, y, x, y, y, y, y, x, x, y, x}])/
   107601874320601419525347328 - (148475362430403425984619647*
    word[{y, y, y, x, y, y, y, y, x, x, y, y}])/2988940953350039431259648 - 
  (2527004671008558973648427725*word[{y, y, y, x, y, y, y, y, x, y, x, x}])/
   17933645720100236587557888 + (26051993797459833481107707*
    word[{y, y, y, x, y, y, y, y, x, y, x, y}])/373617619168754928907456 + 
  (246152362417780732134389683*word[{y, y, y, x, y, y, y, y, x, y, y, x}])/
   8966822860050118293778944 - 
  (248105*word[{y, y, y, x, y, y, y, y, x, y, y, y}])/2764 + 
  (1316301657734590776005929699*word[{y, y, y, x, y, y, y, y, y, x, x, x}])/
   17933645720100236587557888 - (25165476763039139333279401*
    word[{y, y, y, x, y, y, y, y, y, x, x, y}])/1494470476675019715629824 - 
  (297801930234605096461479995*word[{y, y, y, x, y, y, y, y, y, x, y, x}])/
   4483411430025059146889472 + 
  (483307*word[{y, y, y, x, y, y, y, y, y, x, y, y}])/2764 - 
  (51948610023637358117592211*word[{y, y, y, x, y, y, y, y, y, y, x, x}])/
   1494470476675019715629824 - (34148796061805319247826257*
    word[{y, y, y, x, y, y, y, y, y, y, x, y}])/186808809584377464453728 + 
  (14386265912205631534829859*word[{y, y, y, x, y, y, y, y, y, y, y, x}])/
   93404404792188732226864 - 165*word[{y, y, y, x, y, y, y, y, y, y, y, y}] - 
  (522641*word[{y, y, y, y, x, x, x, x, x, x, x, x}])/44224 + 
  (79770096583626402014955857*word[{y, y, y, y, x, x, x, x, x, x, x, y}])/
   13450234290075177440668416 + (1031953037942543713034715661*
    word[{y, y, y, y, x, x, x, x, x, x, y, x}])/71734582880400946350231552 - 
  (192714267132870401392349699*word[{y, y, y, y, x, x, x, x, x, x, y, y}])/
   11955763813400157725038592 + (544296751030962145899674051*
    word[{y, y, y, y, x, x, x, x, x, y, x, x}])/35867291440200473175115776 - 
  (6844955529864703649915163*word[{y, y, y, y, x, x, x, x, x, y, x, y}])/
   543443809700007169319936 - (382013098585009758503594567*
    word[{y, y, y, y, x, x, x, x, x, y, y, x}])/17933645720100236587557888 + 
  (108799311080823118815757475*word[{y, y, y, y, x, x, x, x, x, y, y, y}])/
   2988940953350039431259648 - (565442475559823521245849563*
    word[{y, y, y, y, x, x, x, x, y, x, x, x}])/35867291440200473175115776 + 
  (506170303091944813622017561*word[{y, y, y, y, x, x, x, x, y, x, x, y}])/
   23911527626800315450077184 + (148009141181999083443983863*
    word[{y, y, y, y, x, x, x, x, y, x, y, x}])/6521325716400086031839232 - 
  (4511169486294423515434990409*word[{y, y, y, y, x, x, x, x, y, x, y, y}])/
   107601874320601419525347328 - 
  (14793198701009439973218541*word[{y, y, y, y, x, x, x, x, y, y, x, x}])/
   3260662858200043015919616 - (573224226347724048907065701*
    word[{y, y, y, y, x, x, x, x, y, y, x, y}])/71734582880400946350231552 + 
  (11505866351061353109933553*word[{y, y, y, y, x, x, x, x, y, y, y, x}])/
   5977881906700078862519296 - 
  (6435*word[{y, y, y, y, x, x, x, x, y, y, y, y}])/22112 + 
  (995291060559332002720256573*word[{y, y, y, y, x, x, x, y, x, x, x, x}])/
   17933645720100236587557888 - (243267644619508493583196339*
    word[{y, y, y, y, x, x, x, y, x, x, x, y}])/4890994287300064523879424 - 
  (405989614752516860026766325*word[{y, y, y, y, x, x, x, y, x, x, y, x}])/
   5977881906700078862519296 + (4410606433121123367614081059*
    word[{y, y, y, y, x, x, x, y, x, x, y, y}])/35867291440200473175115776 - 
  (90864175079845536236079997*word[{y, y, y, y, x, x, x, y, x, y, x, x}])/
   2831628271594774198035456 + (1362534346840993273566142151*
    word[{y, y, y, y, x, x, x, y, x, y, x, y}])/53800937160300709762673664 + 
  (6213327319644301356697870933*word[{y, y, y, y, x, x, x, y, x, y, y, x}])/
   107601874320601419525347328 - (10976024248625024331806284019*
    word[{y, y, y, y, x, x, x, y, x, y, y, y}])/107601874320601419525347328 - 
  (1108405275959488445490492445*word[{y, y, y, y, x, x, x, y, y, x, x, x}])/
   35867291440200473175115776 + (871892856453995794286058347*
    word[{y, y, y, y, x, x, x, y, y, x, x, y}])/26900468580150354881336832 + 
  (3935458716522034899065727803*word[{y, y, y, y, x, x, x, y, y, x, y, x}])/
   215203748641202839050694656 - 
  (3777941500980096011258575*word[{y, y, y, y, x, x, x, y, y, x, y, y}])/
   63934565847059666978816 + (268546228816009878820890291*
    word[{y, y, y, y, x, x, x, y, y, y, x, x}])/5977881906700078862519296 - 
  (47117818967783994887572913*word[{y, y, y, y, x, x, x, y, y, y, x, y}])/
   17933645720100236587557888 - (94105882265047315868203579*
    word[{y, y, y, y, x, x, x, y, y, y, y, x}])/1494470476675019715629824 + 
  (173446963204000549906243421*word[{y, y, y, y, x, x, x, y, y, y, y, y}])/
   1494470476675019715629824 - (2950251596867762863472104927*
    word[{y, y, y, y, x, x, y, x, x, x, x, x}])/71734582880400946350231552 + 
  (10293378736498364119000471973*word[{y, y, y, y, x, x, y, x, x, x, x, y}])/
   215203748641202839050694656 + (10316073197463793908304330399*
    word[{y, y, y, y, x, x, y, x, x, x, y, x}])/215203748641202839050694656 - 
  (24081522279773583238519133045*word[{y, y, y, y, x, x, y, x, x, x, y, y}])/
   215203748641202839050694656 + (923933266258312068402746153*
    word[{y, y, y, y, x, x, y, x, x, y, x, x}])/53800937160300709762673664 - 
  (452318928881694226983436067*word[{y, y, y, y, x, x, y, x, x, y, x, y}])/
   53800937160300709762673664 - (2690571764207160441388569401*
    word[{y, y, y, y, x, x, y, x, x, y, y, x}])/71734582880400946350231552 + 
  (8764578479551715399823936539*word[{y, y, y, y, x, x, y, x, x, y, y, y}])/
   107601874320601419525347328 + (1609350668548557553198097669*
    word[{y, y, y, y, x, x, y, x, y, x, x, x}])/26900468580150354881336832 - 
  (2631730666635103882281822007*word[{y, y, y, y, x, x, y, x, y, x, x, y}])/
   35867291440200473175115776 - 
  (250332173309722323185369*word[{y, y, y, y, x, x, y, x, y, x, y, x}])/
   4718759563241740978176 + (13397730037998373405383397603*
    word[{y, y, y, y, x, x, y, x, y, x, y, y}])/107601874320601419525347328 - 
  (382933677962750712741239729*word[{y, y, y, y, x, x, y, x, y, y, x, x}])/
   6329522018858907030902784 + (93947697509450291462025043*
    word[{y, y, y, y, x, x, y, x, y, y, x, y}])/3164761009429453515451392 + 
  (9352834618068999615906412415*word[{y, y, y, y, x, x, y, x, y, y, y, x}])/
   107601874320601419525347328 - 
  (53850084038175196591514191*word[{y, y, y, y, x, x, y, x, y, y, y, y}])/
   280213214376566196680592 - (7779721089972450191300543*
    word[{y, y, y, y, x, x, y, y, x, x, x, x}])/1054920336476484505150464 - 
  (114812127347315852669289703*word[{y, y, y, y, x, x, y, y, x, x, x, y}])/
   71734582880400946350231552 + (2753748410237869044303290891*
    word[{y, y, y, y, x, x, y, y, x, x, y, x}])/215203748641202839050694656 - 
  (84448080063584520309405661*word[{y, y, y, y, x, x, y, y, x, x, y, y}])/
   17933645720100236587557888 + (2423447203733196650530306345*
    word[{y, y, y, y, x, x, y, y, x, y, x, x}])/215203748641202839050694656 - 
  (11499278889442965915071693*word[{y, y, y, y, x, x, y, y, x, y, x, y}])/
   747235238337509857814912 - (54876590719268999695785483*
    word[{y, y, y, y, x, x, y, y, x, y, y, x}])/2988940953350039431259648 + 
  (343398476010900586057469581*word[{y, y, y, y, x, x, y, y, x, y, y, y}])/
   8966822860050118293778944 - (307707008159439325175766143*
    word[{y, y, y, y, x, x, y, y, y, x, x, x}])/17933645720100236587557888 + 
  (935556058668522261908069641*word[{y, y, y, y, x, x, y, y, y, x, x, y}])/
   35867291440200473175115776 + (833003940364799753956632835*
    word[{y, y, y, y, x, x, y, y, y, x, y, x}])/35867291440200473175115776 - 
  (79010467823583742210769489*word[{y, y, y, y, x, x, y, y, y, x, y, y}])/
   1494470476675019715629824 + 
  (72592231*word[{y, y, y, y, x, x, y, y, y, y, x, x}])/10083072 - 
  (11064254736041107353840443*word[{y, y, y, y, x, x, y, y, y, y, x, y}])/
   747235238337509857814912 - 
  (29187341892359*word[{y, y, y, y, x, x, y, y, y, y, y, x}])/2565098226048 + 
  (29680321226179010976350777*word[{y, y, y, y, x, x, y, y, y, y, y, y}])/
   747235238337509857814912 + (535802050555062138014350111*
    word[{y, y, y, y, x, y, x, x, x, x, x, x}])/9781988574600129047758848 - 
  (889083129327067308791955271*word[{y, y, y, y, x, y, x, x, x, x, x, y}])/
   23911527626800315450077184 - (20107728636424567584251897977*
    word[{y, y, y, y, x, y, x, x, x, x, y, x}])/215203748641202839050694656 + 
  (2065313983075538808497869427*word[{y, y, y, y, x, y, x, x, x, x, y, y}])/
   17933645720100236587557888 + (2333647633066725006918576839*
    word[{y, y, y, y, x, y, x, x, x, y, x, x}])/215203748641202839050694656 + 
  (1919762765488334214323046211*word[{y, y, y, y, x, y, x, x, x, y, x, y}])/
   215203748641202839050694656 + (6794310856347233064842760263*
    word[{y, y, y, y, x, y, x, x, x, y, y, x}])/107601874320601419525347328 - 
  (2154444130743899815658073715*word[{y, y, y, y, x, y, x, x, x, y, y, y}])/
   17933645720100236587557888 - (18714543410391131852532929389*
    word[{y, y, y, y, x, y, x, x, y, x, x, x}])/215203748641202839050694656 + 
  (5541660515347362544906724999*word[{y, y, y, y, x, y, x, x, y, x, x, y}])/
   107601874320601419525347328 + 
  (87189072085546184945822237*word[{y, y, y, y, x, y, x, x, y, x, y, x}])/
   2831628271594774198035456 - (233083580614181413589818671*
    word[{y, y, y, y, x, y, x, x, y, x, y, y}])/2988940953350039431259648 + 
  (15458725496976558214918796819*word[{y, y, y, y, x, y, x, x, y, y, x, x}])/
   215203748641202839050694656 + (171711201790428774415113451*
    word[{y, y, y, y, x, y, x, x, y, y, x, y}])/53800937160300709762673664 - 
  (11152460412021621501655900835*word[{y, y, y, y, x, y, x, x, y, y, y, x}])/
   107601874320601419525347328 + 
  (54937380248084267669444491*word[{y, y, y, y, x, y, x, x, y, y, y, y}])/
   280213214376566196680592 - (1592665605874734570733362377*
    word[{y, y, y, y, x, y, x, y, x, x, x, x}])/35867291440200473175115776 + 
  (5297718561743715371025724169*word[{y, y, y, y, x, y, x, y, x, x, x, y}])/
   107601874320601419525347328 + (1640907776245583928565930573*
    word[{y, y, y, y, x, y, x, y, x, x, y, x}])/17933645720100236587557888 - 
  (14990703963168895128447960763*word[{y, y, y, y, x, y, x, y, x, x, y, y}])/
   107601874320601419525347328 + (3353894362839157220448803893*
    word[{y, y, y, y, x, y, x, y, x, y, x, x}])/215203748641202839050694656 - 
  (609613*word[{y, y, y, y, x, y, x, y, x, y, x, y}])/44224 - 
  (23399354338225241632645507*word[{y, y, y, y, x, y, x, y, x, y, y, x}])/
   471938045265795699672576 + (192317934502633708664936639*
    word[{y, y, y, y, x, y, x, y, x, y, y, y}])/2241705715012529573444736 + 
  (5678937958245972408870823217*word[{y, y, y, y, x, y, x, y, y, x, x, x}])/
   71734582880400946350231552 - (254136101462343010074054335*
    word[{y, y, y, y, x, y, x, y, y, x, x, y}])/3164761009429453515451392 - 
  (4201988716181331492933160751*word[{y, y, y, y, x, y, x, y, y, x, y, x}])/
   53800937160300709762673664 + (131938348782223040673584997*
    word[{y, y, y, y, x, y, x, y, y, x, y, y}])/747235238337509857814912 - 
  (460031440511315534663214473*word[{y, y, y, y, x, y, x, y, y, y, x, x}])/
   5977881906700078862519296 - (6724571197493523138474527*
    word[{y, y, y, y, x, y, x, y, y, y, x, y}])/2241705715012529573444736 + 
  (96502810819834577653968893*word[{y, y, y, y, x, y, x, y, y, y, y, x}])/
   747235238337509857814912 - (88074478158617858637558731*
    word[{y, y, y, y, x, y, x, y, y, y, y, y}])/373617619168754928907456 - 
  (271665227860296662489441917*word[{y, y, y, y, x, y, y, x, x, x, x, x}])/
   11955763813400157725038592 + (69908052717206277479739175*
    word[{y, y, y, y, x, y, y, x, x, x, x, y}])/26900468580150354881336832 + 
  (268244803927202078972574773*word[{y, y, y, y, x, y, y, x, x, x, y, x}])/
   8966822860050118293778944 - (67636705604388712363944513*
    word[{y, y, y, y, x, y, y, x, x, x, y, y}])/2988940953350039431259648 + 
  (410761367909370906820325103*word[{y, y, y, y, x, y, y, x, x, y, x, x}])/
   23911527626800315450077184 + (987768968456439575958235447*
    word[{y, y, y, y, x, y, y, x, x, y, x, y}])/107601874320601419525347328 - 
  (237979658468841800866271361*word[{y, y, y, y, x, y, y, x, x, y, y, x}])/
   5977881906700078862519296 + (206941198298159008383172271*
    word[{y, y, y, y, x, y, y, x, x, y, y, y}])/2988940953350039431259648 - 
  (1135348127147173711205148301*word[{y, y, y, y, x, y, y, x, y, x, x, x}])/
   107601874320601419525347328 + 
  (11787556537386044850681583*word[{y, y, y, y, x, y, y, x, y, x, x, y}])/
   8966822860050118293778944 + (4214520773835945835512419621*
    word[{y, y, y, y, x, y, y, x, y, x, y, x}])/107601874320601419525347328 - 
  (13358719638014292798268801*word[{y, y, y, y, x, y, y, x, y, x, y, y}])/
   186808809584377464453728 - (837835151521459599978537841*
    word[{y, y, y, y, x, y, y, x, y, y, x, x}])/35867291440200473175115776 - 
  (7441034097708712523907881*word[{y, y, y, y, x, y, y, x, y, y, x, y}])/
   747235238337509857814912 + (16879179611066783244807217*
    word[{y, y, y, y, x, y, y, x, y, y, y, x}])/1494470476675019715629824 - 
  (17875*word[{y, y, y, y, x, y, y, x, y, y, y, y}])/1382 + 
  (995291060559332002720256573*word[{y, y, y, y, x, y, y, y, x, x, x, x}])/
   17933645720100236587557888 + (603579635988778795855380283*
    word[{y, y, y, y, x, y, y, y, x, x, x, y}])/53800937160300709762673664 - 
  (18578743065679206319012111699*word[{y, y, y, y, x, y, y, y, x, x, y, x}])/
   107601874320601419525347328 + (393390537164040219034813831*
    word[{y, y, y, y, x, y, y, y, x, x, y, y}])/2988940953350039431259648 + 
  (7467969933573724640441347823*word[{y, y, y, y, x, y, y, y, x, y, x, x}])/
   107601874320601419525347328 - 
  (162939832843259790079835*word[{y, y, y, y, x, y, y, y, x, y, x, y}])/
   23351101198047183056716 + (425345129196275820534788177*
    word[{y, y, y, y, x, y, y, y, x, y, y, x}])/8966822860050118293778944 - 
  (207955*word[{y, y, y, y, x, y, y, y, x, y, y, y}])/2764 - 
  (85310706062468450020148545*word[{y, y, y, y, x, y, y, y, y, x, x, x}])/
   1120852857506264786722368 + (5315461595492493397705807*
    word[{y, y, y, y, x, y, y, y, y, x, x, y}])/186808809584377464453728 + 
  (19379861733035973924994121*word[{y, y, y, y, x, y, y, y, y, x, y, x}])/
   373617619168754928907456 - 
  (605*word[{y, y, y, y, x, y, y, y, y, x, y, y}])/4 + 
  (327093335237298740144494499*word[{y, y, y, y, x, y, y, y, y, y, x, x}])/
   4483411430025059146889472 + (69781407963347680170129307*
    word[{y, y, y, y, x, y, y, y, y, y, x, y}])/373617619168754928907456 - 
  (167258926709073522239791769*word[{y, y, y, y, x, y, y, y, y, y, y, x}])/
   747235238337509857814912 + 
  330*word[{y, y, y, y, x, y, y, y, y, y, y, y}] - 
  (3144237*word[{y, y, y, y, y, x, x, x, x, x, x, x}])/176896 + 
  (900328604632391276712040003*word[{y, y, y, y, y, x, x, x, x, x, x, y}])/
   71734582880400946350231552 + (697819925931379282949163599*
    word[{y, y, y, y, y, x, x, x, x, x, y, x}])/23911527626800315450077184 - 
  (84129689569148624853481657*word[{y, y, y, y, y, x, x, x, x, x, y, y}])/
   2173775238800028677279744 - (40065670002011754705286423*
    word[{y, y, y, y, y, x, x, x, x, y, x, x}])/6521325716400086031839232 + 
  (187334104305158917112099827*word[{y, y, y, y, y, x, x, x, x, y, x, y}])/
   12659044037717814061805568 - (194072466069256016756302009*
    word[{y, y, y, y, y, x, x, x, x, y, y, x}])/11955763813400157725038592 + 
  (169592967521313697934537337*word[{y, y, y, y, y, x, x, x, x, y, y, y}])/
   5977881906700078862519296 + (3424378744928918280360024251*
    word[{y, y, y, y, y, x, x, x, y, x, x, x}])/71734582880400946350231552 - 
  (3381031865948274400516649641*word[{y, y, y, y, y, x, x, x, y, x, x, y}])/
   53800937160300709762673664 - (185467136008464233910433663*
    word[{y, y, y, y, y, x, x, x, y, x, y, x}])/5977881906700078862519296 + 
  (10865749385638030388546869*word[{y, y, y, y, y, x, x, x, y, x, y, y}])/
   143852773155884250702336 - (352938122721050851231058267*
    word[{y, y, y, y, y, x, x, x, y, y, x, x}])/8966822860050118293778944 + 
  (41779282145070615097223323*word[{y, y, y, y, y, x, x, x, y, y, x, y}])/
   2241705715012529573444736 + (324275853334366142501306185*
    word[{y, y, y, y, y, x, x, x, y, y, y, x}])/5977881906700078862519296 - 
  (174606745827903559056035741*word[{y, y, y, y, y, x, x, x, y, y, y, y}])/
   1494470476675019715629824 - (271665227860296662489441917*
    word[{y, y, y, y, y, x, x, y, x, x, x, x}])/11955763813400157725038592 + 
  (1396403497887025776315680807*word[{y, y, y, y, y, x, x, y, x, x, x, y}])/
   26900468580150354881336832 + (417096526131019059605935063*
    word[{y, y, y, y, y, x, x, y, x, x, y, x}])/107601874320601419525347328 - 
  (526386323393813560726541745*word[{y, y, y, y, y, x, x, y, x, x, y, y}])/
   11955763813400157725038592 + (474165625546687552734502691*
    word[{y, y, y, y, y, x, x, y, x, y, x, x}])/11326513086379096792141824 - 
  (2838885545632863485888368501*word[{y, y, y, y, y, x, x, y, x, y, x, y}])/
   53800937160300709762673664 - (4393311649725117137417671667*
    word[{y, y, y, y, y, x, x, y, x, y, y, x}])/107601874320601419525347328 + 
  (543674206685408915693913073*word[{y, y, y, y, y, x, x, y, x, y, y, y}])/
   4483411430025059146889472 - (359737360430907321903687221*
    word[{y, y, y, y, y, x, x, y, y, x, x, x}])/35867291440200473175115776 + 
  (577979208509152664165682469*word[{y, y, y, y, y, x, x, y, y, x, x, y}])/
   107601874320601419525347328 + (1302790532189324054024700911*
    word[{y, y, y, y, y, x, x, y, y, x, y, x}])/107601874320601419525347328 - 
  (79417812839658059097438527*word[{y, y, y, y, y, x, x, y, y, x, y, y}])/
   2988940953350039431259648 - (4126557930187049352935743*
    word[{y, y, y, y, y, x, x, y, y, y, x, x}])/17933645720100236587557888 + 
  (3422973013643073072880621*word[{y, y, y, y, y, x, x, y, y, y, x, y}])/
   101895714318751344247488 - (25755560309924231437638857*
    word[{y, y, y, y, y, x, x, y, y, y, y, x}])/2241705715012529573444736 - 
  (715*word[{y, y, y, y, y, x, x, y, y, y, y, y}])/1382 + 
  (531885953465930562358449427*word[{y, y, y, y, y, x, y, x, x, x, x, x}])/
   8966822860050118293778944 - (85878133360645921259899003*
    word[{y, y, y, y, y, x, y, x, x, x, x, y}])/1243952304284409474281472 - 
  (13658003914566296692610266651*word[{y, y, y, y, y, x, y, x, x, x, y, x}])/
   215203748641202839050694656 + (13406310004437121997946152945*
    word[{y, y, y, y, y, x, y, x, x, x, y, y}])/107601874320601419525347328 - 
  (11874948097671437023749637879*word[{y, y, y, y, y, x, y, x, x, y, x, x}])/
   215203748641202839050694656 + (173365453225529167962779835*
    word[{y, y, y, y, y, x, y, x, x, y, x, y}])/5977881906700078862519296 + 
  (9403255865295533375913284039*word[{y, y, y, y, y, x, y, x, x, y, y, x}])/
   107601874320601419525347328 - 
  (53193550585613383215574559*word[{y, y, y, y, y, x, y, x, x, y, y, y}])/
   263730084119121126287616 - (12634492008432146942739153041*
    word[{y, y, y, y, y, x, y, x, y, x, x, x}])/215203748641202839050694656 + 
  (1615433906634366915109180795*word[{y, y, y, y, y, x, y, x, y, x, x, y}])/
   17933645720100236587557888 + (186657042049411837026857459*
    word[{y, y, y, y, y, x, y, x, y, x, y, x}])/4890994287300064523879424 - 
  (69864974992593089525191245*word[{y, y, y, y, y, x, y, x, y, x, y, y}])/
   747235238337509857814912 + (390944279823517681667241479*
    word[{y, y, y, y, y, x, y, x, y, y, x, x}])/4483411430025059146889472 - 
  (48454011634307026632175941*word[{y, y, y, y, y, x, y, x, y, y, x, y}])/
   747235238337509857814912 - (15024333718421521980544673*
    word[{y, y, y, y, y, x, y, x, y, y, y, x}])/140106607188283098340296 + 
  (90007449198456207220545931*word[{y, y, y, y, y, x, y, x, y, y, y, y}])/
   373617619168754928907456 - (2950251596867762863472104927*
    word[{y, y, y, y, y, x, y, y, x, x, x, x}])/71734582880400946350231552 + 
  (23829068135648480181061759*word[{y, y, y, y, y, x, y, y, x, x, x, y}])/
   107601874320601419525347328 + (3940080477308235891783429935*
    word[{y, y, y, y, y, x, y, y, x, x, y, x}])/35867291440200473175115776 - 
  (158725569217836899748165749*word[{y, y, y, y, y, x, y, y, x, x, y, y}])/
   1494470476675019715629824 - (33957609912307804211208461*
    word[{y, y, y, y, y, x, y, y, x, y, x, x}])/840639643129698590041776 + 
  (13739404925248470728163033*word[{y, y, y, y, y, x, y, y, x, y, x, y}])/
   373617619168754928907456 - (99371214094368333981599991*
    word[{y, y, y, y, y, x, y, y, x, y, y, x}])/2988940953350039431259648 + 
  (153373*word[{y, y, y, y, y, x, y, y, x, y, y, y}])/2764 + 
  (1422097499603860296486568153*word[{y, y, y, y, y, x, y, y, y, x, x, x}])/
   17933645720100236587557888 - (10055584707596934203568913*
    word[{y, y, y, y, y, x, y, y, y, x, x, y}])/135860952425001792329984 - 
  (264858808895219337847835533*word[{y, y, y, y, y, x, y, y, y, x, y, x}])/
   4483411430025059146889472 + 
  (459217*word[{y, y, y, y, y, x, y, y, y, x, y, y}])/2764 - 
  (399119219054949045873468263*word[{y, y, y, y, y, x, y, y, y, y, x, x}])/
   4483411430025059146889472 - (47177542003638006971228219*
    word[{y, y, y, y, y, x, y, y, y, y, x, y}])/373617619168754928907456 + 
  (925*word[{y, y, y, y, y, x, y, y, y, y, y, x}])/4 - 
  462*word[{y, y, y, y, y, x, y, y, y, y, y, y}] - 
  (14142459*word[{y, y, y, y, y, y, x, x, x, x, x, x}])/707584 + 
  (1704600850755131216643741703*word[{y, y, y, y, y, y, x, x, x, x, x, y}])/
   71734582880400946350231552 + (3883759460652414334415863943*
    word[{y, y, y, y, y, y, x, x, x, x, y, x}])/215203748641202839050694656 - 
  (480637664453721969824173175*word[{y, y, y, y, y, y, x, x, x, x, y, y}])/
   11955763813400157725038592 + (2222654192388479133540394111*
    word[{y, y, y, y, y, y, x, x, x, y, x, x}])/71734582880400946350231552 - 
  (77670084358048555097161645*word[{y, y, y, y, y, y, x, x, x, y, x, y}])/
   2831628271594774198035456 - (123869928477725138677943767*
    word[{y, y, y, y, y, y, x, x, x, y, y, x}])/3260662858200043015919616 + 
  (136438727955825628202404629*word[{y, y, y, y, y, y, x, x, x, y, y, y}])/
   1494470476675019715629824 - (75244955317449500483508667*
    word[{y, y, y, y, y, y, x, x, y, x, x, x}])/23911527626800315450077184 + 
  (89670063656872171788917473*word[{y, y, y, y, y, y, x, x, y, x, x, y}])/
   13450234290075177440668416 + (161507466692713598416079467*
    word[{y, y, y, y, y, y, x, x, y, x, y, x}])/13450234290075177440668416 - 
  (40565805482570584693261507*word[{y, y, y, y, y, y, x, x, y, x, y, y}])/
   1120852857506264786722368 - (621619689651085232769518639*
    word[{y, y, y, y, y, y, x, x, y, y, x, x}])/35867291440200473175115776 + 
  (8571674502658965718347695*word[{y, y, y, y, y, y, x, x, y, y, x, y}])/
   2988940953350039431259648 + (44684362405715611639316089*
    word[{y, y, y, y, y, y, x, x, y, y, y, x}])/2241705715012529573444736 - 
  (29680321226179010976350777*word[{y, y, y, y, y, y, x, x, y, y, y, y}])/
   747235238337509857814912 + (535802050555062138014350111*
    word[{y, y, y, y, y, y, x, y, x, x, x, x}])/9781988574600129047758848 - 
  (1653060822625469477926647967*word[{y, y, y, y, y, y, x, y, x, x, x, y}])/
   26900468580150354881336832 - (344958525538799080142000339*
    word[{y, y, y, y, y, y, x, y, x, x, y, x}])/4483411430025059146889472 + 
  (1361471448376287493211481491*word[{y, y, y, y, y, y, x, y, x, x, y, y}])/
   8966822860050118293778944 - (1989269638239276062267014487*
    word[{y, y, y, y, y, y, x, y, x, y, x, x}])/53800937160300709762673664 + 
  (112005*word[{y, y, y, y, y, y, x, y, x, y, x, y}])/2764 + 
  (35634627176445846874914811*word[{y, y, y, y, y, y, x, y, x, y, y, x}])/
   471938045265795699672576 - (33457792708263106803334609*
    word[{y, y, y, y, y, y, x, y, x, y, y, y}])/186808809584377464453728 - 
  (1838625079119691252958605295*word[{y, y, y, y, y, y, x, y, y, x, x, x}])/
   35867291440200473175115776 + (594327814085378745301453495*
    word[{y, y, y, y, y, y, x, y, y, x, x, y}])/8966822860050118293778944 + 
  (9664762602768555903649481*word[{y, y, y, y, y, y, x, y, y, x, y, x}])/
   280213214376566196680592 - 
  (306295*word[{y, y, y, y, y, y, x, y, y, x, y, y}])/2764 + 
  (365528330077619058343247119*word[{y, y, y, y, y, y, x, y, y, y, x, x}])/
   4483411430025059146889472 + (5380239385811189721952145*
    word[{y, y, y, y, y, y, x, y, y, y, x, y}])/186808809584377464453728 - 
  (128272610053411626526005927*word[{y, y, y, y, y, y, x, y, y, y, y, x}])/
   747235238337509857814912 + 
  462*word[{y, y, y, y, y, y, x, y, y, y, y, y}] - 
  (3144237*word[{y, y, y, y, y, y, y, x, x, x, x, x}])/176896 + 
  (19528821369441675321342089*word[{y, y, y, y, y, y, y, x, x, x, x, y}])/
   840639643129698590041776 + (71880251446528465803634141*
    word[{y, y, y, y, y, y, y, x, x, x, y, x}])/2988940953350039431259648 - 
  (166325814653361148728984417*word[{y, y, y, y, y, y, y, x, x, x, y, y}])/
   2988940953350039431259648 + (33921649830883198568518841*
    word[{y, y, y, y, y, y, y, x, x, y, x, x}])/4483411430025059146889472 + 
  (16733009542825918712709533*word[{y, y, y, y, y, y, y, x, x, y, x, y}])/
   4483411430025059146889472 - (88498949194931094817872683*
    word[{y, y, y, y, y, y, y, x, x, y, y, x}])/4483411430025059146889472 + 
  (4509865281031579841406099*word[{y, y, y, y, y, y, y, x, x, y, y, y}])/
   93404404792188732226864 + (1067912059093919838478580741*
    word[{y, y, y, y, y, y, y, x, y, x, x, x}])/26900468580150354881336832 - 
  (50892371809868394950357553*word[{y, y, y, y, y, y, y, x, y, x, x, y}])/
   747235238337509857814912 - (166858667599124461277463863*
    word[{y, y, y, y, y, y, y, x, y, x, y, x}])/4483411430025059146889472 + 
  (20253732985332410200690501*word[{y, y, y, y, y, y, y, x, y, x, y, y}])/
   186808809584377464453728 - (442395742548526697753959943*
    word[{y, y, y, y, y, y, y, x, y, y, x, x}])/8966822860050118293778944 + 
  (3608862087871997404139035*word[{y, y, y, y, y, y, y, x, y, y, x, y}])/
   186808809584377464453728 + (8778026476257174057432413*
    word[{y, y, y, y, y, y, y, x, y, y, y, x}])/93404404792188732226864 - 
  330*word[{y, y, y, y, y, y, y, x, y, y, y, y}] - 
  (522641*word[{y, y, y, y, y, y, y, y, x, x, x, x}])/44224 + 
  (196899666319116974294097259*word[{y, y, y, y, y, y, y, y, x, x, x, y}])/
   8966822860050118293778944 + (20445222277885045762531231*
    word[{y, y, y, y, y, y, y, y, x, x, y, x}])/2241705715012529573444736 - 
  (47312924671521889249127095*word[{y, y, y, y, y, y, y, y, x, x, y, y}])/
   1494470476675019715629824 + (20786560022883216562126571*
    word[{y, y, y, y, y, y, y, y, x, y, x, x}])/815165714550010753979904 - 
  (88267*word[{y, y, y, y, y, y, y, y, x, y, x, y}])/2764 - 
  (56277020945415041748733513*word[{y, y, y, y, y, y, y, y, x, y, y, x}])/
   1494470476675019715629824 + 
  165*word[{y, y, y, y, y, y, y, y, x, y, y, y}] - 
  (4344*word[{y, y, y, y, y, y, y, y, y, x, x, x}])/691 + 
  (23725173248242098951318877*word[{y, y, y, y, y, y, y, y, y, x, x, y}])/
   2241705715012529573444736 + (26713205339539816451187683*
    word[{y, y, y, y, y, y, y, y, y, x, y, x}])/2241705715012529573444736 - 
  55*word[{y, y, y, y, y, y, y, y, y, x, y, y}] - 
  (9*word[{y, y, y, y, y, y, y, y, y, y, x, x}])/4 + 
  11*word[{y, y, y, y, y, y, y, y, y, y, x, y}] - 
  word[{y, y, y, y, y, y, y, y, y, y, y, x}]}

